Master integrals for two-loop $C$-odd contribution to $e^+e^-\to \ell^+\ell^-$ process

We calculate two-loop master integrals for the process of heavy lepton pair production in $e^+e^-$ collisions. We consider the $C$-odd diagrams with three photons in the intermediate state and evaluate the corresponding families of the master integrals in the limit of zero electron mass. Our results for the master integrals are directly applicable in the whole physical region corresponding to the annihilation channel.

==> anc/Jresults.m <==
(*

Results for 47 the canonical master integrals. The original master integrals are recovered by multiplying with the matrix from the file "Transformation.m".
Notations:
  d = 4-2\[Epsilon] is the space-time dimension,
  Loop integration measure factor: $Exp[\[Epsilon]*EulerGamma]/(I Pi^(2-\[Epsilon]))$
  m = 1 is the mass of both final particles,
  v = beta = (x^2-1)/(x^2+1)=Sqrt[1-4/s] is the velocity of the final particles,

  z is defined via 
    vparallel = (z^2-1)/(z^2+1), where vparallel=v*Cos[theta] is the longitudinal velocity of the  final particles.
  Mandelstam variables s and t are defined via x and z as
    s = (x+1/x)^2
    t = 1 - (x+1/x)^2/(1 + z^2)

  G[{...},x] is the Goncharov's polylogarithm (GiNaC notations),
  H[{...},x] = HPL[{...},x] is the harmonic polylogarithm (GiNaC notations),


	a0  = -x^(-1)
	a1  = -x^(-1) + x
	a2  = -x^(-1) - x
	a3  = 0
	a4  = -2/x
	a5  = I - x^(-1)
	a6  = -I - x^(-1)
	a7  = -x^(-1) + Sqrt[1 + x^2 + x^4]/x
	a8  = -x^(-1) - Sqrt[1 + x^2 + x^4]/x
	a9  = -x^(-1) + x/Sqrt[1 + x^2 + x^4]
	a10 = -x^(-1) - x/Sqrt[1 + x^2 + x^4]
	b1  = -x^(-2)
	b2  = -x^(-2) + x^2
	b3  = 0
	b4  = -1 - x^(-2)
	b5  = 1 + x^2
	b6  = -3 - 2/x^2 - x^2
	b7  = -x^(-2) + x^2/(1 + x^2 + x^4)

*)
{SeriesData[\[Epsilon], 0, {1/96, H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - 
    Log[2]/48, Pi^2/576 + H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/
     24 + H[{1}, (1 - v)/2]^2/48 - (H[{-1}, v]*Log[2])/24 - 
    (H[{1}, (1 - v)/2]*Log[2])/24 + Log[2]^2/48, 
   (Pi^2*H[{-1}, v])/288 + H[{-1}, v]^3/72 + (Pi^2*H[{1}, (1 - v)/2])/288 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     24 + H[{1}, (1 - v)/2]^3/72 - (Pi^2*Log[2])/288 - 
    (H[{-1}, v]^2*Log[2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - 
    (H[{1}, (1 - v)/2]^2*Log[2])/24 + (H[{-1}, v]*Log[2]^2)/24 + 
    (H[{1}, (1 - v)/2]*Log[2]^2)/24 - Log[2]^3/72 - Zeta[3]/144, 
   (7*Pi^4)/34560 + (Pi^2*H[{-1}, v]^2)/288 + H[{-1}, v]^4/144 + 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/144 + 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/36 + (Pi^2*H[{1}, (1 - v)/2]^2)/288 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     36 + H[{1}, (1 - v)/2]^4/144 - (Pi^2*H[{-1}, v]*Log[2])/144 - 
    (H[{-1}, v]^3*Log[2])/36 - (Pi^2*H[{1}, (1 - v)/2]*Log[2])/144 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/12 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/12 - (H[{1}, (1 - v)/2]^3*Log[2])/
     36 + (Pi^2*Log[2]^2)/288 + (H[{-1}, v]^2*Log[2]^2)/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/12 + 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/24 - (H[{-1}, v]*Log[2]^3)/36 - 
    (H[{1}, (1 - v)/2]*Log[2]^3)/36 + Log[2]^4/144 - 
    (H[{-1}, v]*Zeta[3])/72 - (H[{1}, (1 - v)/2]*Zeta[3])/72 + 
    (Log[2]*Zeta[3])/72}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-1/192, (-I/96)*Pi - H[{-1}, v]/96 + H[{1}, v]/96 + Log[2]/48, 
   (13*Pi^2)/1152 - (I/48)*Pi*H[{-1}, v] - H[{-1}, v]^2/96 + 
    (I/48)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
    (I/24)*Pi*Log[2] + (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - 
    Log[2]^2/24, ((5*I)/576)*Pi^3 + (13*Pi^2*H[{-1}, v])/576 - 
    (I/48)*Pi*H[{-1}, v]^2 - H[{-1}, v]^3/144 - (13*Pi^2*H[{1}, v])/576 + 
    (I/24)*Pi*H[{-1}, v]*H[{1}, v] + (H[{-1}, v]^2*H[{1}, v])/48 - 
    (I/48)*Pi*H[{1}, v]^2 - (H[{-1}, v]*H[{1}, v]^2)/48 + H[{1}, v]^3/144 - 
    (13*Pi^2*Log[2])/288 + (I/12)*Pi*H[{-1}, v]*Log[2] + 
    (H[{-1}, v]^2*Log[2])/24 - (I/12)*Pi*H[{1}, v]*Log[2] - 
    (H[{-1}, v]*H[{1}, v]*Log[2])/12 + (H[{1}, v]^2*Log[2])/24 - 
    (I/12)*Pi*Log[2]^2 - (H[{-1}, v]*Log[2]^2)/12 + (H[{1}, v]*Log[2]^2)/12 + 
    Log[2]^3/18 + Zeta[3]/18, (-101*Pi^4)/23040 + 
    ((5*I)/288)*Pi^3*H[{-1}, v] + (13*Pi^2*H[{-1}, v]^2)/576 - 
    (I/72)*Pi*H[{-1}, v]^3 - H[{-1}, v]^4/288 - ((5*I)/288)*Pi^3*H[{1}, v] - 
    (13*Pi^2*H[{-1}, v]*H[{1}, v])/288 + (I/24)*Pi*H[{-1}, v]^2*H[{1}, v] + 
    (H[{-1}, v]^3*H[{1}, v])/72 + (13*Pi^2*H[{1}, v]^2)/576 - 
    (I/24)*Pi*H[{-1}, v]*H[{1}, v]^2 - (H[{-1}, v]^2*H[{1}, v]^2)/48 + 
    (I/72)*Pi*H[{1}, v]^3 + (H[{-1}, v]*H[{1}, v]^3)/72 - H[{1}, v]^4/288 - 
    ((5*I)/144)*Pi^3*Log[2] - (13*Pi^2*H[{-1}, v]*Log[2])/144 + 
    (I/12)*Pi*H[{-1}, v]^2*Log[2] + (H[{-1}, v]^3*Log[2])/36 + 
    (13*Pi^2*H[{1}, v]*Log[2])/144 - (I/6)*Pi*H[{-1}, v]*H[{1}, v]*Log[2] - 
    (H[{-1}, v]^2*H[{1}, v]*Log[2])/12 + (I/12)*Pi*H[{1}, v]^2*Log[2] + 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/12 - (H[{1}, v]^3*Log[2])/36 + 
    (13*Pi^2*Log[2]^2)/144 - (I/6)*Pi*H[{-1}, v]*Log[2]^2 - 
    (H[{-1}, v]^2*Log[2]^2)/12 + (I/6)*Pi*H[{1}, v]*Log[2]^2 + 
    (H[{-1}, v]*H[{1}, v]*Log[2]^2)/6 - (H[{1}, v]^2*Log[2]^2)/12 + 
    (I/9)*Pi*Log[2]^3 + (H[{-1}, v]*Log[2]^3)/9 - (H[{1}, v]*Log[2]^3)/9 - 
    Log[2]^4/18 + (I/9)*Pi*Zeta[3] + (H[{-1}, v]*Zeta[3])/9 - 
    (H[{1}, v]*Zeta[3])/9 - (2*Log[2]*Zeta[3])/9}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {-1/96, -H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + 
    Log[2]/48, (-5*Pi^2)/576 - H[{-1}, v]^2/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/48 + 
    (H[{-1}, v]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2])/24 - Log[2]^2/48, 
   (-5*Pi^2*H[{-1}, v])/288 - H[{-1}, v]^3/72 - (5*Pi^2*H[{1}, (1 - v)/2])/
     288 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/24 - H[{1}, (1 - v)/2]^3/72 + 
    (5*Pi^2*Log[2])/288 + (H[{-1}, v]^2*Log[2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, (1 - v)/2]^2*Log[2])/
     24 - (H[{-1}, v]*Log[2]^2)/24 - (H[{1}, (1 - v)/2]*Log[2]^2)/24 + 
    Log[2]^3/72 - (11*Zeta[3])/144, (-101*Pi^4)/11520 - 
    (5*Pi^2*H[{-1}, v]^2)/288 - H[{-1}, v]^4/144 - 
    (5*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/36 - (5*Pi^2*H[{1}, (1 - v)/2]^2)/288 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     36 - H[{1}, (1 - v)/2]^4/144 + (5*Pi^2*H[{-1}, v]*Log[2])/144 + 
    (H[{-1}, v]^3*Log[2])/36 + (5*Pi^2*H[{1}, (1 - v)/2]*Log[2])/144 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/12 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/12 + (H[{1}, (1 - v)/2]^3*Log[2])/
     36 - (5*Pi^2*Log[2]^2)/288 - (H[{-1}, v]^2*Log[2]^2)/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/12 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/24 + (H[{-1}, v]*Log[2]^3)/36 + 
    (H[{1}, (1 - v)/2]*Log[2]^3)/36 - Log[2]^4/144 - 
    (11*H[{-1}, v]*Zeta[3])/72 - (11*H[{1}, (1 - v)/2]*Zeta[3])/72 + 
    (11*Log[2]*Zeta[3])/72}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {1/384, -G[{b4}, -x^(-2) + z^2]/192 + H[{-1}, v]/192 + 
    H[{1}, (1 - v)/2]/192 + H[{1}, v]/192, 
   Pi^2/768 - G[{b4, b4}, -x^(-2) + z^2]/48 + H[{-1}, v]^2/192 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/96 + H[{1}, (1 - v)/2]^2/192 + 
    (H[{-1}, v]*H[{1}, v])/96 + (H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
    H[{1}, v]^2/96 + G[{b4}, -x^(-2) + z^2]*(-H[{-1}, v]/96 - 
      H[{1}, (1 - v)/2]/96 + H[{1}, v]/48 + Log[2]/32) - 
    (H[{1}, v]*Log[2])/32 - Log[2]^2/64, 
   (-5*G[{b4, b4, b4}, -x^(-2) + z^2])/96 - G[{b4, b5, b4}, -x^(-2) + z^2]/
     32 + (Pi^2*H[{-1}, v])/384 + H[{-1}, v]^3/288 + 
    (Pi^2*H[{1}, (1 - v)/2])/384 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 + H[{1}, (1 - v)/2]^3/288 - 
    (Pi^2*H[{1}, v])/384 + (H[{-1}, v]^2*H[{1}, v])/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - (H[{-1}, v]*H[{1}, v]^2)/48 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 + (5*H[{1}, v]^3)/576 - 
    (H[{1}, v]*H[{2}, (1 - v)/2])/32 - H[{3}, (1 - v)/2]/16 + 
    G[{b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/32 + Log[2]/32) + 
    G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      (5*H[{1}, v])/96 + (3*Log[2])/32) - (Pi^2*Log[2])/192 - 
    (H[{-1}, v]*H[{1}, v]*Log[2])/16 - (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/
     16 + (3*H[{1}, v]^2*Log[2])/64 - (H[{2}, (1 - v)/2]*Log[2])/32 - 
    (H[{-1}, v]*Log[2]^2)/32 - (H[{1}, (1 - v)/2]*Log[2]^2)/32 + 
    (5*H[{1}, v]*Log[2]^2)/64 + (7*Log[2]^3)/192 + 
    G[{b4}, -x^(-2) + z^2]*(Pi^2/384 - H[{-1}, v]^2/96 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/96 + 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
      (5*H[{1}, v]^2)/192 - H[{2}, (1 - v)/2]/32 + (H[{-1}, v]*Log[2])/16 + 
      (H[{1}, (1 - v)/2]*Log[2])/32 - (3*H[{1}, v]*Log[2])/32 - 
      (5*Log[2]^2)/64) + Zeta[3]/18, (41*Pi^4)/46080 - 
    (11*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/96 - 
    (3*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/32 - 
    (3*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/32 - 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/32 + (Pi^2*H[{-1}, v]^2)/384 + 
    H[{-1}, v]^4/576 + (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/192 + 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/144 + (Pi^2*H[{1}, (1 - v)/2]^2)/384 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/96 + (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     144 + H[{1}, (1 - v)/2]^4/576 - (Pi^2*H[{-1}, v]*H[{1}, v])/192 + 
    (H[{-1}, v]^3*H[{1}, v])/144 - (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/192 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/144 + (Pi^2*H[{1}, v]^2)/384 - 
    (H[{-1}, v]^2*H[{1}, v]^2)/48 - (H[{-1}, v]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/24 - (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/48 + 
    (5*H[{-1}, v]*H[{1}, v]^3)/288 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^3)/288 - 
    (11*H[{1}, v]^4)/2304 - (Pi^2*H[{2}, (1 - v)/2])/192 - 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/16 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/16 + 
    (3*H[{1}, v]^2*H[{2}, (1 - v)/2])/64 + H[{2}, (1 - v)/2]^2/64 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/8 - (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/
     8 + (3*H[{1}, v]*H[{3}, (1 - v)/2])/32 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/32 + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/32 + Log[2]/32) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((3*H[{1}, v])/32 + (3*Log[2])/32) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/16 - H[{1}, (1 - v)/2]/16 + (3*H[{1}, v])/32 + 
      (5*Log[2])/32) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/48 - (5*H[{1}, (1 - v)/2])/48 + (11*H[{1}, v])/96 + 
      (7*Log[2])/32) - (Pi^2*H[{-1}, v]*Log[2])/96 - 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/96 + (Pi^2*H[{1}, v]*Log[2])/96 - 
    (H[{-1}, v]^2*H[{1}, v]*Log[2])/16 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/8 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/16 + 
    (3*H[{-1}, v]*H[{1}, v]^2*Log[2])/32 + 
    (3*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/32 - (7*H[{1}, v]^3*Log[2])/
     192 - (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 + 
    (5*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/32 + (7*H[{3}, (1 - v)/2]*Log[2])/
     32 + (H[{2, 1}, (1 - v)/2]*Log[2])/32 + (Pi^2*Log[2]^2)/96 - 
    (H[{-1}, v]^2*Log[2]^2)/32 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/16 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/32 + (5*H[{-1}, v]*H[{1}, v]*Log[2]^2)/
     32 + (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/32 - 
    (13*H[{1}, v]^2*Log[2]^2)/128 + (7*H[{2}, (1 - v)/2]*Log[2]^2)/64 + 
    (7*H[{-1}, v]*Log[2]^3)/96 + (7*H[{1}, (1 - v)/2]*Log[2]^3)/96 - 
    (23*H[{1}, v]*Log[2]^3)/192 - (37*Log[2]^4)/768 + 
    G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/192 - H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - H[{1}, (1 - v)/2]^2/24 + 
      (5*H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
      (11*H[{1}, v]^2)/192 - (3*H[{2}, (1 - v)/2])/32 + 
      (3*H[{-1}, v]*Log[2])/16 + (3*H[{1}, (1 - v)/2]*Log[2])/32 - 
      (7*H[{1}, v]*Log[2])/32 - (13*Log[2]^2)/64) + 
    G[{b4, b5}, -x^(-2) + z^2]*(Pi^2/192 + (H[{-1}, v]*H[{1}, v])/16 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/32 - (3*H[{1}, v]^2)/64 - 
      H[{2}, (1 - v)/2]/32 + (H[{-1}, v]*Log[2])/16 + 
      (H[{1}, (1 - v)/2]*Log[2])/32 - (5*H[{1}, v]*Log[2])/32 - 
      (7*Log[2]^2)/64) + G[{b4}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/192 - 
      H[{-1}, v]^3/144 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 - H[{1}, (1 - v)/2]^3/144 - 
      (Pi^2*H[{1}, v])/192 + (H[{-1}, v]^2*H[{1}, v])/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - (5*H[{-1}, v]*H[{1}, v]^2)/96 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 + (11*H[{1}, v]^3)/576 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 - (3*H[{3}, (1 - v)/2])/32 - 
      H[{2, 1}, (1 - v)/2]/32 - (Pi^2*Log[2])/96 + (H[{-1}, v]^2*Log[2])/16 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/16 + (H[{1}, (1 - v)/2]^2*Log[2])/
       64 - (3*H[{-1}, v]*H[{1}, v]*Log[2])/16 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 + (7*H[{1}, v]^2*Log[2])/64 + 
      (H[{2}, (1 - v)/2]*Log[2])/16 - (5*H[{-1}, v]*Log[2]^2)/32 - 
      (3*H[{1}, (1 - v)/2]*Log[2]^2)/64 + (13*H[{1}, v]*Log[2]^2)/64 + 
      (23*Log[2]^3)/192 + (5*Zeta[3])/36) + (H[{-1}, v]*Zeta[3])/9 + 
    (H[{1}, (1 - v)/2]*Zeta[3])/9 - (5*H[{1}, v]*Zeta[3])/36 - 
    (Log[2]*Zeta[3])/4}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {G[{b4}, -x^(-2) + z^2]/48 - H[{1}, v]/48 - Log[2]/48, 
   -Pi^2/288 + G[{b4, b4}, -x^(-2) + z^2]/16 + G[{b5, b4}, -x^(-2) + z^2]/
     48 - (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    H[{1}, v]^2/32 + H[{2}, (1 - v)/2]/48 + G[{b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) - 
    (H[{-1}, v]*Log[2])/24 - (H[{1}, (1 - v)/2]*Log[2])/48 + 
    (5*H[{1}, v]*Log[2])/48 + (7*Log[2]^2)/96, 
   (7*G[{b4, b4, b4}, -x^(-2) + z^2])/48 + (5*G[{b4, b5, b4}, -x^(-2) + z^2])/
     48 + G[{b5, b4, b4}, -x^(-2) + z^2]/16 + G[{b5, b5, b4}, -x^(-2) + z^2]/
     48 - (Pi^2*H[{-1}, v])/144 - (Pi^2*H[{1}, (1 - v)/2])/288 + 
    (Pi^2*H[{1}, v])/144 - (H[{-1}, v]^2*H[{1}, v])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, v]^2)/16 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - (7*H[{1}, v]^3)/288 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     48 + (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (7*H[{3}, (1 - v)/2])/48 + 
    H[{2, 1}, (1 - v)/2]/48 + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 - (7*H[{1}, v])/48 - 
      (13*Log[2])/48) + G[{b4, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/48 - 
      (5*Log[2])/48) + G[{b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    (Pi^2*Log[2])/72 - (H[{-1}, v]^2*Log[2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
     96 + (5*H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - (13*H[{1}, v]^2*Log[2])/96 + 
    (7*H[{-1}, v]*Log[2]^2)/48 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
    (23*H[{1}, v]*Log[2]^2)/96 - (37*Log[2]^3)/288 + 
    G[{b5}, -x^(-2) + z^2]*(-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) + G[{b4}, -x^(-2) + z^2]*
     (-Pi^2/144 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/8 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + (7*H[{1}, v]^2)/96 + 
      (5*H[{2}, (1 - v)/2])/48 - (5*H[{-1}, v]*Log[2])/24 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/48 + (13*H[{1}, v]*Log[2])/48 + 
      (23*Log[2]^2)/96) - Zeta[3]/6, -Pi^4/384 + 
    (5*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/16 + 
    (13*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/16 + 
    (5*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/48 + 
    (7*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/48 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/48 - (Pi^2*H[{-1}, v]^2)/144 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - (Pi^2*H[{1}, (1 - v)/2]^2)/
     576 + (Pi^2*H[{-1}, v]*H[{1}, v])/72 - (H[{-1}, v]^3*H[{1}, v])/36 + 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/144 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 - 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/288 - (Pi^2*H[{1}, v]^2)/144 + 
    (H[{-1}, v]^2*H[{1}, v]^2)/16 + (H[{-1}, v]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/16 + (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/64 - 
    (7*H[{-1}, v]*H[{1}, v]^3)/144 - (7*H[{1}, (1 - v)/2]*H[{1}, v]^3)/288 + 
    (5*H[{1}, v]^4)/384 + (Pi^2*H[{2}, (1 - v)/2])/96 + 
    (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/12 + (7*H[{2}, (1 - v)/2]^2)/192 + 
    (7*H[{-1}, v]*H[{3}, (1 - v)/2])/24 + 
    (7*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/48 - 
    (5*H[{1}, v]*H[{3}, (1 - v)/2])/24 + H[{4}, (1 - v)/2]/48 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/24 - (7*H[{2, 2}, (1 - v)/2])/96 + 
    H[{2, 1, 1}, (1 - v)/2]/48 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/24 + (7*H[{1}, (1 - v)/2])/24 - (5*H[{1}, v])/16 - 
      (29*Log[2])/48) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/24 + (5*H[{1}, (1 - v)/2])/24 - (5*H[{1}, v])/16 - 
      (25*Log[2])/48) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((-13*H[{1}, v])/48 - (13*Log[2])/48) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 - (7*H[{1}, v])/48 - 
      (13*Log[2])/48) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((-5*H[{1}, v])/48 - (5*Log[2])/48) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     ((-5*H[{1}, v])/48 - (5*Log[2])/48) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    (Pi^2*H[{-1}, v]*Log[2])/36 - (H[{-1}, v]^3*Log[2])/36 + 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/72 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/48 - (H[{1}, (1 - v)/2]^3*Log[2])/
     288 - (Pi^2*H[{1}, v]*Log[2])/36 + (5*H[{-1}, v]^2*H[{1}, v]*Log[2])/
     24 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/96 - 
    (13*H[{-1}, v]*H[{1}, v]^2*Log[2])/48 - 
    (13*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/96 + 
    (29*H[{1}, v]^3*Log[2])/288 - (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/4 - 
    (H[{3}, (1 - v)/2]*Log[2])/2 - (Pi^2*Log[2]^2)/36 + 
    (7*H[{-1}, v]^2*Log[2]^2)/48 + (7*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/
     48 + (7*H[{1}, (1 - v)/2]^2*Log[2]^2)/192 - 
    (23*H[{-1}, v]*H[{1}, v]*Log[2]^2)/48 - 
    (23*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/96 + 
    (55*H[{1}, v]^2*Log[2]^2)/192 - (H[{2}, (1 - v)/2]*Log[2]^2)/8 - 
    (37*H[{-1}, v]*Log[2]^3)/144 - (37*H[{1}, (1 - v)/2]*Log[2]^3)/288 + 
    (101*H[{1}, v]*Log[2]^3)/288 + (175*Log[2]^4)/1152 + 
    G[{b5, b5}, -x^(-2) + z^2]*(-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) + G[{b5, b4}, -x^(-2) + z^2]*
     (-Pi^2/144 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/8 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + (7*H[{1}, v]^2)/96 + 
      (5*H[{2}, (1 - v)/2])/48 - (5*H[{-1}, v]*Log[2])/24 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/48 + (13*H[{1}, v]*Log[2])/48 + 
      (23*Log[2]^2)/96) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-5*Pi^2)/288 - (5*H[{-1}, v]*H[{1}, v])/24 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/48 + (5*H[{1}, v]^2)/32 + 
      (5*H[{2}, (1 - v)/2])/48 - (5*H[{-1}, v]*Log[2])/24 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/48 + (25*H[{1}, v]*Log[2])/48 + 
      (35*Log[2]^2)/96) + G[{b4, b4}, -x^(-2) + z^2]*
     (-Pi^2/72 + H[{-1}, v]^2/8 + (H[{-1}, v]*H[{1}, (1 - v)/2])/4 + 
      H[{1}, (1 - v)/2]^2/8 - (7*H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + (5*H[{1}, v]^2)/32 + 
      (13*H[{2}, (1 - v)/2])/48 - (13*H[{-1}, v]*Log[2])/24 - 
      (13*H[{1}, (1 - v)/2]*Log[2])/48 + (29*H[{1}, v]*Log[2])/48 + 
      (55*Log[2]^2)/96) + G[{b4}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/72 + 
      H[{-1}, v]^3/36 + (Pi^2*H[{1}, (1 - v)/2])/288 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/12 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       12 + H[{1}, (1 - v)/2]^3/36 + (Pi^2*H[{1}, v])/72 - 
      (H[{-1}, v]^2*H[{1}, v])/8 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       24 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/32 + (7*H[{-1}, v]*H[{1}, v]^2)/
       48 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - (5*H[{1}, v]^3)/96 + 
      (5*H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (11*H[{3}, (1 - v)/2])/48 + 
      (5*H[{2, 1}, (1 - v)/2])/48 + (Pi^2*Log[2])/36 - 
      (5*H[{-1}, v]^2*Log[2])/24 - (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       24 - (5*H[{1}, (1 - v)/2]^2*Log[2])/96 + 
      (13*H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - (29*H[{1}, v]^2*Log[2])/96 - 
      (H[{2}, (1 - v)/2]*Log[2])/4 + (23*H[{-1}, v]*Log[2]^2)/48 + 
      (11*H[{1}, (1 - v)/2]*Log[2]^2)/96 - (55*H[{1}, v]*Log[2]^2)/96 - 
      (101*Log[2]^3)/288 - (7*Zeta[3])/18) + G[{b5}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/144 - (Pi^2*H[{1}, (1 - v)/2])/288 + 
      (Pi^2*H[{1}, v])/144 - (H[{-1}, v]^2*H[{1}, v])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, v]^2)/16 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - (7*H[{1}, v]^3)/288 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (7*H[{3}, (1 - v)/2])/48 + 
      H[{2, 1}, (1 - v)/2]/48 + (Pi^2*Log[2])/72 - (H[{-1}, v]^2*Log[2])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 + (5*H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - (13*H[{1}, v]^2*Log[2])/
       96 + (7*H[{-1}, v]*Log[2]^2)/48 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
      (23*H[{1}, v]*Log[2]^2)/96 - (37*Log[2]^3)/288 - Zeta[3]/6) - 
    (H[{-1}, v]*Zeta[3])/3 - (H[{1}, (1 - v)/2]*Zeta[3])/6 + 
    (7*H[{1}, v]*Zeta[3])/18 + (13*Log[2]*Zeta[3])/18}, 1, 5, 1], 
 SeriesData[\[Epsilon], 0, {1/384, G[{b1}, -x^(-2) + z^2]/192 - 
    G[{b4}, -x^(-2) + z^2]/192 + H[{-1}, v]/192 + H[{1}, (1 - v)/2]/96 - 
    Log[2]/192, Pi^2/768 - G[{b1, b1}, -x^(-2) + z^2]/48 + 
    G[{b1, b4}, -x^(-2) + z^2]/48 + G[{b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b4, b4}, -x^(-2) + z^2]/48 + H[{-1}, v]^2/192 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/48 + H[{1}, (1 - v)/2]^2/192 + 
    G[{b1}, -x^(-2) + z^2]*(H[{-1}, v]/96 - H[{1}, (1 - v)/2]/96 - 
      Log[2]/96) + G[{b4}, -x^(-2) + z^2]*(-H[{-1}, v]/96 + 
      H[{1}, (1 - v)/2]/96 + Log[2]/96) - (H[{-1}, v]*Log[2])/96 - 
    (H[{1}, (1 - v)/2]*Log[2])/48 + Log[2]^2/192, 
   G[{b1, b1, b1}, -x^(-2) + z^2]/12 - G[{b1, b1, b4}, -x^(-2) + z^2]/12 - 
    (5*G[{b1, b4, b1}, -x^(-2) + z^2])/96 + 
    (5*G[{b1, b4, b4}, -x^(-2) + z^2])/96 - G[{b1, b7, b1}, -x^(-2) + z^2]/
     32 + G[{b1, b7, b4}, -x^(-2) + z^2]/32 - G[{b4, b1, b1}, -x^(-2) + z^2]/
     12 + G[{b4, b1, b4}, -x^(-2) + z^2]/12 + 
    (5*G[{b4, b4, b1}, -x^(-2) + z^2])/96 - 
    (5*G[{b4, b4, b4}, -x^(-2) + z^2])/96 + G[{b4, b7, b1}, -x^(-2) + z^2]/
     32 - G[{b4, b7, b4}, -x^(-2) + z^2]/32 + (Pi^2*H[{-1}, v])/384 + 
    H[{-1}, v]^3/288 + (Pi^2*H[{1}, (1 - v)/2])/192 - 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     96 + H[{1}, (1 - v)/2]^3/576 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     32 + H[{2, 1}, (1 - v)/2]/16 + G[{b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - Log[2]/24) + 
    G[{b1, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/96 - 
      Log[2]/24) + G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + 
      H[{1}, (1 - v)/2]/96 + Log[2]/24) + G[{b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + Log[2]/24) - 
    (Pi^2*Log[2])/384 - (H[{-1}, v]^2*Log[2])/96 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
     96 + (H[{-1}, v]*Log[2]^2)/96 + (H[{1}, (1 - v)/2]*Log[2]^2)/48 - 
    Log[2]^3/288 + G[{b4}, -x^(-2) + z^2]*(-Pi^2/384 - H[{-1}, v]^2/96 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/48 + H[{1}, (1 - v)/2]^2/192 + 
      H[{2}, (1 - v)/2]/32 + (H[{-1}, v]*Log[2])/48 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 - Log[2]^2/96) + 
    G[{b1}, -x^(-2) + z^2]*(Pi^2/384 + H[{-1}, v]^2/96 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/192 - 
      H[{2}, (1 - v)/2]/32 - (H[{-1}, v]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 + Log[2]^2/96) - Zeta[3]/144, 
   (7*Pi^4)/15360 - G[{b1, b1, b1, b1}, -x^(-2) + z^2]/3 + 
    G[{b1, b1, b1, b4}, -x^(-2) + z^2]/3 + 
    (5*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b1, b1, b7, b1}, -x^(-2) + z^2]/8 - G[{b1, b1, b7, b4}, -x^(-2) + z^2]/
     8 + (5*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/24 - 
    (11*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/96 + 
    (11*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/96 - 
    (3*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/32 + 
    (3*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/32 + 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/8 - G[{b1, b7, b1, b4}, -x^(-2) + z^2]/
     8 - (3*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/32 + 
    (3*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/32 - 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/32 + 
    G[{b1, b7, b7, b4}, -x^(-2) + z^2]/32 + 
    G[{b4, b1, b1, b1}, -x^(-2) + z^2]/3 - G[{b4, b1, b1, b4}, -x^(-2) + z^2]/
     3 - (5*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/24 + 
    (5*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/24 - 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/8 + G[{b4, b1, b7, b4}, -x^(-2) + z^2]/
     8 - (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/24 + 
    (5*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/24 + 
    (11*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/96 - 
    (11*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/96 + 
    (3*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/32 - 
    (3*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/32 - 
    G[{b4, b7, b1, b1}, -x^(-2) + z^2]/8 + G[{b4, b7, b1, b4}, -x^(-2) + z^2]/
     8 + (3*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/32 - 
    (3*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/32 + 
    G[{b4, b7, b7, b1}, -x^(-2) + z^2]/32 - 
    G[{b4, b7, b7, b4}, -x^(-2) + z^2]/32 + (Pi^2*H[{-1}, v]^2)/384 + 
    H[{-1}, v]^4/576 + (G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (3*G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (3*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/96 + (H[{-1}, v]^3*H[{1}, (1 - v)/2])/
     72 + (Pi^2*H[{1}, (1 - v)/2]^2)/384 + (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/
     96 + (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/288 + H[{1}, (1 - v)/2]^4/2304 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/64 + H[{2}, (1 - v)/2]^2/64 - 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/32 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/8 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/32 + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/6 - H[{1}, (1 - v)/2]/6 - 
      Log[2]/6) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, (1 - v)/2]/24 - Log[2]/6) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/48 - 
      (5*H[{1}, (1 - v)/2])/48 - (5*Log[2])/48) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((5*H[{-1}, v])/48 - 
      H[{1}, (1 - v)/2]/96 - (5*Log[2])/48) + G[{b4, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/16 - H[{1}, (1 - v)/2]/16 - Log[2]/16) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/16 - H[{1}, (1 - v)/2]/32 - 
      Log[2]/16) + G[{b4, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/16 + H[{1}, (1 - v)/2]/32 + Log[2]/16) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/16 + H[{1}, (1 - v)/2]/16 + 
      Log[2]/16) + G[{b4, b4, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/48 + 
      H[{1}, (1 - v)/2]/96 + (5*Log[2])/48) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/48 + (5*H[{1}, (1 - v)/2])/48 + (5*Log[2])/48) + 
    G[{b1, b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + H[{1}, (1 - v)/2]/24 + 
      Log[2]/6) + G[{b4, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + 
      H[{1}, (1 - v)/2]/6 + Log[2]/6) - (Pi^2*H[{-1}, v]*Log[2])/192 - 
    (H[{-1}, v]^3*Log[2])/144 - (Pi^2*H[{1}, (1 - v)/2]*Log[2])/96 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/48 - (H[{1}, (1 - v)/2]^3*Log[2])/
     288 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 - 
    (H[{2, 1}, (1 - v)/2]*Log[2])/8 + (Pi^2*Log[2]^2)/384 + 
    (H[{-1}, v]^2*Log[2]^2)/96 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/24 + 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/96 - (H[{-1}, v]*Log[2]^3)/144 - 
    (H[{1}, (1 - v)/2]*Log[2]^3)/72 + Log[2]^4/576 + 
    G[{b4, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/16 + 
      H[{1}, (1 - v)/2]^2/64 + H[{2}, (1 - v)/2]/32 - 
      (H[{1}, (1 - v)/2]*Log[2])/16) + G[{b1, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/16 - H[{1}, (1 - v)/2]^2/64 - 
      H[{2}, (1 - v)/2]/32 + (H[{1}, (1 - v)/2]*Log[2])/16) + 
    G[{b1, b1}, -x^(-2) + z^2]*(-Pi^2/96 - H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/48 + 
      H[{2}, (1 - v)/2]/8 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - Log[2]^2/24) + 
    G[{b4, b4}, -x^(-2) + z^2]*(-Pi^2/96 - H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/48 + H[{1}, (1 - v)/2]^2/192 + 
      (3*H[{2}, (1 - v)/2])/32 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 - Log[2]^2/24) + 
    G[{b1, b4}, -x^(-2) + z^2]*(Pi^2/96 + H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/192 - 
      (3*H[{2}, (1 - v)/2])/32 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 + Log[2]^2/24) + 
    G[{b4, b1}, -x^(-2) + z^2]*(Pi^2/96 + H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - H[{1}, (1 - v)/2]^2/48 - 
      H[{2}, (1 - v)/2]/8 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/12 + Log[2]^2/24) + 
    G[{b1}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/192 + H[{-1}, v]^3/144 - 
      (Pi^2*H[{1}, (1 - v)/2])/192 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 - H[{1}, (1 - v)/2]^3/576 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 - H[{3}, (1 - v)/2]/32 - 
      (3*H[{2, 1}, (1 - v)/2])/32 - (Pi^2*Log[2])/192 - 
      (H[{-1}, v]^2*Log[2])/48 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/96 + (H[{2}, (1 - v)/2]*Log[2])/16 + 
      (H[{-1}, v]*Log[2]^2)/48 - (H[{1}, (1 - v)/2]*Log[2]^2)/48 - 
      Log[2]^3/144 - Zeta[3]/72) + G[{b4}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/192 - H[{-1}, v]^3/144 + (Pi^2*H[{1}, (1 - v)/2])/
       192 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 + H[{1}, (1 - v)/2]^3/576 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 + H[{3}, (1 - v)/2]/32 + 
      (3*H[{2, 1}, (1 - v)/2])/32 + (Pi^2*Log[2])/192 + 
      (H[{-1}, v]^2*Log[2])/48 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/96 - (H[{2}, (1 - v)/2]*Log[2])/16 - 
      (H[{-1}, v]*Log[2]^2)/48 + (H[{1}, (1 - v)/2]*Log[2]^2)/48 + 
      Log[2]^3/144 + Zeta[3]/72) - (H[{-1}, v]*Zeta[3])/72 - 
    (H[{1}, (1 - v)/2]*Zeta[3])/36 + (Log[2]*Zeta[3])/72}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {-G[{b1}, -x^(-2) + z^2]/48 + 
    G[{b4}, -x^(-2) + z^2]/48 - H[{1}, (1 - v)/2]/48, 
   G[{b1, b1}, -x^(-2) + z^2]/12 - G[{b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b4, b1}, -x^(-2) + z^2]/16 + G[{b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b7, b1}, -x^(-2) + z^2]/48 + G[{b7, b4}, -x^(-2) + z^2]/48 - 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
    H[{2}, (1 - v)/2]/48 + G[{b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - Log[2]/24) + 
    G[{b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + 
      Log[2]/24) + (H[{1}, (1 - v)/2]*Log[2])/24, 
   -G[{b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b1, b1, b4}, -x^(-2) + z^2]/3 + 
    (5*G[{b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b1, b4, b4}, -x^(-2) + z^2])/24 + G[{b1, b7, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b7, b4}, -x^(-2) + z^2]/8 + G[{b4, b1, b1}, -x^(-2) + z^2]/
     4 - G[{b4, b1, b4}, -x^(-2) + z^2]/4 - 
    (7*G[{b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (7*G[{b4, b4, b4}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b7, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b7, b4}, -x^(-2) + z^2])/48 + G[{b7, b1, b1}, -x^(-2) + z^2]/
     12 - G[{b7, b1, b4}, -x^(-2) + z^2]/12 - G[{b7, b4, b1}, -x^(-2) + z^2]/
     16 + G[{b7, b4, b4}, -x^(-2) + z^2]/16 - G[{b7, b7, b1}, -x^(-2) + z^2]/
     48 + G[{b7, b7, b4}, -x^(-2) + z^2]/48 - (Pi^2*H[{1}, (1 - v)/2])/96 + 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (5*G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     48 - H[{1}, (1 - v)/2]^3/288 - (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - H[{3}, (1 - v)/2]/48 - 
    (7*H[{2, 1}, (1 - v)/2])/48 + G[{b1, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, (1 - v)/2]/6 - Log[2]/6) + 
    G[{b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/8 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/8) + G[{b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 - 
      H[{1}, (1 - v)/2]/48 - Log[2]/24) + G[{b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + Log[2]/24) + 
    G[{b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 + 
      Log[2]/8) + G[{b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + 
      H[{1}, (1 - v)/2]/24 + Log[2]/6) + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, (1 - v)/2]^2*Log[2])/
     48 + (H[{2}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]*Log[2]^2)/24 + 
    G[{b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/96 - H[{2}, (1 - v)/2]/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b1}, -x^(-2) + z^2]*
     (-Pi^2/96 - H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/48 + H[{2}, (1 - v)/2]/8 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - Log[2]^2/24) + 
    G[{b4}, -x^(-2) + z^2]*(Pi^2/96 + H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      (5*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/24 + Log[2]^2/24), 
   (4*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/3 - 
    (4*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/6 + 
    (5*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/6 - 
    G[{b1, b1, b7, b1}, -x^(-2) + z^2]/2 + G[{b1, b1, b7, b4}, -x^(-2) + z^2]/
     2 - (5*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/6 + 
    (5*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/6 + 
    (11*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/24 - 
    (11*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/24 + 
    (3*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/8 - 
    (3*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/8 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/2 + G[{b1, b7, b1, b4}, -x^(-2) + z^2]/
     2 + (3*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/8 - 
    (3*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/8 + 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/8 - G[{b1, b7, b7, b4}, -x^(-2) + z^2]/
     8 - G[{b4, b1, b1, b1}, -x^(-2) + z^2] + G[{b4, b1, b1, b4}, 
     -x^(-2) + z^2] + (5*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/8 - 
    (5*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/8 + 
    (3*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/8 - 
    (3*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/8 + 
    (7*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/12 - 
    (7*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/16 + 
    (5*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/16 - 
    (13*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/48 + 
    (13*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/16 + 
    (5*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/16 - 
    (5*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/48 - 
    G[{b7, b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b7, b1, b1, b4}, -x^(-2) + z^2]/
     3 + (5*G[{b7, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/8 - G[{b7, b1, b7, b4}, -x^(-2) + z^2]/
     8 + G[{b7, b4, b1, b1}, -x^(-2) + z^2]/4 - 
    G[{b7, b4, b1, b4}, -x^(-2) + z^2]/4 - 
    (7*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (7*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/48 - 
    (5*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/48 + 
    G[{b7, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b7, b7, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b7, b7, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b7, b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b7, b7, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/48 - 
    (G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/2 + 
    (3*G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (3*G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (13*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (5*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (5*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/48 - (H[{-1}, v]^3*H[{1}, (1 - v)/2])/
     36 - (Pi^2*H[{1}, (1 - v)/2]^2)/192 - (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/
     48 - (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/144 - H[{1}, (1 - v)/2]^4/1152 - 
    (Pi^2*H[{2}, (1 - v)/2])/96 - (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/32 - (7*H[{2}, (1 - v)/2]^2)/
     192 - (H[{-1}, v]*H[{3}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/16 - H[{4}, (1 - v)/2]/48 - 
    (7*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/24 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/16 + (7*H[{2, 2}, (1 - v)/2])/
     96 - H[{2, 1, 1}, (1 - v)/2]/48 + G[{b1, b1, b4}, -x^(-2) + z^2]*
     ((2*H[{-1}, v])/3 - H[{1}, (1 - v)/2]/6 - (2*Log[2])/3) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/2 - H[{1}, (1 - v)/2]/2 - 
      Log[2]/2) + G[{b1, b4, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/12 - 
      (5*H[{1}, (1 - v)/2])/12 - (5*Log[2])/12) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((7*H[{-1}, v])/24 - 
      H[{1}, (1 - v)/2]/48 - (7*Log[2])/24) + G[{b1, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/4 - H[{1}, (1 - v)/2]/4 - Log[2]/4) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*((5*H[{-1}, v])/24 - 
      (5*H[{1}, (1 - v)/2])/48 - (5*Log[2])/24) + 
    G[{b7, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/6 - H[{1}, (1 - v)/2]/6 - 
      Log[2]/6) + G[{b7, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/8 - H[{1}, (1 - v)/2]/48 - Log[2]/8) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/24) + G[{b7, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + Log[2]/24) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 + 
      Log[2]/8) + G[{b7, b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + 
      H[{1}, (1 - v)/2]/24 + Log[2]/6) + G[{b4, b7, b1}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/24 + (5*H[{1}, (1 - v)/2])/24 + (5*Log[2])/24) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/4 + H[{1}, (1 - v)/2]/8 + 
      Log[2]/4) + G[{b4, b4, b1}, -x^(-2) + z^2]*((-7*H[{-1}, v])/24 + 
      (7*H[{1}, (1 - v)/2])/24 + (7*Log[2])/24) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/12 + 
      H[{1}, (1 - v)/2]/24 + (5*Log[2])/12) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/2 + H[{1}, (1 - v)/2]/8 + Log[2]/2) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*((-2*H[{-1}, v])/3 + 
      (2*H[{1}, (1 - v)/2])/3 + (2*Log[2])/3) + 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/48 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/12 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/24 + (H[{1}, (1 - v)/2]^3*Log[2])/
     144 + (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/8 + 
    (H[{3}, (1 - v)/2]*Log[2])/24 + (7*H[{2, 1}, (1 - v)/2]*Log[2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/12 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/48 - (H[{2}, (1 - v)/2]*Log[2]^2)/24 + 
    (H[{1}, (1 - v)/2]*Log[2]^3)/36 + G[{b1, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/4 + H[{1}, (1 - v)/2]^2/16 + 
      H[{2}, (1 - v)/2]/8 - (H[{1}, (1 - v)/2]*Log[2])/4) + 
    G[{b7, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/96 - H[{2}, (1 - v)/2]/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b4, b7}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v]*H[{1}, (1 - v)/2])/24 - (5*H[{1}, (1 - v)/2]^2)/96 - 
      (5*H[{2}, (1 - v)/2])/48 + (5*H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b1, b4}, -x^(-2) + z^2]*(-Pi^2/24 - H[{-1}, v]^2/6 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/48 + 
      (3*H[{2}, (1 - v)/2])/8 + (H[{-1}, v]*Log[2])/3 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - Log[2]^2/6) + 
    G[{b4, b1}, -x^(-2) + z^2]*(-Pi^2/32 - H[{-1}, v]^2/8 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/4 + H[{1}, (1 - v)/2]^2/16 + 
      (3*H[{2}, (1 - v)/2])/8 + (H[{-1}, v]*Log[2])/4 - 
      (H[{1}, (1 - v)/2]*Log[2])/4 - Log[2]^2/8) + 
    G[{b7, b1}, -x^(-2) + z^2]*(-Pi^2/96 - H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/48 + 
      H[{2}, (1 - v)/2]/8 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - Log[2]^2/24) + 
    G[{b7, b4}, -x^(-2) + z^2]*(Pi^2/96 + H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      (5*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/24 + Log[2]^2/24) + 
    G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/32 + H[{-1}, v]^2/8 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      (13*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/4 + 
      (H[{1}, (1 - v)/2]*Log[2])/24 + Log[2]^2/8) + 
    G[{b1, b1}, -x^(-2) + z^2]*(Pi^2/24 + H[{-1}, v]^2/6 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/3 - H[{1}, (1 - v)/2]^2/12 - 
      H[{2}, (1 - v)/2]/2 - (H[{-1}, v]*Log[2])/3 + 
      (H[{1}, (1 - v)/2]*Log[2])/3 + Log[2]^2/6) + 
    G[{b7}, -x^(-2) + z^2]*(-(Pi^2*H[{1}, (1 - v)/2])/96 - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       48 - H[{1}, (1 - v)/2]^3/288 - (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - H[{3}, (1 - v)/2]/48 - 
      (7*H[{2, 1}, (1 - v)/2])/48 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       12 + (H[{1}, (1 - v)/2]^2*Log[2])/48 + (H[{2}, (1 - v)/2]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/24) + G[{b4}, -x^(-2) + z^2]*
     ((Pi^2*H[{-1}, v])/48 + H[{-1}, v]^3/36 - (Pi^2*H[{1}, (1 - v)/2])/96 - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       48 - H[{1}, (1 - v)/2]^3/288 - (5*H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - (5*H[{3}, (1 - v)/2])/48 - 
      (11*H[{2, 1}, (1 - v)/2])/48 - (Pi^2*Log[2])/48 - 
      (H[{-1}, v]^2*Log[2])/12 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/48 + (5*H[{2}, (1 - v)/2]*Log[2])/24 + 
      (H[{-1}, v]*Log[2]^2)/12 - (H[{1}, (1 - v)/2]*Log[2]^2)/24 - 
      Log[2]^3/36 - Zeta[3]/18) + G[{b1}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/48 - H[{-1}, v]^3/36 + (Pi^2*H[{1}, (1 - v)/2])/48 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/12 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       24 + H[{1}, (1 - v)/2]^3/144 + (H[{-1}, v]*H[{2}, (1 - v)/2])/4 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + H[{3}, (1 - v)/2]/8 + 
      (3*H[{2, 1}, (1 - v)/2])/8 + (Pi^2*Log[2])/48 + 
      (H[{-1}, v]^2*Log[2])/12 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/6 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/24 - (H[{2}, (1 - v)/2]*Log[2])/4 - 
      (H[{-1}, v]*Log[2]^2)/12 + (H[{1}, (1 - v)/2]*Log[2]^2)/12 + 
      Log[2]^3/36 + Zeta[3]/18) + (H[{1}, (1 - v)/2]*Zeta[3])/18}, 1, 5, 1], 
 SeriesData[\[Epsilon], 0, {-1/96, -G[{b4}, -x^(-2) + z^2]/96 - 
    H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/96 + Log[2]/32, 
   -G[{b4, b4}, -x^(-2) + z^2]/96 - G[{b5, b4}, -x^(-2) + z^2]/96 - 
    H[{-1}, v]^2/48 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
    H[{1}, (1 - v)/2]^2/48 + (H[{-1}, v]*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]*H[{1}, v])/96 - H[{1}, v]^2/192 - 
    H[{2}, (1 - v)/2]/96 + G[{b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) + G[{b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/96 + Log[2]/32) + 
    (H[{-1}, v]*Log[2])/16 + (5*H[{1}, (1 - v)/2]*Log[2])/96 - 
    (H[{1}, v]*Log[2])/32 - (3*Log[2]^2)/64, 
   -G[{b4, b4, b4}, -x^(-2) + z^2]/96 - G[{b4, b5, b4}, -x^(-2) + z^2]/96 - 
    G[{b5, b4, b4}, -x^(-2) + z^2]/96 - G[{b5, b5, b4}, -x^(-2) + z^2]/96 - 
    H[{-1}, v]^3/72 - (Pi^2*H[{1}, (1 - v)/2])/576 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     24 - H[{1}, (1 - v)/2]^3/72 + (H[{-1}, v]^2*H[{1}, v])/48 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - (H[{-1}, v]*H[{1}, v]^2)/96 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 + H[{1}, v]^3/576 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     96 - H[{3}, (1 - v)/2]/96 - H[{2, 1}, (1 - v)/2]/96 + 
    G[{b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/96 + Log[2]/96) + 
    G[{b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/96 + Log[2]/96) + 
    G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/96 + Log[2]/32) + G[{b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/96 + Log[2]/32) + 
    (H[{-1}, v]^2*Log[2])/16 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 + 
    (3*H[{1}, (1 - v)/2]^2*Log[2])/64 - (H[{-1}, v]*H[{1}, v]*Log[2])/16 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 + (H[{1}, v]^2*Log[2])/64 + 
    (H[{2}, (1 - v)/2]*Log[2])/48 - (3*H[{-1}, v]*Log[2]^2)/32 - 
    (13*H[{1}, (1 - v)/2]*Log[2]^2)/192 + (3*H[{1}, v]*Log[2]^2)/64 + 
    (3*Log[2]^3)/64 + G[{b4}, -x^(-2) + z^2]*(-H[{-1}, v]^2/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/48 + 
      (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
      H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/16 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/32 - 
      (3*Log[2]^2)/64) + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/576 + (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       96 - H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/32 - 
      (5*Log[2]^2)/192) + Zeta[3]/36, 
   Pi^4/2880 - G[{b4, b4, b4, b4}, -x^(-2) + z^2]/96 - 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/96 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/96 - 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/96 - 
    G[{b5, b4, b4, b4}, -x^(-2) + z^2]/96 - 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/96 - 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/96 - 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/96 - H[{-1}, v]^4/144 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/288 - 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/36 - (Pi^2*H[{1}, (1 - v)/2]^2)/384 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     36 - H[{1}, (1 - v)/2]^4/144 + (H[{-1}, v]^3*H[{1}, v])/72 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/576 - (H[{-1}, v]^2*H[{1}, v]^2)/96 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/384 + (H[{-1}, v]*H[{1}, v]^3)/288 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^3)/576 - H[{1}, v]^4/2304 - 
    (Pi^2*H[{2}, (1 - v)/2])/576 - (H[{-1}, v]^2*H[{2}, (1 - v)/2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 - 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/192 - H[{2}, (1 - v)/2]^2/384 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/48 - (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/
     96 - H[{4}, (1 - v)/2]/96 - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/48 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/96 + H[{2, 2}, (1 - v)/2]/192 - 
    H[{2, 1, 1}, (1 - v)/2]/96 + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/96 + Log[2]/32) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/96 + Log[2]/32) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/96 + Log[2]/32) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/96 + Log[2]/32) + (H[{-1}, v]^3*Log[2])/24 + 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/288 + 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/48 + 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/32 + 
    (17*H[{1}, (1 - v)/2]^3*Log[2])/576 - (H[{-1}, v]^2*H[{1}, v]*Log[2])/
     16 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/64 + 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/32 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/64 - (H[{1}, v]^3*Log[2])/192 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/48 + 
    (H[{3}, (1 - v)/2]*Log[2])/48 + (H[{2, 1}, (1 - v)/2]*Log[2])/48 - 
    (3*H[{-1}, v]^2*Log[2]^2)/32 - (13*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/
     96 - (7*H[{1}, (1 - v)/2]^2*Log[2]^2)/128 + 
    (3*H[{-1}, v]*H[{1}, v]*Log[2]^2)/32 + 
    (3*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/64 - (3*H[{1}, v]^2*Log[2]^2)/
     128 - (H[{2}, (1 - v)/2]*Log[2]^2)/48 + (3*H[{-1}, v]*Log[2]^3)/32 + 
    (35*H[{1}, (1 - v)/2]*Log[2]^3)/576 - (3*H[{1}, v]*Log[2]^3)/64 - 
    (9*Log[2]^4)/256 + G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]^2/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/48 + 
      (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
      H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/16 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/32 - 
      (3*Log[2]^2)/64) + G[{b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]^2/48 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/48 + (H[{-1}, v]*H[{1}, v])/48 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/96 - H[{1}, v]^2/192 - 
      H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/16 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/32 - 
      (3*Log[2]^2)/64) + G[{b4, b5}, -x^(-2) + z^2]*
     (Pi^2/576 + (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       96 - H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/32 - 
      (5*Log[2]^2)/192) + G[{b5, b5}, -x^(-2) + z^2]*
     (Pi^2/576 + (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       96 - H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/32 - 
      (5*Log[2]^2)/192) + G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/288 + 
      (Pi^2*H[{1}, (1 - v)/2])/576 + (H[{-1}, v]^2*H[{1}, v])/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - (H[{-1}, v]*H[{1}, v]^2)/96 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 + H[{1}, v]^3/576 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 - H[{3}, (1 - v)/2]/96 - 
      H[{2, 1}, (1 - v)/2]/96 - (Pi^2*Log[2])/288 + (H[{-1}, v]^2*Log[2])/
       48 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/192 - (H[{-1}, v]*H[{1}, v]*Log[2])/16 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 + (H[{1}, v]^2*Log[2])/64 + 
      (H[{2}, (1 - v)/2]*Log[2])/48 - (5*H[{-1}, v]*Log[2]^2)/96 - 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/192 + (3*H[{1}, v]*Log[2]^2)/64 + 
      (19*Log[2]^3)/576 + Zeta[3]/48) + G[{b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]^3/72 - (Pi^2*H[{1}, (1 - v)/2])/576 - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       24 - H[{1}, (1 - v)/2]^3/72 + (H[{-1}, v]^2*H[{1}, v])/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - (H[{-1}, v]*H[{1}, v]^2)/96 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 + H[{1}, v]^3/576 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 - H[{3}, (1 - v)/2]/96 - 
      H[{2, 1}, (1 - v)/2]/96 + (H[{-1}, v]^2*Log[2])/16 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 + 
      (3*H[{1}, (1 - v)/2]^2*Log[2])/64 - (H[{-1}, v]*H[{1}, v]*Log[2])/16 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 + (H[{1}, v]^2*Log[2])/64 + 
      (H[{2}, (1 - v)/2]*Log[2])/48 - (3*H[{-1}, v]*Log[2]^2)/32 - 
      (13*H[{1}, (1 - v)/2]*Log[2]^2)/192 + (3*H[{1}, v]*Log[2]^2)/64 + 
      (3*Log[2]^3)/64 + Zeta[3]/36) + (H[{-1}, v]*Zeta[3])/18 + 
    (5*H[{1}, (1 - v)/2]*Zeta[3])/144 - (H[{1}, v]*Zeta[3])/36 - 
    (Log[2]*Zeta[3])/12}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {1/192, G[{b4}, -x^(-2) + z^2]/96 + H[{-1}, v]/96 + H[{1}, (1 - v)/2]/96 - 
    H[{1}, v]/96 - Log[2]/48, Pi^2/1152 + G[{b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b5, b4}, -x^(-2) + z^2]/48 + H[{-1}, v]^2/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/48 + H[{1}, (1 - v)/2]^2/96 - 
    (H[{-1}, v]*H[{1}, v])/48 + H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/48 + 
    G[{b4}, -x^(-2) + z^2]*(H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/24) + G[{b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) - (H[{-1}, v]*Log[2])/24 - 
    (H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/24 + Log[2]^2/24, 
   G[{b4, b4, b4}, -x^(-2) + z^2]/24 + G[{b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b5, b4, b4}, -x^(-2) + z^2]/24 + G[{b5, b5, b4}, -x^(-2) + z^2]/24 + 
    (Pi^2*H[{-1}, v])/576 + H[{-1}, v]^3/144 + (5*Pi^2*H[{1}, (1 - v)/2])/
     576 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 + H[{1}, (1 - v)/2]^3/144 - 
    (Pi^2*H[{1}, v])/576 - (H[{-1}, v]^2*H[{1}, v])/48 + 
    (H[{-1}, v]*H[{1}, v]^2)/48 - H[{1}, v]^3/144 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + H[{3}, (1 - v)/2]/24 + 
    H[{2, 1}, (1 - v)/2]/24 + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/24 - Log[2]/12) + G[{b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) - (Pi^2*Log[2])/288 - 
    (H[{-1}, v]^2*Log[2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - 
    (H[{1}, (1 - v)/2]^2*Log[2])/48 + (H[{-1}, v]*H[{1}, v]*Log[2])/12 - 
    (H[{1}, v]^2*Log[2])/24 - (H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{-1}, v]*Log[2]^2)/12 + (H[{1}, (1 - v)/2]*Log[2]^2)/48 - 
    (H[{1}, v]*Log[2]^2)/12 - Log[2]^3/18 + G[{b5}, -x^(-2) + z^2]*
     (-Pi^2/144 - (H[{-1}, v]*H[{1}, v])/24 + H[{1}, v]^2/48 + 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/24 + (H[{1}, v]*Log[2])/12 + 
      Log[2]^2/16) + G[{b4}, -x^(-2) + z^2]*(Pi^2/576 + H[{-1}, v]^2/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 - 
      (H[{-1}, v]*H[{1}, v])/24 + H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/24 - 
      (H[{-1}, v]*Log[2])/12 - (H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/12 + Log[2]^2/12) - (13*Zeta[3])/288, 
   (-41*Pi^4)/69120 + G[{b4, b4, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b4, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/12 + (Pi^2*H[{-1}, v]^2)/576 + 
    H[{-1}, v]^4/288 + (5*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/288 + 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/72 + (5*Pi^2*H[{1}, (1 - v)/2]^2)/576 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/48 + (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     72 + H[{1}, (1 - v)/2]^4/288 - (Pi^2*H[{-1}, v]*H[{1}, v])/288 - 
    (H[{-1}, v]^3*H[{1}, v])/72 + (Pi^2*H[{1}, v]^2)/576 + 
    (H[{-1}, v]^2*H[{1}, v]^2)/48 - (H[{-1}, v]*H[{1}, v]^3)/72 + 
    H[{1}, v]^4/288 + (5*Pi^2*H[{2}, (1 - v)/2])/288 + 
    (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 + H[{2}, (1 - v)/2]^2/48 + 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/12 + H[{4}, (1 - v)/2]/12 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/12 - H[{2, 2}, (1 - v)/2]/24 + 
    H[{2, 1, 1}, (1 - v)/2]/12 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/6) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/6) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) - (Pi^2*H[{-1}, v]*Log[2])/144 - 
    (H[{-1}, v]^3*Log[2])/36 - (5*Pi^2*H[{1}, (1 - v)/2]*Log[2])/288 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/24 - (H[{1}, (1 - v)/2]^3*Log[2])/
     72 + (Pi^2*H[{1}, v]*Log[2])/144 + (H[{-1}, v]^2*H[{1}, v]*Log[2])/12 - 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/12 + (H[{1}, v]^3*Log[2])/36 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - (H[{3}, (1 - v)/2]*Log[2])/
     12 - (H[{2, 1}, (1 - v)/2]*Log[2])/12 + (Pi^2*Log[2]^2)/144 + 
    (H[{-1}, v]^2*Log[2]^2)/12 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/24 + 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/48 - (H[{-1}, v]*H[{1}, v]*Log[2]^2)/6 + 
    (H[{1}, v]^2*Log[2]^2)/12 + (H[{2}, (1 - v)/2]*Log[2]^2)/24 - 
    (H[{-1}, v]*Log[2]^3)/9 - (H[{1}, (1 - v)/2]*Log[2]^3)/72 + 
    (H[{1}, v]*Log[2]^3)/9 + Log[2]^4/18 + G[{b4, b5}, -x^(-2) + z^2]*
     (-Pi^2/72 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/6 + 
      Log[2]^2/8) + G[{b5, b5}, -x^(-2) + z^2]*
     (-Pi^2/72 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/6 + 
      Log[2]^2/8) + G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/288 + H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/24 - 
      (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + H[{2}, (1 - v)/2]/12 - 
      (H[{-1}, v]*Log[2])/6 - (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/6 + Log[2]^2/6) + G[{b5, b4}, -x^(-2) + z^2]*
     (Pi^2/288 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/6 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, v]*Log[2])/6 + Log[2]^2/6) + 
    G[{b5}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/72 - (Pi^2*H[{1}, v])/288 - 
      (H[{-1}, v]^2*H[{1}, v])/24 + (H[{-1}, v]*H[{1}, v]^2)/24 - 
      H[{1}, v]^3/72 + (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      H[{3}, (1 - v)/2]/12 + H[{2, 1}, (1 - v)/2]/12 + (Pi^2*Log[2])/96 - 
      (H[{-1}, v]^2*Log[2])/24 + (H[{-1}, v]*H[{1}, v]*Log[2])/6 - 
      (H[{1}, v]^2*Log[2])/12 - (H[{2}, (1 - v)/2]*Log[2])/12 + 
      (H[{-1}, v]*Log[2]^2)/8 - (H[{1}, v]*Log[2]^2)/6 - (7*Log[2]^3)/72 - 
      Zeta[3]/6) + G[{b4}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/288 + 
      H[{-1}, v]^3/72 + (5*Pi^2*H[{1}, (1 - v)/2])/288 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       24 + H[{1}, (1 - v)/2]^3/72 - (Pi^2*H[{1}, v])/288 - 
      (H[{-1}, v]^2*H[{1}, v])/24 + (H[{-1}, v]*H[{1}, v]^2)/24 - 
      H[{1}, v]^3/72 + (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      H[{3}, (1 - v)/2]/12 + H[{2, 1}, (1 - v)/2]/12 - (Pi^2*Log[2])/144 - 
      (H[{-1}, v]^2*Log[2])/12 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/24 + (H[{-1}, v]*H[{1}, v]*Log[2])/6 - 
      (H[{1}, v]^2*Log[2])/12 - (H[{2}, (1 - v)/2]*Log[2])/12 + 
      (H[{-1}, v]*Log[2]^2)/6 + (H[{1}, (1 - v)/2]*Log[2]^2)/24 - 
      (H[{1}, v]*Log[2]^2)/6 - Log[2]^3/9 - (13*Zeta[3])/144) - 
    (13*H[{-1}, v]*Zeta[3])/144 + (11*H[{1}, (1 - v)/2]*Zeta[3])/144 + 
    (13*H[{1}, v]*Zeta[3])/144 + (13*Log[2]*Zeta[3])/72}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {-Pi^2/576 - (I/96)*Pi*H[{1}, (1 - v)/2] + 
    H[{1}, (1 - v)/2]^2/192 + (I/96)*Pi*H[{1}, v] + 
    (H[{1}, (1 - v)/2]*H[{1}, v])/96 - H[{1}, v]^2/192 + 
    H[{2}, (1 - v)/2]/48 + (I/96)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/96 - 
    (H[{1}, v]*Log[2])/96 - Log[2]^2/192, (-I/576)*Pi^3 + 
    (I/48)*Pi*H[{-2}, v] - (Pi^2*H[{-1}, v])/288 + 
    (Pi^2*H[{1}, (1 - v)/2])/72 - (I/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
    (I/192)*Pi*H[{1}, (1 - v)/2]^2 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 + 
    H[{1}, (1 - v)/2]^3/192 - (Pi^2*H[{1}, v])/72 + 
    (I/48)*Pi*H[{-1}, v]*H[{1}, v] + (I/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - (I/64)*Pi*H[{1}, v]^2 - 
    (H[{-1}, v]*H[{1}, v]^2)/96 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/64 + 
    H[{1}, v]^3/192 + (I/48)*Pi*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     48 - (H[{1}, v]*H[{2}, (1 - v)/2])/48 + (I/48)*Pi*H[{2}, v] + 
    H[{-2, -1}, v]/48 - H[{-2, 1}, v]/48 + H[{2, -1}, v]/48 - 
    H[{2, 1}, v]/48 - (Pi^2*Log[2])/96 - (H[{-2}, v]*Log[2])/24 + 
    (I/48)*Pi*H[{-1}, v]*Log[2] + ((5*I)/96)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, (1 - v)/2]^2*Log[2])/
     192 - ((5*I)/96)*Pi*H[{1}, v]*Log[2] - (H[{-1}, v]*H[{1}, v]*Log[2])/
     48 - (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 + 
    (5*H[{1}, v]^2*Log[2])/192 - (H[{2}, (1 - v)/2]*Log[2])/16 - 
    (H[{2}, v]*Log[2])/24 - ((7*I)/192)*Pi*Log[2]^2 - 
    (H[{-1}, v]*Log[2]^2)/96 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/192 + 
    (7*H[{1}, v]*Log[2]^2)/192 + Log[2]^3/64, 
   (31*Pi^4)/34560 + (I/24)*Pi*H[{-3}, v] - (Pi^2*H[{-2}, v])/32 - 
    (I/288)*Pi^3*H[{-1}, v] + (I/48)*Pi*H[{-2}, v]*H[{-1}, v] - 
    (Pi^2*H[{-1}, v]^2)/288 + (I/144)*Pi^3*H[{1}, (1 - v)/2] + 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/36 - (I/48)*Pi*H[{-1}, v]^2*
     H[{1}, (1 - v)/2] + (13*Pi^2*H[{1}, (1 - v)/2]^2)/1152 - 
    (I/96)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/96 - (I/576)*Pi*H[{1}, (1 - v)/2]^3 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/96 + (7*H[{1}, (1 - v)/2]^4)/2304 - 
    (I/144)*Pi^3*H[{1}, v] - (I/48)*Pi*H[{-2}, v]*H[{1}, v] - 
    (Pi^2*H[{-1}, v]*H[{1}, v])/36 + (I/48)*Pi*H[{-1}, v]^2*H[{1}, v] - 
    (7*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/192 + (I/16)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] + (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/
     48 + (I/64)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/576 + (7*Pi^2*H[{1}, v]^2)/384 - 
    (I/32)*Pi*H[{-1}, v]*H[{1}, v]^2 - (H[{-1}, v]^2*H[{1}, v]^2)/96 - 
    ((7*I)/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/128 + ((7*I)/576)*Pi*H[{1}, v]^3 + 
    (H[{-1}, v]*H[{1}, v]^3)/96 + (7*H[{1}, (1 - v)/2]*H[{1}, v]^3)/576 - 
    (7*H[{1}, v]^4)/2304 - (Pi^2*H[{2}, (1 - v)/2])/72 + 
    (I/24)*Pi*H[{-1}, v]*H[{2}, (1 - v)/2] + (H[{-1}, v]^2*H[{2}, (1 - v)/2])/
     24 + (I/48)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 - (I/24)*Pi*H[{1}, v]*
     H[{2}, (1 - v)/2] - (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/48 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/48 + H[{2}, (1 - v)/2]^2/192 - 
    (Pi^2*H[{2}, v])/32 + (I/48)*Pi*H[{-1}, v]*H[{2}, v] - 
    (I/48)*Pi*H[{1}, v]*H[{2}, v] - H[{2}, v]^2/96 - 
    (I/48)*Pi*H[{3}, (1 - v)/2] + (H[{1}, v]*H[{3}, (1 - v)/2])/48 + 
    (I/24)*Pi*H[{3}, v] + H[{4}, (1 - v)/2]/48 + H[{-3, -1}, v]/24 - 
    H[{-3, 1}, v]/24 + (I/48)*Pi*H[{-2, -1}, v] + (H[{-1}, v]*H[{-2, -1}, v])/
     48 - (H[{1}, v]*H[{-2, -1}, v])/48 - (I/48)*Pi*H[{-2, 1}, v] - 
    (H[{-1}, v]*H[{-2, 1}, v])/48 + (H[{1}, v]*H[{-2, 1}, v])/48 + 
    (I/48)*Pi*H[{2, -1}, v] + (H[{-1}, v]*H[{2, -1}, v])/48 - 
    (H[{1}, v]*H[{2, -1}, v])/48 - (I/48)*Pi*H[{2, 1}, (1 - v)/2] + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/48 - (I/48)*Pi*H[{2, 1}, v] - 
    (H[{-1}, v]*H[{2, 1}, v])/48 + (H[{1}, v]*H[{2, 1}, v])/48 - 
    H[{2, 2}, (1 - v)/2]/96 + H[{2, 2}, v]/48 + H[{3, -1}, v]/24 + 
    H[{2, 1, 1}, (1 - v)/2]/48 - (I/288)*Pi^3*Log[2] - 
    (H[{-3}, v]*Log[2])/12 - (I/12)*Pi*H[{-2}, v]*Log[2] - 
    (Pi^2*H[{-1}, v]*Log[2])/48 - (H[{-2}, v]*H[{-1}, v]*Log[2])/24 + 
    (I/48)*Pi*H[{-1}, v]^2*Log[2] - (37*Pi^2*H[{1}, (1 - v)/2]*Log[2])/576 + 
    ((5*I)/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/48 + 
    ((5*I)/192)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/96 - 
    (5*H[{1}, (1 - v)/2]^3*Log[2])/576 + (37*Pi^2*H[{1}, v]*Log[2])/576 + 
    (H[{-2}, v]*H[{1}, v]*Log[2])/24 - ((5*I)/48)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] - (H[{-1}, v]^2*H[{1}, v]*Log[2])/48 - 
    ((13*I)/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/192 + 
    ((13*I)/192)*Pi*H[{1}, v]^2*Log[2] + (5*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     96 + (13*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/192 - 
    (13*H[{1}, v]^3*Log[2])/576 - (I/12)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/8 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - (I/12)*Pi*H[{2}, v]*Log[2] - 
    (H[{-1}, v]*H[{2}, v]*Log[2])/24 + (H[{1}, v]*H[{2}, v]*Log[2])/24 + 
    (H[{3}, (1 - v)/2]*Log[2])/48 - (H[{3}, v]*Log[2])/12 - 
    (H[{-2, -1}, v]*Log[2])/24 + (H[{-2, 1}, v]*Log[2])/24 - 
    (H[{2, -1}, v]*Log[2])/24 + (H[{2, 1}, (1 - v)/2]*Log[2])/48 + 
    (H[{2, 1}, v]*Log[2])/24 + (49*Pi^2*Log[2]^2)/1152 + 
    (H[{-2}, v]*Log[2]^2)/12 - ((7*I)/96)*Pi*H[{-1}, v]*Log[2]^2 - 
    (H[{-1}, v]^2*Log[2]^2)/96 - ((23*I)/192)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/128 + ((23*I)/192)*Pi*H[{1}, v]*Log[2]^2 + 
    (7*H[{-1}, v]*H[{1}, v]*Log[2]^2)/96 + 
    (23*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/192 - 
    (23*H[{1}, v]^2*Log[2]^2)/384 + (5*H[{2}, (1 - v)/2]*Log[2]^2)/48 + 
    (H[{2}, v]*Log[2]^2)/12 + ((37*I)/576)*Pi*Log[2]^3 + 
    (H[{-1}, v]*Log[2]^3)/32 + (37*H[{1}, (1 - v)/2]*Log[2]^3)/576 - 
    (37*H[{1}, v]*Log[2]^3)/576 - (55*Log[2]^4)/2304 + (I/48)*Pi*Zeta[3] + 
    (3*H[{1}, (1 - v)/2]*Zeta[3])/32 - (3*H[{1}, v]*Zeta[3])/32 - 
    (3*Log[2]*Zeta[3])/32}, 2, 5, 1], SeriesData[\[Epsilon], 0, 
  {1/96, G[{b4}, -x^(-2) + z^2]/48 + H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - 
    H[{1}, v]/48 - Log[2]/24, -Pi^2/576 + G[{b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b5, b4}, -x^(-2) + z^2]/48 + H[{-1}, v]^2/48 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 - 
    (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/48 + G[{b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) - 
    (H[{-1}, v]*Log[2])/12 - (H[{1}, (1 - v)/2]*Log[2])/16 + 
    (H[{1}, v]*Log[2])/12 + Log[2]^2/12, G[{b4, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b5, b4}, -x^(-2) + z^2]/24 + G[{b5, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b5, b5, b4}, -x^(-2) + z^2]/48 - (Pi^2*H[{-1}, v])/288 + 
    H[{-1}, v]^3/72 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/24 + H[{1}, (1 - v)/2]^3/72 + 
    (Pi^2*H[{1}, v])/288 - (H[{-1}, v]^2*H[{1}, v])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, v]^2)/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - H[{1}, v]^3/72 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     48 - (H[{1}, v]*H[{2}, (1 - v)/2])/48 + H[{3}, (1 - v)/2]/48 + 
    H[{2, 1}, (1 - v)/2]/48 + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/16 - (5*Log[2])/48) + G[{b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + (Pi^2*Log[2])/144 - 
    (H[{-1}, v]^2*Log[2])/12 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/8 - 
    (5*H[{1}, (1 - v)/2]^2*Log[2])/96 + (H[{-1}, v]*H[{1}, v]*Log[2])/6 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 - (H[{1}, v]^2*Log[2])/12 - 
    (H[{2}, (1 - v)/2]*Log[2])/16 + (H[{-1}, v]*Log[2]^2)/6 + 
    (3*H[{1}, (1 - v)/2]*Log[2]^2)/32 - (H[{1}, v]*Log[2]^2)/6 - Log[2]^3/9 + 
    G[{b5}, -x^(-2) + z^2]*(-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) + G[{b4}, -x^(-2) + z^2]*
     (-Pi^2/288 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/6 - 
      (H[{1}, (1 - v)/2]*Log[2])/8 + (H[{1}, v]*Log[2])/6 + Log[2]^2/6) - 
    (7*Zeta[3])/144, (-7*Pi^4)/11520 + G[{b4, b4, b4, b4}, -x^(-2) + z^2]/6 + 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/8 + G[{b4, b5, b5, b4}, -x^(-2) + z^2]/
     24 + (7*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    (5*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/48 - (Pi^2*H[{-1}, v]^2)/288 + 
    H[{-1}, v]^4/144 + (H[{-1}, v]^3*H[{1}, (1 - v)/2])/36 + 
    (Pi^2*H[{1}, (1 - v)/2]^2)/576 + (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/36 + H[{1}, (1 - v)/2]^4/144 + 
    (Pi^2*H[{-1}, v]*H[{1}, v])/144 - (H[{-1}, v]^3*H[{1}, v])/36 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 - 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/288 - (Pi^2*H[{1}, v]^2)/288 + 
    (H[{-1}, v]^2*H[{1}, v]^2)/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/48 + (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/192 - 
    (H[{-1}, v]*H[{1}, v]^3)/36 - (H[{1}, (1 - v)/2]*H[{1}, v]^3)/288 + 
    H[{1}, v]^4/144 + (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 - 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/96 + H[{2}, (1 - v)/2]^2/64 + 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/24 + (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/
     48 - (H[{1}, v]*H[{3}, (1 - v)/2])/48 + H[{4}, (1 - v)/2]/48 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 - 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/48 - H[{2, 2}, (1 - v)/2]/96 + 
    H[{2, 1, 1}, (1 - v)/2]/48 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 + H[{1}, (1 - v)/2]/6 - H[{1}, v]/6 - Log[2]/3) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 - 
      (7*H[{1}, v])/48 - (13*Log[2])/48) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/8 - (5*Log[2])/24) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      (5*H[{1}, v])/48 - (7*Log[2])/48) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + (Pi^2*H[{-1}, v]*Log[2])/72 - 
    (H[{-1}, v]^3*Log[2])/18 - (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/8 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/48 - 
    (H[{1}, (1 - v)/2]^3*Log[2])/32 - (Pi^2*H[{1}, v]*Log[2])/72 + 
    (H[{-1}, v]^2*H[{1}, v]*Log[2])/6 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/8 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/32 - 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/6 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/32 + (H[{1}, v]^3*Log[2])/18 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/8 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 - (H[{3}, (1 - v)/2]*Log[2])/16 - 
    (H[{2, 1}, (1 - v)/2]*Log[2])/16 - (Pi^2*Log[2]^2)/72 + 
    (H[{-1}, v]^2*Log[2]^2)/6 + (3*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/
     16 + (13*H[{1}, (1 - v)/2]^2*Log[2]^2)/192 - 
    (H[{-1}, v]*H[{1}, v]*Log[2]^2)/3 - 
    (3*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/32 + (H[{1}, v]^2*Log[2]^2)/6 + 
    (3*H[{2}, (1 - v)/2]*Log[2]^2)/32 - (2*H[{-1}, v]*Log[2]^3)/9 - 
    (3*H[{1}, (1 - v)/2]*Log[2]^3)/32 + (2*H[{1}, v]*Log[2]^3)/9 + 
    Log[2]^4/9 + G[{b5, b5}, -x^(-2) + z^2]*(-Pi^2/288 - 
      (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      (5*H[{1}, v]^2)/96 + H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (7*H[{1}, v]*Log[2])/48 + 
      (3*Log[2]^2)/32) + G[{b4, b5}, -x^(-2) + z^2]*
     (-Pi^2/144 - (H[{-1}, v]*H[{1}, v])/12 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       24 + H[{1}, v]^2/16 + H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/24 + (5*H[{1}, v]*Log[2])/24 + 
      (7*Log[2]^2)/48) + G[{b5, b4}, -x^(-2) + z^2]*
     (-Pi^2/144 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/8 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/16 + (7*H[{1}, v]^2)/96 + 
      H[{2}, (1 - v)/2]/16 - (5*H[{-1}, v]*Log[2])/24 - 
      (7*H[{1}, (1 - v)/2]*Log[2])/48 + (13*H[{1}, v]*Log[2])/48 + 
      (23*Log[2]^2)/96) + G[{b4, b4}, -x^(-2) + z^2]*
     (-Pi^2/144 + H[{-1}, v]^2/12 + (H[{-1}, v]*H[{1}, (1 - v)/2])/6 + 
      H[{1}, (1 - v)/2]^2/12 - (H[{-1}, v]*H[{1}, v])/6 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 + H[{1}, v]^2/12 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/3 - 
      (H[{1}, (1 - v)/2]*Log[2])/4 + (H[{1}, v]*Log[2])/3 + Log[2]^2/3) + 
    G[{b4}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/144 + H[{-1}, v]^3/36 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/12 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       12 + H[{1}, (1 - v)/2]^3/36 + (Pi^2*H[{1}, v])/144 - 
      (H[{-1}, v]^2*H[{1}, v])/12 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       12 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + (H[{-1}, v]*H[{1}, v]^2)/
       12 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 - H[{1}, v]^3/36 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + H[{3}, (1 - v)/2]/24 + 
      H[{2, 1}, (1 - v)/2]/24 + (Pi^2*Log[2])/72 - (H[{-1}, v]^2*Log[2])/6 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/4 - 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/48 + (H[{-1}, v]*H[{1}, v]*Log[2])/3 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/8 - (H[{1}, v]^2*Log[2])/6 - 
      (H[{2}, (1 - v)/2]*Log[2])/8 + (H[{-1}, v]*Log[2]^2)/3 + 
      (3*H[{1}, (1 - v)/2]*Log[2]^2)/16 - (H[{1}, v]*Log[2]^2)/3 - 
      (2*Log[2]^3)/9 - (7*Zeta[3])/72) + G[{b5}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/144 - (Pi^2*H[{1}, (1 - v)/2])/288 + 
      (Pi^2*H[{1}, v])/144 - (H[{-1}, v]^2*H[{1}, v])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, v]^2)/16 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - (7*H[{1}, v]^3)/288 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + H[{3}, (1 - v)/2]/48 + 
      H[{2, 1}, (1 - v)/2]/48 + (Pi^2*Log[2])/72 - (H[{-1}, v]^2*Log[2])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 + (5*H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 - (13*H[{1}, v]^2*Log[2])/96 - 
      (H[{2}, (1 - v)/2]*Log[2])/12 + (7*H[{-1}, v]*Log[2]^2)/48 + 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/96 - (23*H[{1}, v]*Log[2]^2)/96 - 
      (37*Log[2]^3)/288 - Zeta[3]/24) - (7*H[{-1}, v]*Zeta[3])/72 - 
    (H[{1}, (1 - v)/2]*Zeta[3])/18 + (7*H[{1}, v]*Zeta[3])/72 + 
    (7*Log[2]*Zeta[3])/36}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {1/384, H[{-1}, v]/192 + H[{1}, (1 - v)/2]/192 - Log[2]/192, 
   (-11*Pi^2)/2304 - G[{b4, b4}, -x^(-2) + z^2]/48 + H[{-1}, v]^2/192 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/96 + H[{1}, (1 - v)/2]^2/192 - 
    H[{1}, v]^2/96 + G[{b4}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) - 
    (H[{-1}, v]*Log[2])/96 - (H[{1}, (1 - v)/2]*Log[2])/96 - 
    (H[{1}, v]*Log[2])/48 - Log[2]^2/192, 
   -G[{b4, b4, b4}, -x^(-2) + z^2]/12 - G[{b4, b5, b4}, -x^(-2) + z^2]/24 - 
    (11*Pi^2*H[{-1}, v])/1152 + H[{-1}, v]^3/288 - 
    (11*Pi^2*H[{1}, (1 - v)/2])/1152 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 + H[{1}, (1 - v)/2]^3/288 + 
    (Pi^2*H[{1}, v])/96 - (H[{-1}, v]*H[{1}, v]^2)/48 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 + H[{1}, v]^3/72 - 
    (H[{1}, v]*H[{2}, (1 - v)/2])/24 - H[{3}, (1 - v)/2]/12 + 
    G[{b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/24 + Log[2]/24) + 
    G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/12 + Log[2]/8) + (23*Pi^2*Log[2])/1152 - 
    (H[{-1}, v]^2*Log[2])/96 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 - 
    (H[{1}, (1 - v)/2]^2*Log[2])/96 - (H[{-1}, v]*H[{1}, v]*Log[2])/24 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + (H[{1}, v]^2*Log[2])/16 - 
    (H[{2}, (1 - v)/2]*Log[2])/24 - (H[{-1}, v]*Log[2]^2)/96 - 
    (H[{1}, (1 - v)/2]*Log[2]^2)/96 + (H[{1}, v]*Log[2]^2)/12 + Log[2]^3/32 + 
    G[{b4}, -x^(-2) + z^2]*(-Pi^2/96 + (H[{-1}, v]*H[{1}, v])/24 - 
      H[{1}, v]^2/24 - H[{2}, (1 - v)/2]/24 + (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, v]*Log[2])/8 - Log[2]^2/12) - Zeta[3]/576, 
   (61*Pi^4)/46080 - (5*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/24 - 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/12 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/6 - G[{b4, b6, b4, b4}, -x^(-2) + z^2]/
     12 - H[{-4}, (1 - v)/2]/4 - (Pi^2*H[{-2}, (1 - v)/2])/24 - 
    (11*Pi^2*H[{-1}, v]^2)/1152 + H[{-1}, v]^4/576 - 
    (11*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/576 + 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/144 - (11*Pi^2*H[{1}, (1 - v)/2]^2)/
     1152 + (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/144 + H[{1}, (1 - v)/2]^4/576 - 
    (H[{-3}, (1 - v)/2]*H[{1}, v])/6 + (Pi^2*H[{-1}, v]*H[{1}, v])/48 + 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 - (Pi^2*H[{1}, v]^2)/192 - 
    (H[{-2}, (1 - v)/2]*H[{1}, v]^2)/24 - (H[{-1}, v]^2*H[{1}, v]^2)/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/48 + (H[{-1}, v]*H[{1}, v]^3)/36 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^3)/36 - (5*H[{1}, v]^4)/576 - 
    (Pi^2*H[{2}, (1 - v)/2])/36 - (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/
     12 - (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/12 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/48 + H[{2}, (1 - v)/2]^2/12 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/6 - (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/
     6 - H[{4}, (1 - v)/2]/8 + (H[{1}, v]*H[{2, 1}, (1 - v)/2])/6 + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/12 + Log[2]/12) + 
    G[{b4, b6, b4}, -x^(-2) + z^2]*(H[{1}, v]/12 + Log[2]/12) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 + 
      H[{1}, v]/24 + Log[2]/8) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/6 + Log[2]/6) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/6 - H[{1}, (1 - v)/2]/6 + (5*H[{1}, v])/24 + 
      (3*Log[2])/8) - (H[{-3}, (1 - v)/2]*Log[2])/6 + 
    (23*Pi^2*H[{-1}, v]*Log[2])/576 - (H[{-1}, v]^3*Log[2])/144 + 
    (23*Pi^2*H[{1}, (1 - v)/2]*Log[2])/576 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/48 - (H[{1}, (1 - v)/2]^3*Log[2])/
     144 - (Pi^2*H[{1}, v]*Log[2])/32 - (H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/
     12 - (H[{-1}, v]^2*H[{1}, v]*Log[2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/12 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/24 + 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/8 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/8 - (H[{1}, v]^3*Log[2])/16 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/12 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/8 + (H[{3}, (1 - v)/2]*Log[2])/6 + 
    (H[{2, 1}, (1 - v)/2]*Log[2])/6 - (41*Pi^2*Log[2]^2)/1152 - 
    (H[{-2}, (1 - v)/2]*Log[2]^2)/24 - (H[{-1}, v]^2*Log[2]^2)/96 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/48 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/96 + (H[{-1}, v]*H[{1}, v]*Log[2]^2)/6 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/6 - (5*H[{1}, v]^2*Log[2]^2)/32 + 
    (5*H[{2}, (1 - v)/2]*Log[2]^2)/48 + (H[{-1}, v]*Log[2]^3)/16 + 
    (H[{1}, (1 - v)/2]*Log[2]^3)/16 - (23*H[{1}, v]*Log[2]^3)/144 - 
    Log[2]^4/18 + G[{b4, b4}, -x^(-2) + z^2]*(-Pi^2/96 - H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - H[{1}, (1 - v)/2]^2/24 + 
      (H[{-1}, v]*H[{1}, v])/6 + (H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      (5*H[{1}, v]^2)/48 - H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/4 + 
      (H[{1}, (1 - v)/2]*Log[2])/6 - (3*H[{1}, v]*Log[2])/8 - 
      (5*Log[2]^2)/16) + G[{b4, b5}, -x^(-2) + z^2]*
     (Pi^2/36 + (H[{-1}, v]*H[{1}, v])/12 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       12 - H[{1}, v]^2/48 - H[{2}, (1 - v)/2]/6 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - (H[{1}, v]*Log[2])/8 - 
      (5*Log[2]^2)/48) + G[{b4, b6}, -x^(-2) + z^2]*
     (-Pi^2/24 - H[{1}, v]^2/24 - (H[{1}, v]*Log[2])/12 - Log[2]^2/24) + 
    G[{b4}, -x^(-2) + z^2]*(-H[{-3}, (1 - v)/2]/12 - 
      (Pi^2*H[{-1}, (1 - v)/2])/24 - (Pi^2*H[{-1}, v])/48 - 
      (7*Pi^2*H[{1}, (1 - v)/2])/144 + (Pi^2*H[{1}, v])/96 - 
      (H[{-2}, (1 - v)/2]*H[{1}, v])/12 + (H[{-1}, v]^2*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/24 - (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/
       24 - (H[{-1}, v]*H[{1}, v]^2)/12 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       16 + (5*H[{1}, v]^3)/144 - (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 - H[{3}, (1 - v)/2]/8 - 
      H[{2, 1}, (1 - v)/2]/6 + (Pi^2*Log[2])/32 - (H[{-2}, (1 - v)/2]*Log[2])/
       12 + (H[{-1}, v]^2*Log[2])/24 + (H[{1}, (1 - v)/2]^2*Log[2])/24 - 
      (H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2])/12 - 
      (H[{-1}, v]*H[{1}, v]*Log[2])/4 - (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/
       8 + (3*H[{1}, v]^2*Log[2])/16 + (H[{2}, (1 - v)/2]*Log[2])/24 - 
      (H[{-1}, (1 - v)/2]*Log[2]^2)/24 - (H[{-1}, v]*Log[2]^2)/6 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/16 + (5*H[{1}, v]*Log[2]^2)/16 + 
      (23*Log[2]^3)/144 + (3*Zeta[3])/16) - (H[{-1}, v]*Zeta[3])/288 - 
    (H[{1}, (1 - v)/2]*Zeta[3])/288 - (3*H[{1}, v]*Zeta[3])/16 - 
    (53*Log[2]*Zeta[3])/288}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-5/768, G[{b4}, -x^(-2) + z^2]/96 - (5*H[{-1}, v])/384 - 
    (5*H[{1}, (1 - v)/2])/384 - H[{1}, v]/96 + Log[2]/384, 
   (5*Pi^2)/1536 + G[{b4, b4}, -x^(-2) + z^2]/32 - (5*H[{-1}, v]^2)/384 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (5*H[{1}, (1 - v)/2]^2)/384 - 
    (H[{-1}, v]*H[{1}, v])/48 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    H[{1}, v]^2/64 + G[{b4}, -x^(-2) + z^2]*(H[{-1}, v]/48 + 
      H[{1}, (1 - v)/2]/48 - H[{1}, v]/32 - (5*Log[2])/96) + 
    (H[{-1}, v]*Log[2])/192 + (H[{1}, (1 - v)/2]*Log[2])/192 + 
    (5*H[{1}, v]*Log[2])/96 + (3*Log[2]^2)/128, 
   G[{b4, b4, b4}, -x^(-2) + z^2]/16 + G[{b4, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b6, b4, b4}, -x^(-2) + z^2]/48 + H[{-3}, (1 - v)/2]/48 + 
    (Pi^2*H[{-1}, (1 - v)/2])/96 + (5*Pi^2*H[{-1}, v])/768 - 
    (5*H[{-1}, v]^3)/576 + (5*Pi^2*H[{1}, (1 - v)/2])/768 - 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/192 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/192 - (5*H[{1}, (1 - v)/2]^3)/576 + 
    (H[{-2}, (1 - v)/2]*H[{1}, v])/48 - (H[{-1}, v]^2*H[{1}, v])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/
     96 + (H[{-1}, v]*H[{1}, v]^2)/32 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - 
    H[{1}, v]^3/96 + (H[{1}, v]*H[{2}, (1 - v)/2])/48 + 
    H[{3}, (1 - v)/2]/24 + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/16 + H[{1}, (1 - v)/2]/16 - H[{1}, v]/16 - Log[2]/8) + 
    G[{b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b6, b4}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) - 
    (5*Pi^2*Log[2])/768 + (H[{-2}, (1 - v)/2]*Log[2])/48 + 
    (H[{-1}, v]^2*Log[2])/192 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/96 + 
    (H[{1}, (1 - v)/2]^2*Log[2])/192 + (H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2])/
     48 + (5*H[{-1}, v]*H[{1}, v]*Log[2])/48 + 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - (H[{1}, v]^2*Log[2])/16 + 
    (H[{2}, (1 - v)/2]*Log[2])/48 + (H[{-1}, (1 - v)/2]*Log[2]^2)/96 + 
    (3*H[{-1}, v]*Log[2]^2)/64 + (3*H[{1}, (1 - v)/2]*Log[2]^2)/64 - 
    (11*H[{1}, v]*Log[2]^2)/96 - (31*Log[2]^3)/576 + 
    G[{b6}, -x^(-2) + z^2]*(Pi^2/96 + H[{1}, v]^2/96 + 
      (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + G[{b4}, -x^(-2) + z^2]*
     (H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 - (H[{-1}, v]*H[{1}, v])/16 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (5*H[{-1}, v]*Log[2])/48 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, v]*Log[2])/8 + 
      (11*Log[2]^2)/96) - (7*Zeta[3])/1152, (1421*Pi^4)/276480 + 
    G[{b4, b4, b4, b4}, -x^(-2) + z^2]/8 + G[{b4, b4, b5, b4}, -x^(-2) + z^2]/
     16 + G[{b4, b5, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b4, b6, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b6, b4, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b6, b4, b5, b4}, -x^(-2) + z^2]/24 - H[{-4}, (1 - v)/2]/48 + 
    (H[{-3}, (1 - v)/2]*H[{-1}, v])/24 + (Pi^2*H[{-1}, (1 - v)/2]*H[{-1}, v])/
     48 + (5*Pi^2*H[{-1}, v]^2)/768 - (5*H[{-1}, v]^4)/1152 + 
    (H[{-3}, (1 - v)/2]*H[{1}, (1 - v)/2])/24 + 
    (Pi^2*H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2])/48 + 
    (5*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/384 - 
    (5*H[{-1}, v]^3*H[{1}, (1 - v)/2])/288 + (5*Pi^2*H[{1}, (1 - v)/2]^2)/
     768 - (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/192 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/288 - (5*H[{1}, (1 - v)/2]^4)/1152 - 
    (H[{-3}, (1 - v)/2]*H[{1}, v])/24 - (Pi^2*H[{-1}, (1 - v)/2]*H[{1}, v])/
     96 + (H[{-2}, (1 - v)/2]*H[{-1}, v]*H[{1}, v])/24 - 
    (H[{-1}, v]^3*H[{1}, v])/72 + (H[{-2}, (1 - v)/2]*H[{1}, (1 - v)/2]*
      H[{1}, v])/24 - (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/24 - 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/72 + (Pi^2*H[{1}, v]^2)/384 - 
    (H[{-2}, (1 - v)/2]*H[{1}, v]^2)/32 + 
    (H[{-1}, (1 - v)/2]*H[{-1}, v]*H[{1}, v]^2)/48 + 
    (H[{-1}, v]^2*H[{1}, v]^2)/32 + (H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/48 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/16 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/32 - (H[{-1}, (1 - v)/2]*H[{1}, v]^3)/
     72 - (H[{-1}, v]*H[{1}, v]^3)/48 - (H[{1}, (1 - v)/2]*H[{1}, v]^3)/48 + 
    H[{1}, v]^4/192 + (Pi^2*H[{2}, (1 - v)/2])/288 - 
    (H[{-2}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (H[{-1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/96 - H[{2}, (1 - v)/2]^2/96 + 
    (H[{-1}, (1 - v)/2]*H[{3}, (1 - v)/2])/12 + 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/12 + (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/
     12 + (H[{1}, v]*H[{3}, (1 - v)/2])/48 + H[{4}, (1 - v)/2]/8 - 
    (H[{1}, v]*H[{-2, 1}, (1 - v)/2])/24 + H[{2, -2}, (1 - v)/2]/24 - 
    (H[{1}, v]*H[{2, -1}, (1 - v)/2])/24 - (H[{1}, v]*H[{2, 1}, (1 - v)/2])/
     48 + G[{b4, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/8 + 
      H[{1}, (1 - v)/2]/8 - H[{1}, v]/8 - Log[2]/4) + 
    G[{b6, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/12 - Log[2]/8) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/48 - Log[2]/16) + 
    G[{b6, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/24 - Log[2]/24) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b6, b4}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) - 
    (H[{-3}, (1 - v)/2]*Log[2])/12 - (Pi^2*H[{-1}, (1 - v)/2]*Log[2])/32 - 
    (5*Pi^2*H[{-1}, v]*Log[2])/384 + (H[{-2}, (1 - v)/2]*H[{-1}, v]*Log[2])/
     24 + (H[{-1}, v]^3*Log[2])/288 - (5*Pi^2*H[{1}, (1 - v)/2]*Log[2])/384 + 
    (H[{-2}, (1 - v)/2]*H[{1}, (1 - v)/2]*Log[2])/24 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/96 + (H[{1}, (1 - v)/2]^3*Log[2])/
     288 + (Pi^2*H[{1}, v]*Log[2])/192 - 
    (5*H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
    (H[{-1}, (1 - v)/2]*H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
    (5*H[{-1}, v]^2*H[{1}, v]*Log[2])/48 + 
    (H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/48 - 
    (H[{-1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/16 - 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/8 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/8 + (H[{1}, v]^3*Log[2])/24 + 
    (H[{-1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 - 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 - (H[{3}, (1 - v)/2]*Log[2])/16 - 
    (H[{-2, 1}, (1 - v)/2]*Log[2])/24 - (H[{2, -1}, (1 - v)/2]*Log[2])/24 - 
    (H[{2, 1}, (1 - v)/2]*Log[2])/48 + (7*Pi^2*Log[2]^2)/768 - 
    (7*H[{-2}, (1 - v)/2]*Log[2]^2)/96 + 
    (H[{-1}, (1 - v)/2]*H[{-1}, v]*Log[2]^2)/48 + (3*H[{-1}, v]^2*Log[2]^2)/
     64 + (H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2]*Log[2]^2)/48 + 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/32 + 
    (3*H[{1}, (1 - v)/2]^2*Log[2]^2)/64 - 
    (H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/12 - 
    (11*H[{-1}, v]*H[{1}, v]*Log[2]^2)/48 - 
    (11*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/48 + (H[{1}, v]^2*Log[2]^2)/8 - 
    (5*H[{2}, (1 - v)/2]*Log[2]^2)/96 - (5*H[{-1}, (1 - v)/2]*Log[2]^3)/144 - 
    (31*H[{-1}, v]*Log[2]^3)/288 - (31*H[{1}, (1 - v)/2]*Log[2]^3)/288 + 
    (23*H[{1}, v]*Log[2]^3)/144 + (77*Log[2]^4)/1152 + 
    G[{b4, b6}, -x^(-2) + z^2]*(Pi^2/96 + H[{1}, v]^2/96 + 
      (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + G[{b4, b5}, -x^(-2) + z^2]*
     (-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       48 + H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/16 + 
      (5*Log[2]^2)/96) + G[{b6, b4}, -x^(-2) + z^2]*
     (Pi^2/96 - (H[{-1}, v]*H[{1}, v])/24 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/24 + (H[{1}, v]*Log[2])/8 + 
      Log[2]^2/12) + G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/192 + H[{-1}, v]^2/16 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/8 + H[{1}, (1 - v)/2]^2/16 - 
      (H[{-1}, v]*H[{1}, v])/8 - (H[{1}, (1 - v)/2]*H[{1}, v])/16 + 
      H[{1}, v]^2/16 + H[{2}, (1 - v)/2]/16 - (H[{-1}, v]*Log[2])/4 - 
      (3*H[{1}, (1 - v)/2]*Log[2])/16 + (H[{1}, v]*Log[2])/4 + Log[2]^2/4) + 
    G[{b4}, -x^(-2) + z^2]*(H[{-3}, (1 - v)/2]/48 + (Pi^2*H[{-1}, (1 - v)/2])/
       96 + H[{-1}, v]^3/72 + (Pi^2*H[{1}, (1 - v)/2])/288 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       24 + H[{1}, (1 - v)/2]^3/72 - (Pi^2*H[{1}, v])/192 + 
      (H[{-2}, (1 - v)/2]*H[{1}, v])/48 - (H[{-1}, v]^2*H[{1}, v])/16 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/32 + (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/
       96 + (H[{-1}, v]*H[{1}, v]^2)/16 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       96 - H[{1}, v]^3/48 + (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (5*H[{3}, (1 - v)/2])/48 + 
      H[{2, 1}, (1 - v)/2]/48 - (Pi^2*Log[2])/192 + 
      (H[{-2}, (1 - v)/2]*Log[2])/48 - (5*H[{-1}, v]^2*Log[2])/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/6 - 
      (7*H[{1}, (1 - v)/2]^2*Log[2])/96 + (H[{-1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/48 + (H[{-1}, v]*H[{1}, v]*Log[2])/4 + 
      (3*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 - (H[{1}, v]^2*Log[2])/8 + 
      (H[{-1}, (1 - v)/2]*Log[2]^2)/96 + (11*H[{-1}, v]*Log[2]^2)/48 + 
      (17*H[{1}, (1 - v)/2]*Log[2]^2)/96 - (H[{1}, v]*Log[2]^2)/4 - 
      (23*Log[2]^3)/144 - (35*Zeta[3])/288) + G[{b6}, -x^(-2) + z^2]*
     ((Pi^2*H[{-1}, v])/48 + (Pi^2*H[{1}, (1 - v)/2])/48 - 
      (Pi^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, v]^2)/48 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 - H[{1}, v]^3/72 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + H[{3}, (1 - v)/2]/12 - 
      (Pi^2*Log[2])/32 + (H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 - (H[{1}, v]^2*Log[2])/16 + 
      (H[{2}, (1 - v)/2]*Log[2])/24 + (H[{-1}, v]*Log[2]^2)/48 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/48 - (H[{1}, v]*Log[2]^2)/12 - 
      (5*Log[2]^3)/144 + Zeta[3]/16) + (H[{-1}, (1 - v)/2]*Zeta[3])/16 - 
    (7*H[{-1}, v]*Zeta[3])/576 - (7*H[{1}, (1 - v)/2]*Zeta[3])/576 + 
    (35*H[{1}, v]*Zeta[3])/288 + (77*Log[2]*Zeta[3])/576}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {G[{b4}, -x^(-2) + z^2]/96 - H[{1}, v]/96 - 
    Log[2]/96, -Pi^2/288 + G[{b4, b4}, -x^(-2) + z^2]/96 + 
    G[{b5, b4}, -x^(-2) + z^2]/48 - (H[{-1}, v]*H[{1}, v])/48 + 
    H[{1}, v]^2/192 + H[{2}, (1 - v)/2]/48 + G[{b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - H[{1}, v]/96 - Log[2]/32) + 
    G[{b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) - 
    (H[{-1}, v]*Log[2])/48 + (H[{1}, v]*Log[2])/32 + (5*Log[2]^2)/192, 
   G[{b4, b4, b4}, -x^(-2) + z^2]/48 + G[{b4, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b5, b4, b4}, -x^(-2) + z^2]/48 + G[{b5, b5, b4}, -x^(-2) + z^2]/24 - 
    (Pi^2*H[{-1}, v])/144 - (Pi^2*H[{1}, v])/288 - 
    (H[{-1}, v]^2*H[{1}, v])/48 + (H[{-1}, v]*H[{1}, v]^2)/96 - 
    H[{1}, v]^3/288 + (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
    H[{3}, (1 - v)/2]/48 + H[{2, 1}, (1 - v)/2]/24 + 
    G[{b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/48 - Log[2]/16) + G[{b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/24) + 
    G[{b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    (Pi^2*Log[2])/288 - (H[{-1}, v]^2*Log[2])/48 + 
    (H[{-1}, v]*H[{1}, v]*Log[2])/16 - (H[{1}, v]^2*Log[2])/48 - 
    (H[{2}, (1 - v)/2]*Log[2])/24 + (5*H[{-1}, v]*Log[2]^2)/96 - 
    (5*H[{1}, v]*Log[2]^2)/96 - (5*Log[2]^3)/144 + 
    G[{b4}, -x^(-2) + z^2]*(Pi^2/288 + H[{-1}, v]^2/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 - 
      (H[{-1}, v]*H[{1}, v])/48 + H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/48 - 
      (H[{-1}, v]*Log[2])/16 - (H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/24 + (5*Log[2]^2)/96) + G[{b5}, -x^(-2) + z^2]*
     (-Pi^2/144 - (H[{-1}, v]*H[{1}, v])/24 + H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/24 + (H[{1}, v]*Log[2])/16 + 
      (5*Log[2]^2)/96) - Zeta[3]/16, (-193*Pi^4)/34560 + 
    G[{b4, b4, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b4, b6, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b5, b4, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/12 + H[{-4}, (1 - v)/2]/16 + 
    (Pi^2*H[{-2}, (1 - v)/2])/96 - (Pi^2*H[{-1}, v]^2)/144 + 
    (H[{-3}, (1 - v)/2]*H[{1}, v])/24 - (Pi^2*H[{-1}, v]*H[{1}, v])/144 - 
    (H[{-1}, v]^3*H[{1}, v])/72 + (Pi^2*H[{1}, v]^2)/1152 + 
    (H[{-2}, (1 - v)/2]*H[{1}, v]^2)/96 + (H[{-1}, v]^2*H[{1}, v]^2)/96 - 
    (H[{-1}, v]*H[{1}, v]^3)/144 + H[{1}, v]^4/576 + 
    (5*Pi^2*H[{2}, (1 - v)/2])/288 + (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/96 + (H[{-1}, v]*H[{3}, (1 - v)/2])/24 + 
    (H[{1}, v]*H[{3}, (1 - v)/2])/48 + H[{4}, (1 - v)/2]/24 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/12 - (H[{1}, v]*H[{2, 1}, (1 - v)/2])/
     48 - H[{2, 2}, (1 - v)/2]/48 + H[{2, 1, 1}, (1 - v)/2]/12 + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/24 - Log[2]/8) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/24 - Log[2]/12) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/48 - Log[2]/16) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/24 - Log[2]/24) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b6, b4}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    (H[{-3}, (1 - v)/2]*Log[2])/24 + (Pi^2*H[{-1}, v]*Log[2])/144 - 
    (H[{-1}, v]^3*Log[2])/72 + (5*Pi^2*H[{1}, v]*Log[2])/576 + 
    (H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
    (H[{-1}, v]^2*H[{1}, v]*Log[2])/16 - (H[{-1}, v]*H[{1}, v]^2*Log[2])/24 + 
    (H[{1}, v]^3*Log[2])/72 - (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/48 - (H[{3}, (1 - v)/2]*Log[2])/48 - 
    (5*H[{2, 1}, (1 - v)/2]*Log[2])/48 + (Pi^2*Log[2]^2)/1152 + 
    (H[{-2}, (1 - v)/2]*Log[2]^2)/96 + (5*H[{-1}, v]^2*Log[2]^2)/96 - 
    (5*H[{-1}, v]*H[{1}, v]*Log[2]^2)/48 + (H[{1}, v]^2*Log[2]^2)/24 + 
    (5*H[{2}, (1 - v)/2]*Log[2]^2)/96 - (5*H[{-1}, v]*Log[2]^3)/72 + 
    (H[{1}, v]*Log[2]^3)/16 + (19*Log[2]^4)/576 + G[{b4, b6}, -x^(-2) + z^2]*
     (Pi^2/96 + H[{1}, v]^2/96 + (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + 
    G[{b4, b5}, -x^(-2) + z^2]*(-Pi^2/96 - (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/16 - (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/16 + 
      (5*Log[2]^2)/96) + G[{b4, b4}, -x^(-2) + z^2]*
     (Pi^2/576 + H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/48 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/16 + (H[{1}, v]*Log[2])/12 + Log[2]^2/12) + 
    G[{b5, b4}, -x^(-2) + z^2]*(Pi^2/144 + H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/24 - 
      (H[{-1}, v]*H[{1}, v])/24 + H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/24 - 
      (H[{-1}, v]*Log[2])/8 - (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/12 + (5*Log[2]^2)/48) + G[{b5, b5}, -x^(-2) + z^2]*
     (-Pi^2/72 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/48 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/8 + 
      (5*Log[2]^2)/48) + G[{b5}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/72 - 
      (Pi^2*H[{1}, v])/144 - (H[{-1}, v]^2*H[{1}, v])/24 + 
      (H[{-1}, v]*H[{1}, v]^2)/48 - H[{1}, v]^3/144 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + H[{3}, (1 - v)/2]/24 + 
      H[{2, 1}, (1 - v)/2]/12 + (Pi^2*Log[2])/144 - (H[{-1}, v]^2*Log[2])/
       24 + (H[{-1}, v]*H[{1}, v]*Log[2])/8 - (H[{1}, v]^2*Log[2])/24 - 
      (H[{2}, (1 - v)/2]*Log[2])/12 + (5*H[{-1}, v]*Log[2]^2)/48 - 
      (5*H[{1}, v]*Log[2]^2)/48 - (5*Log[2]^3)/72 - Zeta[3]/8) + 
    G[{b4}, -x^(-2) + z^2]*(H[{-3}, (1 - v)/2]/48 + (Pi^2*H[{-1}, (1 - v)/2])/
       96 + (Pi^2*H[{-1}, v])/144 + H[{-1}, v]^3/72 + 
      (5*Pi^2*H[{1}, (1 - v)/2])/288 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/24 + H[{1}, (1 - v)/2]^3/72 - 
      (Pi^2*H[{1}, v])/576 + (H[{-2}, (1 - v)/2]*H[{1}, v])/48 - 
      (H[{-1}, v]^2*H[{1}, v])/48 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
      (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/96 + (H[{-1}, v]*H[{1}, v]^2)/48 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - H[{1}, v]^3/144 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 + H[{3}, (1 - v)/2]/48 + 
      H[{2, 1}, (1 - v)/2]/16 - (5*Pi^2*Log[2])/576 + 
      (H[{-2}, (1 - v)/2]*Log[2])/48 - (H[{-1}, v]^2*Log[2])/16 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/96 + (H[{-1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/48 + (H[{-1}, v]*H[{1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - (H[{1}, v]^2*Log[2])/24 - 
      (H[{2}, (1 - v)/2]*Log[2])/24 + (H[{-1}, (1 - v)/2]*Log[2]^2)/96 + 
      (5*H[{-1}, v]*Log[2]^2)/48 + (5*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
      (H[{1}, v]*Log[2]^2)/12 - Log[2]^3/16 - (17*Zeta[3])/288) - 
    (H[{-1}, v]*Zeta[3])/8 + (17*H[{1}, v]*Zeta[3])/288 + 
    (53*Log[2]*Zeta[3])/288}, 1, 5, 1], SeriesData[\[Epsilon], 0, 
  {-Pi^2/144 - G[{b4, b4}, -x^(-2) + z^2]/48 + G[{b5, b4}, -x^(-2) + z^2]/
     48 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
    H[{2}, (1 - v)/2]/48 + G[{b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b4}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + (H[{1}, (1 - v)/2]*Log[2])/48 - 
    (H[{1}, v]*Log[2])/48 - Log[2]^2/96, 
   (-5*G[{b4, b4, b4}, -x^(-2) + z^2])/48 + G[{b4, b5, b4}, -x^(-2) + z^2]/
     48 + G[{b5, b4, b4}, -x^(-2) + z^2]/16 + G[{b5, b5, b4}, -x^(-2) + z^2]/
     48 - (Pi^2*H[{-1}, v])/72 - (Pi^2*H[{1}, (1 - v)/2])/96 + 
    (Pi^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/32 - (H[{-1}, v]*H[{1}, v]^2)/48 - 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 + (5*H[{1}, v]^3)/288 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     48 - (H[{1}, v]*H[{2}, (1 - v)/2])/24 - H[{3}, (1 - v)/2]/48 + 
    H[{2, 1}, (1 - v)/2]/48 + G[{b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      (5*H[{1}, v])/48 + (7*Log[2])/48) + (7*Pi^2*Log[2])/288 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 + (H[{1}, (1 - v)/2]^2*Log[2])/
     32 - (H[{-1}, v]*H[{1}, v]*Log[2])/24 - 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + (7*H[{1}, v]^2*Log[2])/96 - 
    (H[{2}, (1 - v)/2]*Log[2])/12 - (H[{-1}, v]*Log[2]^2)/48 - 
    (3*H[{1}, (1 - v)/2]*Log[2]^2)/32 + (3*H[{1}, v]*Log[2]^2)/32 + 
    (11*Log[2]^3)/288 + G[{b4}, -x^(-2) + z^2]*
     (-Pi^2/96 + (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       16 - (5*H[{1}, v]^2)/96 + H[{2}, (1 - v)/2]/48 + 
      (H[{-1}, v]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2])/16 - 
      (7*H[{1}, v]*Log[2])/48 - (3*Log[2]^2)/32) + 
    G[{b5}, -x^(-2) + z^2]*(-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) - Zeta[3]/48, (-13*Pi^4)/5760 - 
    (13*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/48 - 
    (7*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/48 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/48 + 
    (5*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/48 + 
    (7*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/48 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/48 - (Pi^2*H[{-1}, v]^2)/72 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/48 - (5*Pi^2*H[{1}, (1 - v)/2]^2)/
     576 + (Pi^2*H[{-1}, v]*H[{1}, v])/48 + 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/16 + 
    (7*H[{1}, (1 - v)/2]^3*H[{1}, v])/288 - (H[{-1}, v]^2*H[{1}, v]^2)/48 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 - 
    (13*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/192 + (5*H[{-1}, v]*H[{1}, v]^3)/
     144 + (17*H[{1}, (1 - v)/2]*H[{1}, v]^3)/288 - (13*H[{1}, v]^4)/1152 + 
    (Pi^2*H[{2}, (1 - v)/2])/96 + (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 - 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/12 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/8 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/12 + (7*H[{2}, (1 - v)/2]^2)/192 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/24 - 
    (3*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/16 + 
    (H[{1}, v]*H[{3}, (1 - v)/2])/24 - (11*H[{4}, (1 - v)/2])/48 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/24 - (7*H[{2, 2}, (1 - v)/2])/96 + 
    H[{2, 1, 1}, (1 - v)/2]/48 + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 - (7*H[{1}, v])/48 - 
      (13*Log[2])/48) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((-5*H[{1}, v])/48 - (5*Log[2])/48) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     ((-5*H[{1}, v])/48 - (5*Log[2])/48) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/48 - Log[2]/48) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/48 + (7*Log[2])/48) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/24 - (5*H[{1}, (1 - v)/2])/24 + (13*H[{1}, v])/48 + 
      (23*Log[2])/48) + (7*Pi^2*H[{-1}, v]*Log[2])/144 + 
    (5*Pi^2*H[{1}, (1 - v)/2]*Log[2])/144 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/24 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/16 + 
    (7*H[{1}, (1 - v)/2]^3*Log[2])/288 - (Pi^2*H[{1}, v]*Log[2])/48 - 
    (H[{-1}, v]^2*H[{1}, v]*Log[2])/24 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 - 
    (19*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/96 + 
    (7*H[{-1}, v]*H[{1}, v]^2*Log[2])/48 + 
    (9*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/32 - (23*H[{1}, v]^3*Log[2])/
     288 - (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/6 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/6 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/4 + (H[{3}, (1 - v)/2]*Log[2])/12 - 
    (5*Pi^2*Log[2]^2)/144 - (H[{-1}, v]^2*Log[2]^2)/48 - 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/16 - 
    (25*H[{1}, (1 - v)/2]^2*Log[2]^2)/192 + (3*H[{-1}, v]*H[{1}, v]*Log[2]^2)/
     16 + (41*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/96 - 
    (37*H[{1}, v]^2*Log[2]^2)/192 + (5*H[{2}, (1 - v)/2]*Log[2]^2)/24 + 
    (11*H[{-1}, v]*Log[2]^3)/144 + (59*H[{1}, (1 - v)/2]*Log[2]^3)/288 - 
    (55*H[{1}, v]*Log[2]^3)/288 - (77*Log[2]^4)/1152 + 
    G[{b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - H[{1}, (1 - v)/2]^2/24 + 
      (5*H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/16 - 
      (13*H[{1}, v]^2)/96 - (7*H[{2}, (1 - v)/2])/48 + 
      (7*H[{-1}, v]*Log[2])/24 + (7*H[{1}, (1 - v)/2]*Log[2])/48 - 
      (23*H[{1}, v]*Log[2])/48 - (37*Log[2]^2)/96) + 
    G[{b4, b5}, -x^(-2) + z^2]*((-5*Pi^2)/288 - (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/16 - H[{1}, v]^2/96 + 
      (5*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/16 + (H[{1}, v]*Log[2])/48 + Log[2]^2/32) + 
    G[{b5, b5}, -x^(-2) + z^2]*(-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) + G[{b5, b4}, -x^(-2) + z^2]*
     (-Pi^2/144 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/8 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + (7*H[{1}, v]^2)/96 + 
      (5*H[{2}, (1 - v)/2])/48 - (5*H[{-1}, v]*Log[2])/24 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/48 + (13*H[{1}, v]*Log[2])/48 + 
      (23*Log[2]^2)/96) + G[{b5}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/144 - 
      (Pi^2*H[{1}, (1 - v)/2])/288 + (Pi^2*H[{1}, v])/144 - 
      (H[{-1}, v]^2*H[{1}, v])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       24 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, v]^2)/
       16 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - (7*H[{1}, v]^3)/288 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (7*H[{3}, (1 - v)/2])/48 + 
      H[{2, 1}, (1 - v)/2]/48 + (Pi^2*Log[2])/72 - (H[{-1}, v]^2*Log[2])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 + (5*H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - (13*H[{1}, v]^2*Log[2])/
       96 + (7*H[{-1}, v]*Log[2]^2)/48 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
      (23*H[{1}, v]*Log[2]^2)/96 - (37*Log[2]^3)/288 - Zeta[3]/6) + 
    G[{b4}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/48 - (Pi^2*H[{1}, (1 - v)/2])/
       288 + (H[{-1}, v]^2*H[{1}, v])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/8 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/32 - 
      (5*H[{-1}, v]*H[{1}, v]^2)/48 - (3*H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 + 
      (13*H[{1}, v]^3)/288 + (H[{-1}, v]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/8 - (13*H[{3}, (1 - v)/2])/48 + 
      (5*H[{2, 1}, (1 - v)/2])/48 + (Pi^2*Log[2])/48 + 
      (H[{-1}, v]^2*Log[2])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/8 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/32 - (7*H[{-1}, v]*H[{1}, v]*Log[2])/24 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 + (23*H[{1}, v]^2*Log[2])/
       96 - (H[{2}, (1 - v)/2]*Log[2])/6 - (3*H[{-1}, v]*Log[2]^2)/16 - 
      (7*H[{1}, (1 - v)/2]*Log[2]^2)/32 + (37*H[{1}, v]*Log[2]^2)/96 + 
      (55*Log[2]^3)/288 + Zeta[3]/24) - (H[{-1}, v]*Zeta[3])/24 + 
    (H[{1}, (1 - v)/2]*Zeta[3])/8 - (H[{1}, v]*Zeta[3])/24}, 2, 5, 1], 
 SeriesData[\[Epsilon], 0, {Pi^2/288 + G[{b4, b4}, -x^(-2) + z^2]/96 - 
    G[{b5, b4}, -x^(-2) + z^2]/96 - (H[{1}, (1 - v)/2]*H[{1}, v])/96 + 
    H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + G[{b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/96 - Log[2]/96) + G[{b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) - (H[{1}, (1 - v)/2]*Log[2])/96 + 
    (H[{1}, v]*Log[2])/96 + Log[2]^2/192, 
   (7*G[{b4, b4, b4}, -x^(-2) + z^2])/96 - G[{b4, b5, b4}, -x^(-2) + z^2]/
     32 - (5*G[{b5, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b5, b5, b4}, -x^(-2) + z^2]/96 + (Pi^2*H[{-1}, v])/144 + 
    (5*Pi^2*H[{1}, (1 - v)/2])/576 - (5*Pi^2*H[{1}, v])/576 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/192 + (H[{-1}, v]*H[{1}, v]^2)/96 + 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 - (7*H[{1}, v]^3)/576 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     32 + (H[{1}, v]*H[{2}, (1 - v)/2])/48 - H[{3}, (1 - v)/2]/96 + 
    H[{2, 1}, (1 - v)/2]/96 + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - (7*H[{1}, v])/96 - 
      (3*Log[2])/32) + G[{b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/96 - Log[2]/96) + G[{b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/32 + Log[2]/32) + G[{b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 + (5*H[{1}, v])/96 + 
      (7*Log[2])/96) - (Pi^2*Log[2])/64 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 - (5*H[{1}, (1 - v)/2]^2*Log[2])/
     192 + (H[{-1}, v]*H[{1}, v]*Log[2])/48 + 
    (3*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 - (3*H[{1}, v]^2*Log[2])/64 + 
    (H[{2}, (1 - v)/2]*Log[2])/24 + (H[{-1}, v]*Log[2]^2)/96 + 
    (11*H[{1}, (1 - v)/2]*Log[2]^2)/192 - (11*H[{1}, v]*Log[2]^2)/192 - 
    (13*Log[2]^3)/576 + G[{b5}, -x^(-2) + z^2]*
     (-Pi^2/576 + (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       32 - (5*H[{1}, v]^2)/192 + H[{2}, (1 - v)/2]/96 + 
      (H[{-1}, v]*Log[2])/48 + (H[{1}, (1 - v)/2]*Log[2])/32 - 
      (7*H[{1}, v]*Log[2])/96 - (3*Log[2]^2)/64) + 
    G[{b4}, -x^(-2) + z^2]*((5*Pi^2)/576 - (H[{-1}, v]*H[{1}, v])/48 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/96 + (7*H[{1}, v]^2)/192 - 
      H[{2}, (1 - v)/2]/32 - (H[{-1}, v]*Log[2])/48 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/96 + (3*H[{1}, v]*Log[2])/32 + 
      (11*Log[2]^2)/192) - Zeta[3]/96, (47*Pi^4)/34560 + 
    (19*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/96 + 
    (3*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/32 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/32 - 
    (3*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/32 - 
    (17*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/96 - 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/32 + 
    (5*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/96 - 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/96 + (Pi^2*H[{-1}, v]^2)/144 + 
    (5*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/288 + (13*Pi^2*H[{1}, (1 - v)/2]^2)/
     1152 - (5*Pi^2*H[{-1}, v]*H[{1}, v])/288 - 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - 
    (19*H[{1}, (1 - v)/2]^3*H[{1}, v])/576 + (H[{-1}, v]^2*H[{1}, v]^2)/96 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 + 
    (29*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/384 - (7*H[{-1}, v]*H[{1}, v]^3)/
     288 - (31*H[{1}, (1 - v)/2]*H[{1}, v]^3)/576 + (19*H[{1}, v]^4)/2304 - 
    (11*Pi^2*H[{2}, (1 - v)/2])/576 - (H[{-1}, v]^2*H[{2}, (1 - v)/2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - 
    (3*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/64 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/8 - 
    (7*H[{1}, v]^2*H[{2}, (1 - v)/2])/96 + H[{2}, (1 - v)/2]^2/384 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/48 + 
    (3*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/32 - 
    (H[{1}, v]*H[{3}, (1 - v)/2])/48 + (19*H[{4}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/48 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/32 - 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/48 + (11*H[{2, 2}, (1 - v)/2])/192 - 
    H[{2, 1, 1}, (1 - v)/2]/96 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/48 + (7*H[{1}, (1 - v)/2])/48 - (19*H[{1}, v])/96 - 
      (11*Log[2])/32) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((-3*H[{1}, v])/32 - (3*Log[2])/32) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 - (5*H[{1}, v])/96 - 
      (7*Log[2])/96) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/96 + Log[2]/96) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/32 + Log[2]/32) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/16 - H[{1}, (1 - v)/2]/16 + H[{1}, v]/32 + (3*Log[2])/32) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/32 + (3*Log[2])/32) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/48 - 
      (5*H[{1}, (1 - v)/2])/48 + (17*H[{1}, v])/96 + (9*Log[2])/32) - 
    (Pi^2*H[{-1}, v]*Log[2])/32 - (11*Pi^2*H[{1}, (1 - v)/2]*Log[2])/288 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/48 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/96 - 
    (19*H[{1}, (1 - v)/2]^3*Log[2])/576 + (5*Pi^2*H[{1}, v]*Log[2])/288 + 
    (H[{-1}, v]^2*H[{1}, v]*Log[2])/48 + 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 + 
    (13*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/64 - 
    (3*H[{-1}, v]*H[{1}, v]^2*Log[2])/32 - 
    (15*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/64 + 
    (11*H[{1}, v]^3*Log[2])/192 + (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 + 
    (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 - 
    (3*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 - (H[{2, 1}, (1 - v)/2]*Log[2])/
     24 + (7*Pi^2*Log[2]^2)/288 + (H[{-1}, v]^2*Log[2]^2)/96 + 
    (11*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
    (49*H[{1}, (1 - v)/2]^2*Log[2]^2)/384 - 
    (11*H[{-1}, v]*H[{1}, v]*Log[2]^2)/96 - 
    (21*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/64 + 
    (17*H[{1}, v]^2*Log[2]^2)/128 - (13*H[{2}, (1 - v)/2]*Log[2]^2)/96 - 
    (13*H[{-1}, v]*Log[2]^3)/288 - (85*H[{1}, (1 - v)/2]*Log[2]^3)/576 + 
    (73*H[{1}, v]*Log[2]^3)/576 + (11*Log[2]^4)/256 + 
    G[{b5, b4}, -x^(-2) + z^2]*(-Pi^2/288 - H[{-1}, v]^2/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/48 + 
      (5*H[{-1}, v]*H[{1}, v])/48 + (7*H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
      (17*H[{1}, v]^2)/192 - H[{2}, (1 - v)/2]/32 + (7*H[{-1}, v]*Log[2])/
       48 + (11*H[{1}, (1 - v)/2]*Log[2])/96 - (9*H[{1}, v]*Log[2])/32 - 
      (41*Log[2]^2)/192) + G[{b4, b5}, -x^(-2) + z^2]*
     (Pi^2/64 + (H[{-1}, v]*H[{1}, v])/16 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       32 - H[{1}, v]^2/64 - (3*H[{2}, (1 - v)/2])/32 + 
      (H[{-1}, v]*Log[2])/16 - (H[{1}, (1 - v)/2]*Log[2])/32 - 
      (3*H[{1}, v]*Log[2])/32 - (5*Log[2]^2)/64) + 
    G[{b5, b5}, -x^(-2) + z^2]*(Pi^2/576 - (H[{-1}, v]*H[{1}, v])/48 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/32 + (5*H[{1}, v]^2)/192 - 
      H[{2}, (1 - v)/2]/96 - (H[{-1}, v]*Log[2])/48 - 
      (H[{1}, (1 - v)/2]*Log[2])/32 + (7*H[{1}, v]*Log[2])/96 + 
      (3*Log[2]^2)/64) + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 - (7*H[{-1}, v]*H[{1}, v])/48 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/96 + (19*H[{1}, v]^2)/192 + 
      (3*H[{2}, (1 - v)/2])/32 - (3*H[{-1}, v]*Log[2])/16 - 
      (3*H[{1}, (1 - v)/2]*Log[2])/32 + (11*H[{1}, v]*Log[2])/32 + 
      (17*Log[2]^2)/64) + G[{b4}, -x^(-2) + z^2]*((5*Pi^2*H[{-1}, v])/288 + 
      (Pi^2*H[{1}, (1 - v)/2])/576 - (H[{-1}, v]^2*H[{1}, v])/48 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/192 + (7*H[{-1}, v]*H[{1}, v]^2)/96 + 
      (17*H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 - (19*H[{1}, v]^3)/576 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/8 + (7*H[{3}, (1 - v)/2])/32 - 
      (3*H[{2, 1}, (1 - v)/2])/32 - (5*Pi^2*Log[2])/288 - 
      (H[{-1}, v]^2*Log[2])/48 - (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 - 
      (7*H[{1}, (1 - v)/2]^2*Log[2])/192 + (3*H[{-1}, v]*H[{1}, v]*Log[2])/
       16 + (9*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 - 
      (11*H[{1}, v]^2*Log[2])/64 + (3*H[{2}, (1 - v)/2]*Log[2])/16 + 
      (11*H[{-1}, v]*Log[2]^2)/96 + (37*H[{1}, (1 - v)/2]*Log[2]^2)/192 - 
      (17*H[{1}, v]*Log[2]^2)/64 - (73*Log[2]^3)/576 - Zeta[3]/48) + 
    G[{b5}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/288 - (Pi^2*H[{1}, (1 - v)/2])/
       192 + (Pi^2*H[{1}, v])/288 + (H[{-1}, v]^2*H[{1}, v])/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/16 + 
      (3*H[{1}, (1 - v)/2]^2*H[{1}, v])/64 - (5*H[{-1}, v]*H[{1}, v]^2)/96 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/64 + (17*H[{1}, v]^3)/576 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/12 - (11*H[{3}, (1 - v)/2])/96 - 
      H[{2, 1}, (1 - v)/2]/96 + (Pi^2*Log[2])/144 + (H[{-1}, v]^2*Log[2])/
       48 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/16 + 
      (3*H[{1}, (1 - v)/2]^2*Log[2])/64 - (7*H[{-1}, v]*H[{1}, v]*Log[2])/
       48 - (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/32 + 
      (9*H[{1}, v]^2*Log[2])/64 - (5*H[{2}, (1 - v)/2]*Log[2])/48 - 
      (3*H[{-1}, v]*Log[2]^2)/32 - (9*H[{1}, (1 - v)/2]*Log[2]^2)/64 + 
      (41*H[{1}, v]*Log[2]^2)/192 + (59*Log[2]^3)/576 + Zeta[3]/8) - 
    (H[{-1}, v]*Zeta[3])/48 - (7*H[{1}, (1 - v)/2]*Zeta[3])/48 + 
    (H[{1}, v]*Zeta[3])/48 + (Log[2]*Zeta[3])/24}, 2, 5, 1], 
 SeriesData[\[Epsilon], 0, {-Pi^2/288 + G[{b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b4, b4}, -x^(-2) + z^2]/48 - G[{b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b4}, -x^(-2) + z^2]/48 + 
    (G[{b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/96 - 
    H[{2}, (1 - v)/2]/48, -G[{b1, b4, b1}, -x^(-2) + z^2]/24 + 
    G[{b1, b4, b4}, -x^(-2) + z^2]/24 + G[{b1, b7, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b4}, -x^(-2) + z^2]/24 - G[{b4, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b4, b1, b4}, -x^(-2) + z^2]/12 + (5*G[{b4, b4, b1}, -x^(-2) + z^2])/
     48 - (5*G[{b4, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b4, b7, b1}, -x^(-2) + z^2]/48 + G[{b4, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b7, b1, b1}, -x^(-2) + z^2]/12 - G[{b7, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b7, b4, b1}, -x^(-2) + z^2]/16 + G[{b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b7, b7, b1}, -x^(-2) + z^2]/48 + G[{b7, b7, b4}, -x^(-2) + z^2]/48 - 
    (Pi^2*H[{-1}, v])/144 - (G[{b1, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     24 + (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 - H[{1}, (1 - v)/2]^3/288 + 
    G[{b1}, -x^(-2) + z^2]*(Pi^2/144 + H[{1}, (1 - v)/2]^2/48 + 
      H[{2}, (1 - v)/2]/24) - (H[{-1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 - H[{3}, (1 - v)/2]/48 + 
    H[{2, 1}, (1 - v)/2]/48 + G[{b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - Log[2]/24) + 
    G[{b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/24) + G[{b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + 
      H[{1}, (1 - v)/2]/24 + Log[2]/24) + G[{b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/16 + Log[2]/24) + 
    (Pi^2*Log[2])/144 + (H[{1}, (1 - v)/2]^2*Log[2])/48 + 
    (H[{2}, (1 - v)/2]*Log[2])/24 + G[{b4}, -x^(-2) + z^2]*
     (-Pi^2/144 + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/96 - H[{2}, (1 - v)/2]/48 - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      H[{2}, (1 - v)/2]/48 + (H[{1}, (1 - v)/2]*Log[2])/24) - Zeta[3]/48, 
   (-7*Pi^4)/2880 + G[{b1, b1, b4, b1}, -x^(-2) + z^2]/12 - 
    G[{b1, b1, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b1, b1, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b1, b7, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b1, b1}, -x^(-2) + z^2]/6 - G[{b1, b4, b1, b4}, -x^(-2) + z^2]/
     6 - G[{b1, b4, b4, b1}, -x^(-2) + z^2]/8 + 
    G[{b1, b4, b4, b4}, -x^(-2) + z^2]/8 - G[{b1, b4, b7, b1}, -x^(-2) + z^2]/
     24 + G[{b1, b4, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/6 + G[{b1, b7, b1, b4}, -x^(-2) + z^2]/
     6 + G[{b1, b7, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/8 - G[{b1, b7, b7, b4}, -x^(-2) + z^2]/
     8 + G[{b4, b1, b1, b1}, -x^(-2) + z^2]/3 - 
    G[{b4, b1, b1, b4}, -x^(-2) + z^2]/3 - 
    (7*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/24 + 
    (7*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/24 - 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b4, b1, b7, b4}, -x^(-2) + z^2]/24 - 
    (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/12 + 
    (5*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/12 + 
    (13*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/48 - 
    (13*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    (7*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/48 - 
    (7*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/48 + 
    G[{b4, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b7, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b4, b7, b4, b4}, -x^(-2) + z^2]/48 - 
    (5*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/48 - 
    G[{b7, b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b7, b1, b1, b4}, -x^(-2) + z^2]/
     3 + (5*G[{b7, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/8 - G[{b7, b1, b7, b4}, -x^(-2) + z^2]/
     8 + G[{b7, b4, b1, b1}, -x^(-2) + z^2]/4 - 
    G[{b7, b4, b1, b4}, -x^(-2) + z^2]/4 - 
    (7*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (7*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/48 - 
    (5*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/48 + 
    G[{b7, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b7, b7, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b7, b7, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b7, b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b7, b7, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/48 - (Pi^2*H[{-1}, v]^2)/144 + 
    (G[{b1, b1, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (7*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (5*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (5*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (Pi^2*H[{1}, (1 - v)/2]^2)/192 - (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/144 + H[{1}, (1 - v)/2]^4/384 + 
    G[{b1, b1}, -x^(-2) + z^2]*(-Pi^2/72 - H[{1}, (1 - v)/2]^2/24 - 
      H[{2}, (1 - v)/2]/12) - (Pi^2*H[{2}, (1 - v)/2])/96 - 
    (H[{-1}, v]^2*H[{2}, (1 - v)/2])/24 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (7*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 - 
    (7*H[{2}, (1 - v)/2]^2)/192 - (H[{-1}, v]*H[{3}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/16 - H[{4}, (1 - v)/2]/48 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/24 - 
    (11*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 + 
    (7*H[{2, 2}, (1 - v)/2])/96 + (11*H[{2, 1, 1}, (1 - v)/2])/48 + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/24 - 
      (5*H[{1}, (1 - v)/2])/24 - (5*Log[2])/24) + 
    G[{b7, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/6 - H[{1}, (1 - v)/2]/6 - 
      Log[2]/6) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, (1 - v)/2]/8 - Log[2]/6) + 
    G[{b7, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/8 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/8) + G[{b1, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/12 - 
      H[{1}, (1 - v)/2]/12 - Log[2]/12) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, (1 - v)/2]/24 - Log[2]/12) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/24) + G[{b4, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/16 - Log[2]/24) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + 
      Log[2]/24) + G[{b7, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + Log[2]/24) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/24 + 
      Log[2]/12) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 + Log[2]/12) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/8 + H[{1}, (1 - v)/2]/8 + 
      Log[2]/8) + G[{b7, b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + 
      H[{1}, (1 - v)/2]/24 + Log[2]/6) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/6 + H[{1}, (1 - v)/2]/6 + Log[2]/6) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/24 + 
      H[{1}, (1 - v)/2]/16 + (5*Log[2])/24) + (Pi^2*H[{-1}, v]*Log[2])/72 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/24 + (H[{1}, (1 - v)/2]^3*Log[2])/
     144 + (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{3}, (1 - v)/2]*Log[2])/24 - (H[{2, 1}, (1 - v)/2]*Log[2])/24 - 
    (Pi^2*Log[2]^2)/144 - (H[{1}, (1 - v)/2]^2*Log[2]^2)/48 - 
    (H[{2}, (1 - v)/2]*Log[2]^2)/24 + G[{b1, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/16 + 
      H[{2}, (1 - v)/2]/8 - (H[{1}, (1 - v)/2]*Log[2])/12) + 
    G[{b4, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      (5*H[{1}, (1 - v)/2]^2)/96 - (5*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b7, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      H[{2}, (1 - v)/2]/48 + (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b1, b4}, -x^(-2) + z^2]*(Pi^2/72 - (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - 
      H[{1}, (1 - v)/2]^2/48 - H[{2}, (1 - v)/2]/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/12) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-7*Pi^2)/288 - H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/8 + 
      H[{1}, (1 - v)/2]^2/32 + (7*H[{2}, (1 - v)/2])/48 + 
      (H[{-1}, v]*Log[2])/12 - (H[{1}, (1 - v)/2]*Log[2])/8 - Log[2]^2/24) + 
    G[{b7, b1}, -x^(-2) + z^2]*(-Pi^2/96 - H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/48 + 
      H[{2}, (1 - v)/2]/8 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - Log[2]^2/24) + 
    G[{b7, b4}, -x^(-2) + z^2]*(Pi^2/96 + H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      (5*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/24 + Log[2]^2/24) + 
    G[{b4, b1}, -x^(-2) + z^2]*((7*Pi^2)/288 + H[{-1}, v]^2/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/48 - 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/12 + Log[2]^2/24) + 
    G[{b7}, -x^(-2) + z^2]*(-(Pi^2*H[{1}, (1 - v)/2])/96 - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       48 - H[{1}, (1 - v)/2]^3/288 - (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - H[{3}, (1 - v)/2]/48 - 
      (7*H[{2, 1}, (1 - v)/2])/48 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       12 + (H[{1}, (1 - v)/2]^2*Log[2])/48 + (H[{2}, (1 - v)/2]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/24) + G[{b4}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/72 + (Pi^2*H[{1}, (1 - v)/2])/96 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       48 - (5*H[{1}, (1 - v)/2]^3)/288 - (H[{-1}, v]*H[{2}, (1 - v)/2])/24 - 
      (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - (5*H[{3}, (1 - v)/2])/48 + 
      (13*H[{2, 1}, (1 - v)/2])/48 + (Pi^2*Log[2])/72 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, (1 - v)/2]^2*Log[2])/
       48 + (H[{2}, (1 - v)/2]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2]^2)/24 - 
      Zeta[3]/8) + G[{b1}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/72 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/24 + H[{1}, (1 - v)/2]^3/48 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + H[{3}, (1 - v)/2]/8 - 
      H[{2, 1}, (1 - v)/2]/8 - (Pi^2*Log[2])/72 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/24 - (H[{2}, (1 - v)/2]*Log[2])/12 + 
      Zeta[3]/8) - (H[{-1}, v]*Zeta[3])/24 + (H[{1}, (1 - v)/2]*Zeta[3])/12 + 
    (Log[2]*Zeta[3])/24}, 2, 5, 1], SeriesData[\[Epsilon], 0, 
  {Pi^2/576 - G[{b4, b1}, -x^(-2) + z^2]/96 + G[{b4, b4}, -x^(-2) + z^2]/96 + 
    G[{b7, b1}, -x^(-2) + z^2]/96 - G[{b7, b4}, -x^(-2) + z^2]/96 - 
    (G[{b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + H[{1}, (1 - v)/2]^2/192 + 
    H[{2}, (1 - v)/2]/96, G[{b1, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b1, b4, b4}, -x^(-2) + z^2]/48 - G[{b1, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b1, b7, b4}, -x^(-2) + z^2]/48 + G[{b4, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b4, b1, b4}, -x^(-2) + z^2]/24 - (7*G[{b4, b4, b1}, -x^(-2) + z^2])/
     96 + (7*G[{b4, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b4, b7, b1}, -x^(-2) + z^2]/32 - G[{b4, b7, b4}, -x^(-2) + z^2]/32 - 
    G[{b7, b1, b1}, -x^(-2) + z^2]/24 + G[{b7, b1, b4}, -x^(-2) + z^2]/24 + 
    (5*G[{b7, b4, b1}, -x^(-2) + z^2])/96 - 
    (5*G[{b7, b4, b4}, -x^(-2) + z^2])/96 - G[{b7, b7, b1}, -x^(-2) + z^2]/
     96 + G[{b7, b7, b4}, -x^(-2) + z^2]/96 + (Pi^2*H[{-1}, v])/288 + 
    (G[{b1, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 - H[{1}, (1 - v)/2]^3/576 + 
    G[{b1}, -x^(-2) + z^2]*(-Pi^2/288 - H[{1}, (1 - v)/2]^2/96 - 
      H[{2}, (1 - v)/2]/48) + (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 - H[{3}, (1 - v)/2]/96 + 
    H[{2, 1}, (1 - v)/2]/96 + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 - (5*H[{1}, (1 - v)/2])/96 - Log[2]/48) + 
    G[{b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/48 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/48) + G[{b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/48 + 
      H[{1}, (1 - v)/2]/48 + Log[2]/48) + G[{b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 + H[{1}, (1 - v)/2]/32 + Log[2]/48) - 
    (Pi^2*Log[2])/288 - (H[{1}, (1 - v)/2]^2*Log[2])/96 - 
    (H[{2}, (1 - v)/2]*Log[2])/48 + G[{b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/192 - 
      H[{2}, (1 - v)/2]/96 - (H[{1}, (1 - v)/2]*Log[2])/48) + 
    G[{b4}, -x^(-2) + z^2]*(Pi^2/288 - (H[{-1}, v]*H[{1}, (1 - v)/2])/48 + 
      H[{1}, (1 - v)/2]^2/64 + H[{2}, (1 - v)/2]/32 + 
      (H[{1}, (1 - v)/2]*Log[2])/48) - Zeta[3]/96, 
   (7*Pi^4)/8640 - G[{b1, b1, b4, b1}, -x^(-2) + z^2]/24 + 
    G[{b1, b1, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b1, b1, b7, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b1, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b1, b4, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b1, b4, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/16 - 
    G[{b1, b4, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b1, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b7, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b1, b7, b4, b4}, -x^(-2) + z^2]/48 - 
    (5*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/48 - 
    G[{b4, b1, b1, b1}, -x^(-2) + z^2]/6 + G[{b4, b1, b1, b4}, -x^(-2) + z^2]/
     6 + G[{b4, b1, b4, b1}, -x^(-2) + z^2]/6 - 
    G[{b4, b1, b4, b4}, -x^(-2) + z^2]/6 + 
    (7*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/24 - 
    (7*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/24 - 
    (19*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/96 + 
    (19*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/96 - 
    (3*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/32 + 
    (3*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/32 - 
    G[{b4, b7, b1, b1}, -x^(-2) + z^2]/8 + G[{b4, b7, b1, b4}, -x^(-2) + z^2]/
     8 + G[{b4, b7, b4, b1}, -x^(-2) + z^2]/32 - 
    G[{b4, b7, b4, b4}, -x^(-2) + z^2]/32 + 
    (3*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/32 - 
    (3*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/32 + 
    G[{b7, b1, b1, b1}, -x^(-2) + z^2]/6 - G[{b7, b1, b1, b4}, -x^(-2) + z^2]/
     6 - G[{b7, b1, b4, b1}, -x^(-2) + z^2]/8 + 
    G[{b7, b1, b4, b4}, -x^(-2) + z^2]/8 - G[{b7, b1, b7, b1}, -x^(-2) + z^2]/
     24 + G[{b7, b1, b7, b4}, -x^(-2) + z^2]/24 - 
    (5*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/24 + 
    (5*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/24 + 
    (17*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/96 - 
    (17*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b7, b4, b7, b1}, -x^(-2) + z^2]/32 - 
    G[{b7, b4, b7, b4}, -x^(-2) + z^2]/32 + 
    G[{b7, b7, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b7, b7, b1, b4}, -x^(-2) + z^2]/24 - 
    (5*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/96 + 
    (5*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b7, b7, b7, b1}, -x^(-2) + z^2]/96 - 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/96 + (Pi^2*H[{-1}, v]^2)/288 - 
    (G[{b1, b1, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (5*G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (3*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (3*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (5*Pi^2*H[{1}, (1 - v)/2]^2)/1152 + (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/
     96 - (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/288 - (13*H[{1}, (1 - v)/2]^4)/
     2304 + G[{b1, b1}, -x^(-2) + z^2]*(Pi^2/144 + H[{1}, (1 - v)/2]^2/48 + 
      H[{2}, (1 - v)/2]/24) + (5*Pi^2*H[{2}, (1 - v)/2])/576 + 
    (H[{-1}, v]^2*H[{2}, (1 - v)/2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 - 
    (17*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/192 + 
    (23*H[{2}, (1 - v)/2]^2)/384 - (H[{-1}, v]*H[{3}, (1 - v)/2])/48 - 
    (11*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/96 + H[{4}, (1 - v)/2]/96 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/48 + 
    (23*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/96 - 
    (11*H[{2, 2}, (1 - v)/2])/192 - (19*H[{2, 1, 1}, (1 - v)/2])/96 + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((7*H[{-1}, v])/48 - 
      (5*H[{1}, (1 - v)/2])/96 - (7*Log[2])/48) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/48 - 
      (5*H[{1}, (1 - v)/2])/48 - (5*Log[2])/48) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 - 
      Log[2]/12) + G[{b7, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, (1 - v)/2]/24 - Log[2]/12) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/16 - H[{1}, (1 - v)/2]/16 - 
      Log[2]/16) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - Log[2]/24) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/16 - 
      Log[2]/24) + G[{b7, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 - H[{1}, (1 - v)/2]/32 - Log[2]/48) + 
    G[{b7, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 + 
      Log[2]/48) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 + Log[2]/24) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + 
      Log[2]/24) + G[{b4, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/16 - H[{1}, (1 - v)/2]/32 + Log[2]/16) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 + 
      Log[2]/12) + G[{b7, b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 + Log[2]/12) + 
    G[{b7, b4, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/48 + 
      (7*H[{1}, (1 - v)/2])/96 + (5*Log[2])/48) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((-7*H[{-1}, v])/48 + 
      (7*H[{1}, (1 - v)/2])/48 + (7*Log[2])/48) - (Pi^2*H[{-1}, v]*Log[2])/
     144 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/48 + 
    (H[{1}, (1 - v)/2]^3*Log[2])/288 - (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/
     24 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/48 + 
    (H[{3}, (1 - v)/2]*Log[2])/48 - (H[{2, 1}, (1 - v)/2]*Log[2])/48 + 
    (Pi^2*Log[2]^2)/288 + (H[{1}, (1 - v)/2]^2*Log[2]^2)/96 + 
    (H[{2}, (1 - v)/2]*Log[2]^2)/48 + G[{b4, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/16 + (3*H[{1}, (1 - v)/2]^2)/64 + 
      (3*H[{2}, (1 - v)/2])/32 - (H[{1}, (1 - v)/2]*Log[2])/16) + 
    G[{b1, b4}, -x^(-2) + z^2]*(-Pi^2/144 + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       24 + H[{1}, (1 - v)/2]^2/32 + H[{2}, (1 - v)/2]/16 - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b7, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/48 + H[{1}, (1 - v)/2]^2/192 + 
      H[{2}, (1 - v)/2]/96 + (H[{1}, (1 - v)/2]*Log[2])/48) + 
    G[{b1, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      (5*H[{1}, (1 - v)/2]^2)/96 - (5*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b7, b4}, -x^(-2) + z^2]*
     ((-5*Pi^2)/576 - H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/16 - 
      H[{1}, (1 - v)/2]^2/192 + H[{2}, (1 - v)/2]/32 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, (1 - v)/2]*Log[2])/16 - Log[2]^2/48) + 
    G[{b4, b1}, -x^(-2) + z^2]*(-Pi^2/64 - H[{-1}, v]^2/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/48 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, (1 - v)/2]*Log[2])/24 - Log[2]^2/48) + 
    G[{b7, b1}, -x^(-2) + z^2]*((5*Pi^2)/576 + H[{-1}, v]^2/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{2}, (1 - v)/2]/24 - 
      (H[{-1}, v]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2])/24 + Log[2]^2/48) + 
    G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/64 + H[{-1}, v]^2/48 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/48 - (5*H[{1}, (1 - v)/2]^2)/192 - 
      (3*H[{2}, (1 - v)/2])/32 - (H[{-1}, v]*Log[2])/24 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/48 + Log[2]^2/48) + 
    G[{b7}, -x^(-2) + z^2]*((5*Pi^2*H[{1}, (1 - v)/2])/576 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       96 - H[{1}, (1 - v)/2]^3/576 - (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - 
      (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 + H[{3}, (1 - v)/2]/96 + 
      (11*H[{2, 1}, (1 - v)/2])/96 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       24 + (H[{1}, (1 - v)/2]^2*Log[2])/96 + (H[{2}, (1 - v)/2]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/48) + G[{b1}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/144 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 - 
      (5*H[{1}, (1 - v)/2]^3)/288 - (H[{-1}, v]*H[{2}, (1 - v)/2])/24 - 
      (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 - (5*H[{3}, (1 - v)/2])/48 + 
      (5*H[{2, 1}, (1 - v)/2])/48 + (Pi^2*Log[2])/144 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/48 + (H[{2}, (1 - v)/2]*Log[2])/24 - 
      (5*Zeta[3])/48) + G[{b4}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/144 - 
      (5*Pi^2*H[{1}, (1 - v)/2])/576 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/32 + (11*H[{1}, (1 - v)/2]^3)/576 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 + 
      (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 + (3*H[{3}, (1 - v)/2])/32 - 
      (7*H[{2, 1}, (1 - v)/2])/32 - (Pi^2*Log[2])/144 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
       32 - (H[{2}, (1 - v)/2]*Log[2])/16 - (H[{1}, (1 - v)/2]*Log[2]^2)/48 + 
      (5*Zeta[3])/48) - (H[{-1}, v]*Zeta[3])/48 - (H[{1}, (1 - v)/2]*Zeta[3])/
     8 + (Log[2]*Zeta[3])/48}, 2, 5, 1], SeriesData[\[Epsilon], 0, 
  {1/18, H[{-1}, v]/9 + H[{1}, (1 - v)/2]/9 - Log[2]/9, 
   (25*Pi^2)/864 + G[{b1, b1}, -x^(-2) + z^2]/48 + 
    G[{b4, b1}, -x^(-2) + z^2]/18 - G[{b4, b4}, -x^(-2) + z^2]/9 + 
    G[{b5, b4}, -x^(-2) + z^2]/18 - G[{b7, b1}, -x^(-2) + z^2]/18 + 
    G[{b7, b4}, -x^(-2) + z^2]/18 + H[{-1}, v]^2/9 - 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 + 
    (2*H[{-1}, v]*H[{1}, (1 - v)/2])/9 + (3*H[{1}, (1 - v)/2]^2)/32 + 
    (5*H[{1}, (1 - v)/2]*H[{1}, v])/144 - (5*H[{1}, v]^2)/288 + 
    G[{b5}, -x^(-2) + z^2]*(-H[{1}, v]/18 - Log[2]/18) + 
    G[{b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/18 + 
      H[{1}, v]/18 + Log[2]/18) - (2*H[{-1}, v]*Log[2])/9 - 
    (3*H[{1}, (1 - v)/2]*Log[2])/16 - (5*H[{1}, v]*Log[2])/144 + 
    (3*Log[2]^2)/32, -G[{b1, b1, b1}, -x^(-2) + z^2]/6 + 
    G[{b1, b1, b4}, -x^(-2) + z^2]/12 + G[{b1, b4, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b1, b1}, -x^(-2) + z^2]/18 + (2*G[{b4, b1, b4}, -x^(-2) + z^2])/
     9 + G[{b4, b4, b1}, -x^(-2) + z^2]/6 - G[{b4, b4, b4}, -x^(-2) + z^2]/
     3 - G[{b4, b5, b4}, -x^(-2) + z^2]/18 + G[{b4, b7, b1}, -x^(-2) + z^2]/
     18 - G[{b4, b7, b4}, -x^(-2) + z^2]/18 + G[{b5, b4, b4}, -x^(-2) + z^2]/
     6 + G[{b5, b5, b4}, -x^(-2) + z^2]/18 + 
    (2*G[{b7, b1, b1}, -x^(-2) + z^2])/9 - (2*G[{b7, b1, b4}, -x^(-2) + z^2])/
     9 - G[{b7, b4, b1}, -x^(-2) + z^2]/6 + G[{b7, b4, b4}, -x^(-2) + z^2]/
     6 - G[{b7, b7, b1}, -x^(-2) + z^2]/18 + G[{b7, b7, b4}, -x^(-2) + z^2]/
     18 + (25*Pi^2*H[{-1}, v])/432 + (2*H[{-1}, v]^3)/27 + 
    (29*Pi^2*H[{1}, (1 - v)/2])/432 + (G[{b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/18 - (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     18 + (2*H[{-1}, v]^2*H[{1}, (1 - v)/2])/9 + 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/16 + (23*H[{1}, (1 - v)/2]^3)/432 - 
    (Pi^2*H[{1}, v])/108 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/24 - (5*H[{-1}, v]*H[{1}, v]^2)/144 - 
    (11*H[{1}, (1 - v)/2]*H[{1}, v]^2)/144 + H[{1}, v]^3/72 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 - (5*H[{1}, v]*H[{2}, (1 - v)/2])/
     36 - H[{3}, (1 - v)/2]/4 + H[{2, 1}, (1 - v)/2]/4 + 
    G[{b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/9 + H[{1}, (1 - v)/2]/18 - 
      H[{1}, v]/6 - (5*Log[2])/18) + G[{b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/9 + H[{1}, (1 - v)/2]/9 - H[{1}, v]/6 - (5*Log[2])/18) + 
    G[{b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/9 - H[{1}, (1 - v)/2]/18 - 
      Log[2]/9) + G[{b1, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/12) + G[{b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/18 - Log[2]/18) + G[{b1, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/8 + H[{1}, v]/12 + Log[2]/24) + 
    G[{b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/18 + Log[2]/18) + 
    G[{b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/9 + H[{1}, (1 - v)/2]/9 + 
      Log[2]/9) + G[{b4, b4}, -x^(-2) + z^2]*((-2*H[{-1}, v])/9 - 
      H[{1}, (1 - v)/2]/18 + H[{1}, v]/6 + (7*Log[2])/18) - 
    (29*Pi^2*Log[2])/432 - (2*H[{-1}, v]^2*Log[2])/9 - 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/8 - 
    (7*H[{1}, (1 - v)/2]^2*Log[2])/48 - (5*H[{-1}, v]*H[{1}, v]*Log[2])/72 - 
    (2*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 + (11*H[{1}, v]^2*Log[2])/144 - 
    (5*H[{2}, (1 - v)/2]*Log[2])/36 + (3*H[{-1}, v]*Log[2]^2)/16 + 
    (11*H[{1}, (1 - v)/2]*Log[2]^2)/144 + (H[{1}, v]*Log[2]^2)/9 - 
    (11*Log[2]^3)/432 + G[{b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/9 - H[{1}, (1 - v)/2]^2/36 - 
      H[{2}, (1 - v)/2]/18 + (H[{1}, (1 - v)/2]*Log[2])/9) + 
    G[{b4}, -x^(-2) + z^2]*((5*Pi^2)/54 + (H[{-1}, v]*H[{1}, (1 - v)/2])/9 + 
      H[{1}, (1 - v)/2]^2/9 + (H[{-1}, v]*H[{1}, v])/9 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/9 + (H[{-1}, v]*Log[2])/9 - 
      (2*H[{1}, (1 - v)/2]*Log[2])/9 - (H[{1}, v]*Log[2])/9 - Log[2]^2/9) + 
    G[{b1}, -x^(-2) + z^2]*(-Pi^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/24 + Log[2]^2/24) + G[{b5}, -x^(-2) + z^2]*
     (-Pi^2/108 - (H[{-1}, v]*H[{1}, v])/9 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       18 + H[{1}, v]^2/12 + H[{2}, (1 - v)/2]/18 - (H[{-1}, v]*Log[2])/9 - 
      (H[{1}, (1 - v)/2]*Log[2])/18 + (5*H[{1}, v]*Log[2])/18 + 
      (7*Log[2]^2)/36) + (17*Zeta[3])/108, (83*Pi^4)/4320 + 
    G[{b1, b1, b1, b1}, -x^(-2) + z^2] - 
    (2*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/3 - 
    (7*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    G[{b1, b1, b4, b4}, -x^(-2) + z^2]/24 - 
    (3*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/8 + 
    (3*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/8 - 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/8 - G[{b1, b2, b4, b1}, -x^(-2) + z^2]/
     8 + G[{b1, b2, b4, b4}, -x^(-2) + z^2]/4 - 
    G[{b1, b2, b5, b4}, -x^(-2) + z^2]/8 + G[{b1, b2, b7, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b2, b7, b4}, -x^(-2) + z^2]/8 - 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/8 - G[{b1, b3, b4, b1}, -x^(-2) + z^2]/
     8 + G[{b1, b3, b4, b4}, -x^(-2) + z^2]/4 - 
    G[{b1, b3, b5, b4}, -x^(-2) + z^2]/8 + G[{b1, b3, b7, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b3, b7, b4}, -x^(-2) + z^2]/8 - 
    (3*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/4 + 
    G[{b1, b4, b1, b4}, -x^(-2) + z^2]/3 + 
    (5*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/24 + 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/8 + G[{b1, b4, b7, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b4, b7, b4}, -x^(-2) + z^2]/8 - 
    (4*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/9 - 
    (2*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/9 - 
    (7*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/18 + 
    (19*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/18 + 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/6 - G[{b4, b1, b7, b4}, -x^(-2) + z^2]/
     6 + G[{b4, b2, b1, b1}, -x^(-2) + z^2]/4 + 
    G[{b4, b2, b4, b1}, -x^(-2) + z^2]/4 - G[{b4, b2, b4, b4}, -x^(-2) + z^2]/
     2 + G[{b4, b2, b5, b4}, -x^(-2) + z^2]/4 - 
    G[{b4, b2, b7, b1}, -x^(-2) + z^2]/4 + G[{b4, b2, b7, b4}, -x^(-2) + z^2]/
     4 + G[{b4, b3, b1, b1}, -x^(-2) + z^2]/4 + 
    G[{b4, b3, b4, b1}, -x^(-2) + z^2]/4 - G[{b4, b3, b4, b4}, -x^(-2) + z^2]/
     2 + G[{b4, b3, b5, b4}, -x^(-2) + z^2]/4 - 
    G[{b4, b3, b7, b1}, -x^(-2) + z^2]/4 + G[{b4, b3, b7, b4}, -x^(-2) + z^2]/
     4 + G[{b4, b4, b1, b1}, -x^(-2) + z^2]/6 + 
    (2*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/3 + 
    (7*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/18 - 
    (7*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/9 - 
    (5*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/18 + 
    (5*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/18 - 
    (5*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/18 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/6 - G[{b4, b5, b5, b4}, -x^(-2) + z^2]/
     18 - (2*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/9 + 
    (2*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/9 + 
    G[{b4, b7, b4, b1}, -x^(-2) + z^2]/6 - G[{b4, b7, b4, b4}, -x^(-2) + z^2]/
     6 + G[{b4, b7, b7, b1}, -x^(-2) + z^2]/18 - 
    G[{b4, b7, b7, b4}, -x^(-2) + z^2]/18 + 
    (7*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/18 + 
    (5*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/18 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/6 + G[{b5, b5, b5, b4}, -x^(-2) + z^2]/
     18 - (8*G[{b7, b1, b1, b1}, -x^(-2) + z^2])/9 + 
    (8*G[{b7, b1, b1, b4}, -x^(-2) + z^2])/9 + 
    (5*G[{b7, b1, b4, b1}, -x^(-2) + z^2])/9 - 
    (5*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/9 + 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/3 - G[{b7, b1, b7, b4}, -x^(-2) + z^2]/
     3 + (2*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/3 - 
    (2*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/3 - 
    (7*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/18 + 
    (7*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/18 - 
    (5*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/18 + 
    (5*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/18 + 
    (2*G[{b7, b7, b1, b1}, -x^(-2) + z^2])/9 - 
    (2*G[{b7, b7, b1, b4}, -x^(-2) + z^2])/9 - 
    G[{b7, b7, b4, b1}, -x^(-2) + z^2]/6 + G[{b7, b7, b4, b4}, -x^(-2) + z^2]/
     6 - G[{b7, b7, b7, b1}, -x^(-2) + z^2]/18 + 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/18 + (25*Pi^2*H[{-1}, v]^2)/432 + 
    H[{-1}, v]^4/27 - (3*G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     8 + (G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6 - 
    (G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/4 - 
    (G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/4 + 
    (5*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 + 
    (G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 + 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/3 - 
    (5*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 - 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 + 
    (29*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/216 + 
    (4*H[{-1}, v]^3*H[{1}, (1 - v)/2])/27 + (109*Pi^2*H[{1}, (1 - v)/2]^2)/
     1728 + (3*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/16 + 
    (23*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/216 + (13*H[{1}, (1 - v)/2]^4)/576 + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/3 + (2*H[{1}, (1 - v)/2])/3 - 
      H[{1}, v]/3) - (Pi^2*H[{-1}, v]*H[{1}, v])/54 - 
    (23*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/864 + 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/12 + 
    (5*H[{1}, (1 - v)/2]^3*H[{1}, v])/216 + (7*Pi^2*H[{1}, v]^2)/1728 - 
    (5*H[{-1}, v]^2*H[{1}, v]^2)/144 - (11*H[{-1}, v]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/72 - (11*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/144 + 
    (H[{-1}, v]*H[{1}, v]^3)/36 + (25*H[{1}, (1 - v)/2]*H[{1}, v]^3)/432 - 
    (13*H[{1}, v]^4)/1728 - (5*Pi^2*H[{2}, (1 - v)/2])/144 - 
    (2*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 - 
    (17*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/144 - 
    (5*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/18 - 
    (19*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/72 + 
    (25*H[{1}, v]^2*H[{2}, (1 - v)/2])/144 + (5*H[{2}, (1 - v)/2]^2)/24 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/2 - 
    (25*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/36 + 
    (13*H[{1}, v]*H[{3}, (1 - v)/2])/36 + H[{4}, (1 - v)/2]/6 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/2 + 
    (11*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/36 + 
    (7*H[{1}, v]*H[{2, 1}, (1 - v)/2])/36 - H[{2, 1, 1}, (1 - v)/2]/6 + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/3 + H[{1}, (1 - v)/2]/2 - 
      (5*H[{1}, v])/6 - (7*Log[2])/6) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     ((4*H[{-1}, v])/9 + H[{1}, (1 - v)/2]/18 - (2*H[{1}, v])/3 - 
      (10*Log[2])/9) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/3 + H[{1}, (1 - v)/2]/3 - (7*H[{1}, v])/18 - 
      (13*Log[2])/18) + G[{b7, b1, b1}, -x^(-2) + z^2]*
     ((4*H[{-1}, v])/9 - (4*H[{1}, (1 - v)/2])/9 - (4*Log[2])/9) + 
    G[{b7, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/3 - H[{1}, (1 - v)/2]/18 - 
      Log[2]/3) + G[{b5, b4, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/18 - 
      (5*Log[2])/18) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/9 + H[{1}, (1 - v)/2]/9 - H[{1}, v]/6 - (5*Log[2])/18) + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/4 - Log[2]/4) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/4 - Log[2]/4) + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/4 - H[{1}, v]/4 - 
      Log[2]/4) + G[{b4, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/4 - 
      H[{1}, v]/4 - Log[2]/4) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     ((5*H[{1}, (1 - v)/2])/24 - (5*H[{1}, v])/24 - (5*Log[2])/24) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/8 - H[{1}, v]/8 - 
      Log[2]/8) + G[{b1, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/8 - 
      H[{1}, v]/8 - Log[2]/8) + G[{b4, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/9 - H[{1}, (1 - v)/2]/9 - Log[2]/9) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/9 - H[{1}, (1 - v)/2]/18 - 
      Log[2]/9) + G[{b5, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/18 - 
      Log[2]/18) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/18 + Log[2]/18) + G[{b4, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/9 + H[{1}, (1 - v)/2]/18 + Log[2]/9) + 
    G[{b7, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/9 + H[{1}, (1 - v)/2]/9 + 
      Log[2]/9) + G[{b1, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/8 + H[{1}, v]/8 + 
      Log[2]/8) + G[{b1, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/8 + 
      H[{1}, v]/8 + Log[2]/8) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, (1 - v)/2]/8 + H[{1}, v]/3 + Log[2]/6) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/4 + H[{1}, v]/4 + 
      Log[2]/4) + G[{b4, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/4 + 
      H[{1}, v]/4 + Log[2]/4) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - (7*H[{1}, (1 - v)/2])/12 + (5*H[{1}, v])/12 + 
      Log[2]/4) + G[{b4, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/9 - 
      H[{1}, (1 - v)/2]/9 + H[{1}, v]/6 + (5*Log[2])/18) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/18 + (5*Log[2])/18) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/3 + H[{1}, (1 - v)/2]/3 + 
      Log[2]/3) + G[{b7, b1, b4}, -x^(-2) + z^2]*((-4*H[{-1}, v])/9 + 
      H[{1}, (1 - v)/2]/9 + (4*Log[2])/9) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/9 - (5*H[{1}, (1 - v)/2])/9 + (2*H[{1}, v])/3 + 
      (7*Log[2])/9) - (29*Pi^2*H[{-1}, v]*Log[2])/216 - 
    (4*H[{-1}, v]^3*Log[2])/27 - (139*Pi^2*H[{1}, (1 - v)/2]*Log[2])/864 - 
    (3*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/8 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/24 - 
    (H[{1}, (1 - v)/2]^3*Log[2])/12 + (23*Pi^2*H[{1}, v]*Log[2])/864 - 
    (5*H[{-1}, v]^2*H[{1}, v]*Log[2])/72 - 
    (4*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 - 
    (17*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/72 + 
    (11*H[{-1}, v]*H[{1}, v]^2*Log[2])/72 + 
    (47*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/144 - 
    (25*H[{1}, v]^3*Log[2])/432 - (5*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/
     18 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (5*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/8 + (31*H[{3}, (1 - v)/2]*Log[2])/
     36 - (11*H[{2, 1}, (1 - v)/2]*Log[2])/36 + (139*Pi^2*Log[2]^2)/1728 + 
    (3*H[{-1}, v]^2*Log[2]^2)/16 + (11*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/
     72 + (H[{1}, (1 - v)/2]^2*Log[2]^2)/36 + 
    (2*H[{-1}, v]*H[{1}, v]*Log[2]^2)/9 + 
    (79*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/144 - 
    (47*H[{1}, v]^2*Log[2]^2)/288 + (65*H[{2}, (1 - v)/2]*Log[2]^2)/144 - 
    (11*H[{-1}, v]*Log[2]^3)/216 + (19*H[{1}, (1 - v)/2]*Log[2]^3)/144 - 
    (79*H[{1}, v]*Log[2]^3)/432 - (19*Log[2]^4)/576 + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-2*H[{-1}, v])/3 - 
      (5*H[{1}, (1 - v)/2])/18 + (7*H[{1}, v])/18 + (19*Log[2])/18) + 
    G[{b4, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/9 + 
      H[{1}, (1 - v)/2]^2/36 + H[{2}, (1 - v)/2]/18 - 
      (H[{1}, (1 - v)/2]*Log[2])/9) + G[{b7, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/9 - H[{1}, (1 - v)/2]^2/36 - 
      H[{2}, (1 - v)/2]/18 + (H[{1}, (1 - v)/2]*Log[2])/9) + 
    G[{b4, b4}, -x^(-2) + z^2]*((11*Pi^2)/27 - (2*H[{-1}, v]^2)/9 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/9 + H[{1}, (1 - v)/2]^2/3 + 
      (H[{-1}, v]*H[{1}, v])/3 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/9 + 
      (2*H[{1}, v]^2)/9 + (7*H[{-1}, v]*Log[2])/9 - 
      (2*H[{1}, (1 - v)/2]*Log[2])/3 + (H[{1}, v]*Log[2])/9 - Log[2]^2/3) + 
    G[{b4, b5}, -x^(-2) + z^2]*(Pi^2/108 + (H[{-1}, v]*H[{1}, v])/9 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/18 - H[{1}, v]^2/12 - 
      H[{2}, (1 - v)/2]/18 + (H[{-1}, v]*Log[2])/9 + 
      (H[{1}, (1 - v)/2]*Log[2])/18 - (5*H[{1}, v]*Log[2])/18 - 
      (7*Log[2]^2)/36) + G[{b1, b1}, -x^(-2) + z^2]*
     ((13*Pi^2)/96 + H[{-1}, v]^2/24 - (H[{-1}, v]*H[{1}, (1 - v)/2])/4 + 
      H[{1}, (1 - v)/2]^2/48 + (H[{-1}, v]*H[{1}, v])/6 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 - (3*H[{2}, (1 - v)/2])/8 + 
      (H[{-1}, v]*Log[2])/12 + (H[{1}, (1 - v)/2]*Log[2])/12 - 
      (H[{1}, v]*Log[2])/6 - Log[2]^2/8) + G[{b7, b1}, -x^(-2) + z^2]*
     (-Pi^2/36 - H[{-1}, v]^2/9 + (2*H[{-1}, v]*H[{1}, (1 - v)/2])/9 + 
      H[{1}, (1 - v)/2]^2/18 + H[{2}, (1 - v)/2]/3 + 
      (2*H[{-1}, v]*Log[2])/9 - (2*H[{1}, (1 - v)/2]*Log[2])/9 - 
      Log[2]^2/9) + G[{b1, b4}, -x^(-2) + z^2]*((-11*Pi^2)/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/6 - (7*H[{1}, (1 - v)/2]^2)/48 - 
      (H[{-1}, v]*H[{1}, v])/6 + (3*H[{1}, (1 - v)/2]*H[{1}, v])/8 - 
      (5*H[{1}, v]^2)/48 + H[{2}, (1 - v)/2]/4 - (H[{-1}, v]*Log[2])/6 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/24 + 
      Log[2]^2/16) + G[{b7, b4}, -x^(-2) + z^2]*(Pi^2/36 + H[{-1}, v]^2/9 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/9 - H[{1}, (1 - v)/2]^2/36 - 
      (5*H[{2}, (1 - v)/2])/18 - (2*H[{-1}, v]*Log[2])/9 + 
      (H[{1}, (1 - v)/2]*Log[2])/9 + Log[2]^2/9) + 
    G[{b5, b5}, -x^(-2) + z^2]*(-Pi^2/108 - (H[{-1}, v]*H[{1}, v])/9 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/18 + H[{1}, v]^2/12 + 
      H[{2}, (1 - v)/2]/18 - (H[{-1}, v]*Log[2])/9 - 
      (H[{1}, (1 - v)/2]*Log[2])/18 + (5*H[{1}, v]*Log[2])/18 + 
      (7*Log[2]^2)/36) + G[{b4, b1}, -x^(-2) + z^2]*
     ((-2*Pi^2)/9 + H[{-1}, v]^2/9 + (H[{-1}, v]*H[{1}, (1 - v)/2])/9 - 
      (5*H[{1}, (1 - v)/2]^2)/36 - (H[{-1}, v]*H[{1}, v])/3 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/3 + H[{2}, (1 - v)/2]/6 - 
      (5*H[{-1}, v]*Log[2])/9 + (2*H[{1}, (1 - v)/2]*Log[2])/9 + 
      (H[{1}, v]*Log[2])/3 + (4*Log[2]^2)/9) + G[{b5, b4}, -x^(-2) + z^2]*
     (-Pi^2/54 + H[{-1}, v]^2/9 + (2*H[{-1}, v]*H[{1}, (1 - v)/2])/9 + 
      H[{1}, (1 - v)/2]^2/9 - (H[{-1}, v]*H[{1}, v])/3 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/18 + (7*H[{1}, v]^2)/36 + 
      (5*H[{2}, (1 - v)/2])/18 - (5*H[{-1}, v]*Log[2])/9 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/18 + (13*H[{1}, v]*Log[2])/18 + 
      (23*Log[2]^2)/36) + G[{b7}, -x^(-2) + z^2]*
     (-(Pi^2*H[{1}, (1 - v)/2])/36 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/9 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/18 - H[{1}, (1 - v)/2]^3/108 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/9 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/6 - H[{3}, (1 - v)/2]/18 - 
      (7*H[{2, 1}, (1 - v)/2])/18 + (2*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       9 + (H[{1}, (1 - v)/2]^2*Log[2])/18 + (H[{2}, (1 - v)/2]*Log[2])/9 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/9) + G[{b1}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/12 - (5*Pi^2*H[{1}, (1 - v)/2])/96 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       12 - H[{1}, (1 - v)/2]^3/18 - (Pi^2*H[{1}, v])/96 - 
      (H[{-1}, v]^2*H[{1}, v])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       12 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/16 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 - 
      (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 - 
      (5*H[{1}, v]*H[{2}, (1 - v)/2])/24 - H[{3}, (1 - v)/2]/3 + 
      (5*H[{2, 1}, (1 - v)/2])/6 + (7*Pi^2*Log[2])/96 - 
      (H[{-1}, v]^2*Log[2])/24 + (7*H[{1}, (1 - v)/2]^2*Log[2])/48 + 
      (H[{-1}, v]*H[{1}, v]*Log[2])/12 - (7*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/24 - (5*H[{2}, (1 - v)/2]*Log[2])/24 + 
      (H[{-1}, v]*Log[2]^2)/12 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/48 - 
      (H[{1}, v]*Log[2]^2)/24 - Log[2]^3/24 - (5*Zeta[3])/6) + 
    G[{b5}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/54 - (Pi^2*H[{1}, (1 - v)/2])/
       108 + (Pi^2*H[{1}, v])/54 - (H[{-1}, v]^2*H[{1}, v])/9 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/9 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/36 + (H[{-1}, v]*H[{1}, v]^2)/6 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/12 - (7*H[{1}, v]^3)/108 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/9 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/18 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/9 + (7*H[{3}, (1 - v)/2])/18 + 
      H[{2, 1}, (1 - v)/2]/18 + (Pi^2*Log[2])/27 - (H[{-1}, v]^2*Log[2])/9 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/9 - (H[{1}, (1 - v)/2]^2*Log[2])/
       36 + (5*H[{-1}, v]*H[{1}, v]*Log[2])/9 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/18 - (13*H[{1}, v]^2*Log[2])/
       36 + (7*H[{-1}, v]*Log[2]^2)/18 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/36 - 
      (23*H[{1}, v]*Log[2]^2)/36 - (37*Log[2]^3)/108 - (4*Zeta[3])/9) + 
    (17*H[{-1}, v]*Zeta[3])/54 + (55*H[{1}, (1 - v)/2]*Zeta[3])/108 - 
    (7*H[{1}, v]*Zeta[3])/36 - (55*Log[2]*Zeta[3])/108 + 
    G[{b4}, -x^(-2) + z^2]*((5*Pi^2*H[{-1}, v])/27 + 
      (35*Pi^2*H[{1}, (1 - v)/2])/216 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/9 + 
      (2*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/9 + (23*H[{1}, (1 - v)/2]^3)/216 + 
      (5*Pi^2*H[{1}, v])/216 + (H[{-1}, v]^2*H[{1}, v])/9 - 
      (2*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/9 - 
      (13*H[{1}, (1 - v)/2]^2*H[{1}, v])/72 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 - H[{1}, v]^3/216 + 
      (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/18 + 
      (5*H[{1}, v]*H[{2}, (1 - v)/2])/9 + (5*H[{3}, (1 - v)/2])/6 - 
      (5*H[{2, 1}, (1 - v)/2])/6 - (35*Pi^2*Log[2])/216 + 
      (H[{-1}, v]^2*Log[2])/9 - (4*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/9 - 
      (29*H[{1}, (1 - v)/2]^2*Log[2])/72 - (2*H[{-1}, v]*H[{1}, v]*Log[2])/
       9 + (29*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/36 - 
      (H[{1}, v]^2*Log[2])/72 + (5*H[{2}, (1 - v)/2]*Log[2])/9 - 
      (2*H[{-1}, v]*Log[2]^2)/9 + (5*H[{1}, (1 - v)/2]*Log[2]^2)/8 + 
      (7*H[{1}, v]*Log[2]^2)/72 + (23*Log[2]^3)/216 + (29*Zeta[3])/18)}, 0, 
  5, 1], SeriesData[\[Epsilon], 0, {-1/54, -G[{b1}, -x^(-2) + z^2]/108 + 
    G[{b4}, -x^(-2) + z^2]/54 - H[{-1}, v]/27 - (5*H[{1}, (1 - v)/2])/108 - 
    H[{1}, v]/108 + Log[2]/36, (-47*Pi^2)/2592 + 
    (7*G[{b1, b1}, -x^(-2) + z^2])/432 - G[{b1, b4}, -x^(-2) + z^2]/27 - 
    (5*G[{b4, b1}, -x^(-2) + z^2])/108 + (5*G[{b4, b4}, -x^(-2) + z^2])/54 - 
    G[{b5, b4}, -x^(-2) + z^2]/108 + G[{b7, b1}, -x^(-2) + z^2]/108 - 
    G[{b7, b4}, -x^(-2) + z^2]/108 - H[{-1}, v]^2/27 + 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2])/54 - (37*H[{1}, (1 - v)/2]^2)/864 - 
    (H[{-1}, v]*H[{1}, v])/54 - (H[{1}, (1 - v)/2]*H[{1}, v])/144 + 
    (11*H[{1}, v]^2)/864 + G[{b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/27 - H[{1}, (1 - v)/2]/108 - (5*H[{1}, v])/108 - 
      Log[2]/12) + G[{b5}, -x^(-2) + z^2]*(H[{1}, v]/108 + Log[2]/108) + 
    G[{b1}, -x^(-2) + z^2]*(-H[{-1}, v]/54 - H[{1}, (1 - v)/2]/432 + 
      H[{1}, v]/48 + (17*Log[2])/432) + (H[{-1}, v]*Log[2])/18 + 
    (37*H[{1}, (1 - v)/2]*Log[2])/432 + (19*H[{1}, v]*Log[2])/432 - 
    (5*Log[2]^2)/864, G[{b1, b1, b1}, -x^(-2) + z^2]/54 + 
    (7*G[{b1, b1, b4}, -x^(-2) + z^2])/108 + 
    (11*G[{b1, b4, b1}, -x^(-2) + z^2])/216 - 
    (29*G[{b1, b4, b4}, -x^(-2) + z^2])/216 + G[{b1, b7, b1}, -x^(-2) + z^2]/
     72 - G[{b1, b7, b4}, -x^(-2) + z^2]/72 - G[{b2, b1, b1}, -x^(-2) + z^2]/
     48 - G[{b2, b4, b1}, -x^(-2) + z^2]/48 + G[{b2, b4, b4}, -x^(-2) + z^2]/
     24 - G[{b2, b5, b4}, -x^(-2) + z^2]/48 + G[{b2, b7, b1}, -x^(-2) + z^2]/
     48 - G[{b2, b7, b4}, -x^(-2) + z^2]/48 - G[{b3, b1, b1}, -x^(-2) + z^2]/
     48 - G[{b3, b4, b1}, -x^(-2) + z^2]/48 + G[{b3, b4, b4}, -x^(-2) + z^2]/
     24 - G[{b3, b5, b4}, -x^(-2) + z^2]/48 + G[{b3, b7, b1}, -x^(-2) + z^2]/
     48 - G[{b3, b7, b4}, -x^(-2) + z^2]/48 + 
    (13*G[{b4, b1, b1}, -x^(-2) + z^2])/216 - 
    (5*G[{b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (13*G[{b4, b4, b1}, -x^(-2) + z^2])/108 + 
    (13*G[{b4, b4, b4}, -x^(-2) + z^2])/54 + 
    (7*G[{b4, b5, b4}, -x^(-2) + z^2])/108 - 
    (7*G[{b4, b7, b1}, -x^(-2) + z^2])/108 + 
    (7*G[{b4, b7, b4}, -x^(-2) + z^2])/108 - G[{b5, b4, b4}, -x^(-2) + z^2]/
     36 - G[{b5, b5, b4}, -x^(-2) + z^2]/108 - G[{b7, b1, b1}, -x^(-2) + z^2]/
     27 + G[{b7, b1, b4}, -x^(-2) + z^2]/27 + G[{b7, b4, b1}, -x^(-2) + z^2]/
     36 - G[{b7, b4, b4}, -x^(-2) + z^2]/36 + G[{b7, b7, b1}, -x^(-2) + z^2]/
     108 - G[{b7, b7, b4}, -x^(-2) + z^2]/108 - (47*Pi^2*H[{-1}, v])/1296 - 
    (2*H[{-1}, v]^3)/81 - (101*Pi^2*H[{1}, (1 - v)/2])/2592 + 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 + 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (7*G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 + 
    (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 - 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/54 - 
    (37*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/432 - (71*H[{1}, (1 - v)/2]^3)/2592 + 
    (7*Pi^2*H[{1}, v])/2592 - (H[{-1}, v]^2*H[{1}, v])/54 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/72 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/864 + (11*H[{-1}, v]*H[{1}, v]^2)/432 + 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/864 - (25*H[{1}, v]^3)/2592 + 
    (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/216 + 
    (H[{1}, v]*H[{2}, (1 - v)/2])/108 + H[{3}, (1 - v)/2]/24 - 
    H[{2, 1}, (1 - v)/2]/24 + G[{b4, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/27 + (7*H[{1}, (1 - v)/2])/108 - (13*H[{1}, v])/108 - 
      (11*Log[2])/36) + G[{b1, b1}, -x^(-2) + z^2]*((7*H[{-1}, v])/216 + 
      (11*H[{1}, (1 - v)/2])/216 - H[{1}, v]/12 - (25*Log[2])/216) + 
    G[{b4, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/108 - (7*Log[2])/108) + 
    G[{b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/54 - H[{1}, (1 - v)/2]/54 - Log[2]/54) + 
    G[{b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/108 + Log[2]/108) + 
    G[{b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/54 + H[{1}, (1 - v)/2]/108 + 
      Log[2]/54) + G[{b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/48 + Log[2]/48) + G[{b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/54 - H[{1}, (1 - v)/2]/54 + H[{1}, v]/36 + 
      (5*Log[2])/108) + G[{b1, b4}, -x^(-2) + z^2]*((-2*H[{-1}, v])/27 - 
      (5*H[{1}, (1 - v)/2])/216 + H[{1}, v]/12 + (17*Log[2])/108) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/54 - 
      (7*H[{1}, (1 - v)/2])/216 + H[{1}, v]/8 + (47*Log[2])/216) + 
    (101*Pi^2*Log[2])/2592 + (H[{-1}, v]^2*Log[2])/18 + 
    (37*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/216 + 
    (73*H[{1}, (1 - v)/2]^2*Log[2])/864 + (19*H[{-1}, v]*H[{1}, v]*Log[2])/
     216 + (13*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/432 - 
    (47*H[{1}, v]^2*Log[2])/864 + (H[{2}, (1 - v)/2]*Log[2])/108 - 
    (5*H[{-1}, v]*Log[2]^2)/432 - (61*H[{1}, (1 - v)/2]*Log[2]^2)/864 - 
    (85*H[{1}, v]*Log[2]^2)/864 - (25*Log[2]^3)/864 + 
    G[{b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/54 + 
      H[{1}, (1 - v)/2]^2/216 + H[{2}, (1 - v)/2]/108 - 
      (H[{1}, (1 - v)/2]*Log[2])/54) + G[{b1}, -x^(-2) + z^2]*
     ((13*Pi^2)/432 - H[{-1}, v]^2/54 - (H[{-1}, v]*H[{1}, (1 - v)/2])/216 + 
      (13*H[{1}, (1 - v)/2]^2)/432 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{2}, (1 - v)/2]/72 + 
      (17*H[{-1}, v]*Log[2])/216 - (H[{1}, (1 - v)/2]*Log[2])/27 - 
      (H[{1}, v]*Log[2])/24 - (13*Log[2]^2)/216) + 
    G[{b5}, -x^(-2) + z^2]*(Pi^2/648 + (H[{-1}, v]*H[{1}, v])/54 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/108 - H[{1}, v]^2/72 - 
      H[{2}, (1 - v)/2]/108 + (H[{-1}, v]*Log[2])/54 + 
      (H[{1}, (1 - v)/2]*Log[2])/108 - (5*H[{1}, v]*Log[2])/108 - 
      (7*Log[2]^2)/216) + G[{b4}, -x^(-2) + z^2]*((-83*Pi^2)/1296 + 
      H[{-1}, v]^2/27 - (H[{-1}, v]*H[{1}, (1 - v)/2])/54 - 
      (25*H[{1}, (1 - v)/2]^2)/432 - (5*H[{-1}, v]*H[{1}, v])/54 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/72 - H[{1}, v]^2/432 - 
      (H[{-1}, v]*Log[2])/6 + (25*H[{1}, (1 - v)/2]*Log[2])/216 + 
      (19*H[{1}, v]*Log[2])/216 + (55*Log[2]^2)/432) - (145*Zeta[3])/648, 
   (-953*Pi^4)/51840 - (11*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/27 + 
    (2*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/27 - 
    (17*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/216 + 
    (89*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/216 + 
    (11*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/72 - 
    (11*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/72 + 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/8 + G[{b1, b2, b4, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b2, b4, b4}, -x^(-2) + z^2]/4 + 
    G[{b1, b2, b5, b4}, -x^(-2) + z^2]/8 - G[{b1, b2, b7, b1}, -x^(-2) + z^2]/
     8 + G[{b1, b2, b7, b4}, -x^(-2) + z^2]/8 + 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/8 + G[{b1, b3, b4, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b3, b4, b4}, -x^(-2) + z^2]/4 + 
    G[{b1, b3, b5, b4}, -x^(-2) + z^2]/8 - G[{b1, b3, b7, b1}, -x^(-2) + z^2]/
     8 + G[{b1, b3, b7, b4}, -x^(-2) + z^2]/8 + 
    (23*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/108 + 
    (11*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/54 + 
    (13*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/108 - 
    (71*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/216 - 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/8 + G[{b1, b4, b7, b1}, -x^(-2) + z^2]/
     12 - G[{b1, b4, b7, b4}, -x^(-2) + z^2]/12 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/18 + 
    G[{b1, b7, b1, b4}, -x^(-2) + z^2]/18 + 
    G[{b1, b7, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/72 - 
    G[{b1, b7, b7, b4}, -x^(-2) + z^2]/72 + 
    G[{b2, b1, b1, b1}, -x^(-2) + z^2]/6 - G[{b2, b1, b1, b4}, -x^(-2) + z^2]/
     12 - G[{b2, b1, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b1, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b1, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b1, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b4, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b4, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b4, b4, b4}, -x^(-2) + z^2]/8 + G[{b2, b4, b5, b4}, -x^(-2) + z^2]/
     48 - G[{b2, b4, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b7, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b2, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b7, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b1, b1, b1}, -x^(-2) + z^2]/6 - G[{b3, b1, b1, b4}, -x^(-2) + z^2]/
     12 - G[{b3, b1, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b1, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b1, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b1, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b4, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b4, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b4, b4, b4}, -x^(-2) + z^2]/8 + G[{b3, b4, b5, b4}, -x^(-2) + z^2]/
     48 - G[{b3, b4, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b7, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b3, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b7, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/48 + 
    (7*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/27 + 
    (13*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/54 + 
    (41*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/108 - 
    (95*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/108 - 
    (5*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/36 + 
    (5*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/24 + 
    (5*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/24 + 
    (5*G[{b4, b2, b7, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b2, b7, b4}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/24 + 
    (5*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/24 + 
    (5*G[{b4, b3, b7, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b3, b7, b4}, -x^(-2) + z^2])/24 - 
    (11*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/108 - 
    (13*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (29*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/108 + 
    (29*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/54 + 
    (23*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/108 - 
    (23*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/108 + 
    (23*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/108 + 
    (7*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/36 + 
    (7*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/108 + 
    (7*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/27 - 
    (7*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/27 - 
    (7*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/36 + 
    (7*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/36 - 
    (7*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/108 + 
    (7*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/108 - 
    (7*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/108 - 
    (5*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/108 - 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/36 - 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/108 + 
    (4*G[{b7, b1, b1, b1}, -x^(-2) + z^2])/27 - 
    (4*G[{b7, b1, b1, b4}, -x^(-2) + z^2])/27 - 
    (5*G[{b7, b1, b4, b1}, -x^(-2) + z^2])/54 + 
    (5*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/54 - 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/18 + 
    G[{b7, b1, b7, b4}, -x^(-2) + z^2]/18 - 
    G[{b7, b4, b1, b1}, -x^(-2) + z^2]/9 + G[{b7, b4, b1, b4}, -x^(-2) + z^2]/
     9 + (7*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/108 - 
    (7*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/108 + 
    (5*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/108 - 
    (5*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/108 - 
    G[{b7, b7, b1, b1}, -x^(-2) + z^2]/27 + 
    G[{b7, b7, b1, b4}, -x^(-2) + z^2]/27 + 
    G[{b7, b7, b4, b1}, -x^(-2) + z^2]/36 - 
    G[{b7, b7, b4, b4}, -x^(-2) + z^2]/36 + 
    G[{b7, b7, b7, b1}, -x^(-2) + z^2]/108 - 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/108 - (47*Pi^2*H[{-1}, v]^2)/1296 - 
    H[{-1}, v]^4/81 + (11*G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     72 - (G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (5*G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/36 + 
    (5*G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (5*G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (23*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 - 
    (7*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 - 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 + 
    (5*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 + 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/108 - 
    (101*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/1296 - 
    (5*H[{-1}, v]^3*H[{1}, (1 - v)/2])/81 - (47*Pi^2*H[{1}, (1 - v)/2]^2)/
     1296 - (37*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/432 - 
    (71*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/1296 - (139*H[{1}, (1 - v)/2]^4)/
     10368 + (7*Pi^2*H[{-1}, v]*H[{1}, v])/1296 - (H[{-1}, v]^3*H[{1}, v])/
     81 + (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/648 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/72 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/432 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/864 - (7*Pi^2*H[{1}, v]^2)/2592 + 
    (11*H[{-1}, v]^2*H[{1}, v]^2)/432 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/432 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/1728 - (25*H[{-1}, v]*H[{1}, v]^3)/
     1296 - (5*H[{1}, (1 - v)/2]*H[{1}, v]^3)/864 + (53*H[{1}, v]^4)/10368 - 
    (Pi^2*H[{2}, (1 - v)/2])/432 + (7*H[{-1}, v]*H[{1}, (1 - v)/2]*
      H[{2}, (1 - v)/2])/108 + (7*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/
     432 + (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/54 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/216 - 
    (11*H[{1}, v]^2*H[{2}, (1 - v)/2])/432 + H[{2}, (1 - v)/2]^2/72 + 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/12 + 
    (5*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/108 - 
    (2*H[{1}, v]*H[{3}, (1 - v)/2])/27 - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/
     12 - (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/108 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/27 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((13*H[{-1}, v])/27 + (23*H[{1}, (1 - v)/2])/108 - (29*H[{1}, v])/108 - 
      (3*Log[2])/4) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     ((13*H[{-1}, v])/108 + (41*H[{1}, (1 - v)/2])/108 - H[{1}, v]/2 - 
      (67*Log[2])/108) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     ((11*H[{-1}, v])/108 + (17*H[{1}, (1 - v)/2])/54 - (5*H[{1}, v])/12 - 
      (14*Log[2])/27) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/54 + (11*H[{1}, (1 - v)/2])/216 - H[{1}, v]/3 - 
      (25*Log[2])/54) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/54 + (7*H[{1}, (1 - v)/2])/54 - (7*H[{1}, v])/36 - 
      (35*Log[2])/108) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((-23*H[{1}, v])/108 - (23*Log[2])/108) + G[{b4, b2, b4}, -x^(-2) + z^2]*
     ((-5*H[{1}, (1 - v)/2])/24 - (5*H[{1}, v])/24 - (5*Log[2])/24) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/24 - 
      (5*H[{1}, v])/24 - (5*Log[2])/24) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/48 - H[{1}, v]/16 - (7*Log[2])/48) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/16 - (7*Log[2])/48) + G[{b4, b7, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/54 - (7*H[{1}, (1 - v)/2])/108 - (7*Log[2])/54) + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/8 - H[{1}, v]/8 - 
      Log[2]/8) + G[{b1, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/8 - 
      H[{1}, v]/8 - Log[2]/8) + G[{b7, b1, b4}, -x^(-2) + z^2]*
     ((2*H[{-1}, v])/27 - H[{1}, (1 - v)/2]/54 - (2*Log[2])/27) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/108 - (7*Log[2])/108) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/18 - H[{1}, (1 - v)/2]/18 - 
      Log[2]/18) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - Log[2]/24) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - 
      Log[2]/24) + G[{b2, b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/8 - H[{1}, v]/12 - Log[2]/24) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/8 - 
      H[{1}, v]/12 - Log[2]/24) + G[{b1, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/36 - H[{1}, (1 - v)/2]/36 - Log[2]/36) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b2, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b7, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/54 - H[{1}, (1 - v)/2]/54 - Log[2]/54) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/108 + Log[2]/108) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/54 + H[{1}, (1 - v)/2]/108 + 
      Log[2]/54) + G[{b2, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b3, b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/48 + Log[2]/48) + G[{b3, b3, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/36 + H[{1}, (1 - v)/2]/72 + 
      Log[2]/36) + G[{b2, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/48 + Log[2]/24) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/48 + 
      Log[2]/24) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/54 - H[{1}, (1 - v)/2]/54 + H[{1}, v]/36 + 
      (5*Log[2])/108) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     ((5*H[{1}, v])/108 + (5*Log[2])/108) + G[{b7, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/18 + H[{1}, (1 - v)/2]/108 + Log[2]/18) + 
    G[{b7, b1, b1}, -x^(-2) + z^2]*((-2*H[{-1}, v])/27 + 
      (2*H[{1}, (1 - v)/2])/27 + (2*Log[2])/27) + 
    G[{b2, b1, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/24 + H[{1}, v]/12 + 
      Log[2]/12) + G[{b3, b1, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/12 + Log[2]/12) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + H[{1}, v]/16 + (5*Log[2])/48) + 
    G[{b3, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/16 + (5*Log[2])/48) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/18 - H[{1}, (1 - v)/2]/18 + (7*H[{1}, v])/108 + 
      (13*Log[2])/108) + G[{b1, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/8 + Log[2]/8) + G[{b1, b2, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/8 + H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/8 + H[{1}, v]/8 + 
      Log[2]/8) + G[{b4, b7, b1}, -x^(-2) + z^2]*((-7*H[{-1}, v])/54 + 
      (7*H[{1}, (1 - v)/2])/54 + (7*Log[2])/54) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/12 + 
      H[{1}, v]/8 + Log[2]/6) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/12 + H[{1}, v]/8 + Log[2]/6) + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/24 + (5*Log[2])/24) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/24 + (5*Log[2])/24) + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/24 + 
      (5*H[{1}, v])/24 + (5*Log[2])/24) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     ((-5*H[{1}, (1 - v)/2])/24 + (5*H[{1}, v])/24 + (5*Log[2])/24) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/27 - (10*H[{1}, (1 - v)/2])/
       27 + H[{1}, v]/3 + (8*Log[2])/27) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     ((-29*H[{-1}, v])/108 - (4*H[{1}, (1 - v)/2])/27 + (5*H[{1}, v])/24 + 
      (103*Log[2])/216) + G[{b4, b4, b1}, -x^(-2) + z^2]*
     ((-13*H[{-1}, v])/54 - (37*H[{1}, (1 - v)/2])/108 + (7*H[{1}, v])/12 + 
      (89*Log[2])/108) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     ((-10*H[{-1}, v])/27 + H[{1}, (1 - v)/2]/108 + H[{1}, v]/2 + 
      (47*Log[2])/54) + (101*Pi^2*H[{-1}, v]*Log[2])/1296 + 
    (H[{-1}, v]^3*Log[2])/27 + (103*Pi^2*H[{1}, (1 - v)/2]*Log[2])/1296 + 
    (37*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/216 + 
    (73*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/432 + 
    (145*H[{1}, (1 - v)/2]^3*Log[2])/2592 - (7*Pi^2*H[{1}, v]*Log[2])/648 + 
    (19*H[{-1}, v]^2*H[{1}, v]*Log[2])/216 + 
    (13*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/216 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/864 - 
    (47*H[{-1}, v]*H[{1}, v]^2*Log[2])/432 - 
    (29*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/864 + 
    (103*H[{1}, v]^3*Log[2])/2592 + (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/
     54 - (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/72 - 
    (5*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/72 - (17*H[{3}, (1 - v)/2]*Log[2])/
     108 + (13*H[{2, 1}, (1 - v)/2]*Log[2])/108 - (115*Pi^2*Log[2]^2)/2592 - 
    (5*H[{-1}, v]^2*Log[2]^2)/432 - (61*H[{-1}, v]*H[{1}, (1 - v)/2]*
      Log[2]^2)/432 - (145*H[{1}, (1 - v)/2]^2*Log[2]^2)/1728 - 
    (85*H[{-1}, v]*H[{1}, v]*Log[2]^2)/432 - 
    (55*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/864 + 
    (197*H[{1}, v]^2*Log[2]^2)/1728 - (19*H[{2}, (1 - v)/2]*Log[2]^2)/432 - 
    (25*H[{-1}, v]*Log[2]^3)/432 + (67*H[{1}, (1 - v)/2]*Log[2]^3)/2592 + 
    (367*H[{1}, v]*Log[2]^3)/2592 + (517*Log[2]^4)/10368 + 
    G[{b2, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/96 + H[{2}, (1 - v)/2]/48 - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b3, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/96 + 
      H[{2}, (1 - v)/2]/48 - (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/36 + 
      H[{1}, (1 - v)/2]^2/144 + H[{2}, (1 - v)/2]/72 - 
      (H[{1}, (1 - v)/2]*Log[2])/36) + G[{b7, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/54 + H[{1}, (1 - v)/2]^2/216 + 
      H[{2}, (1 - v)/2]/108 - (H[{1}, (1 - v)/2]*Log[2])/54) + 
    G[{b4, b7}, -x^(-2) + z^2]*((-7*H[{-1}, v]*H[{1}, (1 - v)/2])/54 - 
      (7*H[{1}, (1 - v)/2]^2)/216 - (7*H[{2}, (1 - v)/2])/108 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/54) + G[{b4, b1}, -x^(-2) + z^2]*
     ((17*Pi^2)/108 - (5*H[{-1}, v]^2)/54 - (7*H[{-1}, v]*H[{1}, (1 - v)/2])/
       108 + (19*H[{1}, (1 - v)/2]^2)/216 + (H[{-1}, v]*H[{1}, v])/4 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/4 - (5*H[{2}, (1 - v)/2])/36 + 
      (47*H[{-1}, v]*Log[2])/108 - (5*H[{1}, (1 - v)/2]*Log[2])/27 - 
      (H[{1}, v]*Log[2])/4 - (37*Log[2]^2)/108) + G[{b1, b4}, -x^(-2) + z^2]*
     ((91*Pi^2)/432 - (2*H[{-1}, v]^2)/27 - (5*H[{-1}, v]*H[{1}, (1 - v)/2])/
       108 + (19*H[{1}, (1 - v)/2]^2)/108 + (H[{-1}, v]*H[{1}, v])/6 - 
      (3*H[{1}, (1 - v)/2]*H[{1}, v])/8 + (5*H[{1}, v]^2)/48 - 
      H[{2}, (1 - v)/2]/24 + (17*H[{-1}, v]*Log[2])/54 - 
      (71*H[{1}, (1 - v)/2]*Log[2])/216 + (H[{1}, v]*Log[2])/24 - 
      (59*Log[2]^2)/432) + G[{b5, b4}, -x^(-2) + z^2]*
     (Pi^2/324 - H[{-1}, v]^2/54 - (H[{-1}, v]*H[{1}, (1 - v)/2])/27 - 
      H[{1}, (1 - v)/2]^2/54 + (H[{-1}, v]*H[{1}, v])/18 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/108 - (7*H[{1}, v]^2)/216 - 
      (5*H[{2}, (1 - v)/2])/108 + (5*H[{-1}, v]*Log[2])/54 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/108 - (13*H[{1}, v]*Log[2])/108 - 
      (23*Log[2]^2)/216) + G[{b2, b5}, -x^(-2) + z^2]*
     (Pi^2/288 + (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       48 - H[{1}, v]^2/32 - H[{2}, (1 - v)/2]/48 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (5*H[{1}, v]*Log[2])/48 - 
      (7*Log[2]^2)/96) + G[{b3, b5}, -x^(-2) + z^2]*
     (Pi^2/288 + (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       48 - H[{1}, v]^2/32 - H[{2}, (1 - v)/2]/48 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (5*H[{1}, v]*Log[2])/48 - 
      (7*Log[2]^2)/96) + G[{b2, b1}, -x^(-2) + z^2]*
     ((5*Pi^2)/144 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/24 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - Log[2]^2/24) + 
    G[{b3, b1}, -x^(-2) + z^2]*((5*Pi^2)/144 - (H[{-1}, v]*H[{1}, (1 - v)/2])/
       24 + H[{1}, (1 - v)/2]^2/48 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/24 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - Log[2]^2/24) + 
    G[{b5, b5}, -x^(-2) + z^2]*(Pi^2/648 + (H[{-1}, v]*H[{1}, v])/54 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/108 - H[{1}, v]^2/72 - 
      H[{2}, (1 - v)/2]/108 + (H[{-1}, v]*Log[2])/54 + 
      (H[{1}, (1 - v)/2]*Log[2])/108 - (5*H[{1}, v]*Log[2])/108 - 
      (7*Log[2]^2)/216) + G[{b7, b4}, -x^(-2) + z^2]*
     (-Pi^2/216 - H[{-1}, v]^2/54 + (H[{-1}, v]*H[{1}, (1 - v)/2])/54 + 
      H[{1}, (1 - v)/2]^2/216 + (5*H[{2}, (1 - v)/2])/108 + 
      (H[{-1}, v]*Log[2])/27 - (H[{1}, (1 - v)/2]*Log[2])/54 - Log[2]^2/54) + 
    G[{b2, b4}, -x^(-2) + z^2]*((-19*Pi^2)/288 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - (7*H[{1}, (1 - v)/2]^2)/96 - 
      (H[{-1}, v]*H[{1}, v])/24 + (5*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/32 - (H[{-1}, v]*Log[2])/24 + (7*H[{1}, (1 - v)/2]*Log[2])/
       48 - (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-19*Pi^2)/288 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - (7*H[{1}, (1 - v)/2]^2)/96 - 
      (H[{-1}, v]*H[{1}, v])/24 + (5*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/32 - (H[{-1}, v]*Log[2])/24 + (7*H[{1}, (1 - v)/2]*Log[2])/
       48 - (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + 
    G[{b7, b1}, -x^(-2) + z^2]*(Pi^2/216 + H[{-1}, v]^2/54 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/27 - H[{1}, (1 - v)/2]^2/108 - 
      H[{2}, (1 - v)/2]/18 - (H[{-1}, v]*Log[2])/27 + 
      (H[{1}, (1 - v)/2]*Log[2])/27 + Log[2]^2/54) + 
    G[{b1, b1}, -x^(-2) + z^2]*((-101*Pi^2)/864 + (7*H[{-1}, v]^2)/216 + 
      (11*H[{-1}, v]*H[{1}, (1 - v)/2])/108 - (25*H[{1}, (1 - v)/2]^2)/432 - 
      (H[{-1}, v]*H[{1}, v])/6 + (H[{1}, (1 - v)/2]*H[{1}, v])/6 + 
      (11*H[{2}, (1 - v)/2])/72 - (25*H[{-1}, v]*Log[2])/108 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/108 + (H[{1}, v]*Log[2])/6 + 
      (43*Log[2]^2)/216) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-7*Pi^2)/648 - (7*H[{-1}, v]*H[{1}, v])/54 - 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/108 + (7*H[{1}, v]^2)/72 + 
      (7*H[{2}, (1 - v)/2])/108 - (7*H[{-1}, v]*Log[2])/54 - 
      (7*H[{1}, (1 - v)/2]*Log[2])/108 + (35*H[{1}, v]*Log[2])/108 + 
      (49*Log[2]^2)/216) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-91*Pi^2)/324 + (5*H[{-1}, v]^2)/27 + (7*H[{-1}, v]*H[{1}, (1 - v)/2])/
       54 - (23*H[{1}, (1 - v)/2]^2)/108 - (13*H[{-1}, v]*H[{1}, v])/54 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (17*H[{1}, v]^2)/108 - 
      (11*H[{-1}, v]*Log[2])/18 + (23*H[{1}, (1 - v)/2]*Log[2])/54 - 
      (2*H[{1}, v]*Log[2])/27 + (29*Log[2]^2)/108) + 
    G[{b7}, -x^(-2) + z^2]*((Pi^2*H[{1}, (1 - v)/2])/216 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/54 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       108 + H[{1}, (1 - v)/2]^3/648 + (H[{-1}, v]*H[{2}, (1 - v)/2])/54 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 + H[{3}, (1 - v)/2]/108 + 
      (7*H[{2, 1}, (1 - v)/2])/108 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       27 - (H[{1}, (1 - v)/2]^2*Log[2])/108 - (H[{2}, (1 - v)/2]*Log[2])/
       54 + (H[{1}, (1 - v)/2]*Log[2]^2)/54) + G[{b4}, -x^(-2) + z^2]*
     ((-83*Pi^2*H[{-1}, v])/648 + (2*H[{-1}, v]^3)/81 - 
      (137*Pi^2*H[{1}, (1 - v)/2])/1296 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       54 - (25*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/216 - 
      (89*H[{1}, (1 - v)/2]^3)/1296 - (29*Pi^2*H[{1}, v])/1296 - 
      (5*H[{-1}, v]^2*H[{1}, v])/54 + (7*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/36 + (65*H[{1}, (1 - v)/2]^2*H[{1}, v])/432 - 
      (H[{-1}, v]*H[{1}, v]^2)/216 - (107*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       432 + (5*H[{1}, v]^3)/1296 - (29*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
       108 - (13*H[{1}, v]*H[{2}, (1 - v)/2])/27 - (3*H[{3}, (1 - v)/2])/4 + 
      (3*H[{2, 1}, (1 - v)/2])/4 + (137*Pi^2*Log[2])/1296 - 
      (H[{-1}, v]^2*Log[2])/6 + (25*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       108 + (115*H[{1}, (1 - v)/2]^2*Log[2])/432 + 
      (19*H[{-1}, v]*H[{1}, v]*Log[2])/108 - 
      (149*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/216 + 
      (7*H[{1}, v]^2*Log[2])/432 - (13*H[{2}, (1 - v)/2]*Log[2])/27 + 
      (55*H[{-1}, v]*Log[2]^2)/216 - (199*H[{1}, (1 - v)/2]*Log[2]^2)/432 - 
      (31*H[{1}, v]*Log[2]^2)/432 - (47*Log[2]^3)/432 - (409*Zeta[3])/324) + 
    G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/324 + (Pi^2*H[{1}, (1 - v)/2])/
       648 - (Pi^2*H[{1}, v])/324 + (H[{-1}, v]^2*H[{1}, v])/54 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/54 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/216 - (H[{-1}, v]*H[{1}, v]^2)/36 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/72 + (7*H[{1}, v]^3)/648 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/54 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/108 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/54 - (7*H[{3}, (1 - v)/2])/108 - 
      H[{2, 1}, (1 - v)/2]/108 - (Pi^2*Log[2])/162 + 
      (H[{-1}, v]^2*Log[2])/54 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/54 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/216 - (5*H[{-1}, v]*H[{1}, v]*Log[2])/54 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/108 + (13*H[{1}, v]^2*Log[2])/
       216 - (7*H[{-1}, v]*Log[2]^2)/108 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/
       216 + (23*H[{1}, v]*Log[2]^2)/216 + (37*Log[2]^3)/648 + 
      (2*Zeta[3])/27) + G[{b1}, -x^(-2) + z^2]*((13*Pi^2*H[{-1}, v])/216 - 
      H[{-1}, v]^3/81 + (41*Pi^2*H[{1}, (1 - v)/2])/864 - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/216 + 
      (13*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/216 + (49*H[{1}, (1 - v)/2]^3)/
       1296 + (Pi^2*H[{1}, v])/96 + (H[{-1}, v]^2*H[{1}, v])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/16 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       48 + (H[{-1}, v]*H[{2}, (1 - v)/2])/36 + 
      (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 + 
      (5*H[{1}, v]*H[{2}, (1 - v)/2])/24 + (25*H[{3}, (1 - v)/2])/72 - 
      (11*H[{2, 1}, (1 - v)/2])/24 - (43*Pi^2*Log[2])/864 + 
      (17*H[{-1}, v]^2*Log[2])/216 - (2*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       27 - (53*H[{1}, (1 - v)/2]^2*Log[2])/432 - 
      (H[{-1}, v]*H[{1}, v]*Log[2])/12 + (7*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/24 + (13*H[{2}, (1 - v)/2]*Log[2])/72 - 
      (13*H[{-1}, v]*Log[2]^2)/108 + (79*H[{1}, (1 - v)/2]*Log[2]^2)/432 + 
      (H[{1}, v]*Log[2]^2)/24 + (35*Log[2]^3)/648 + (421*Zeta[3])/648) - 
    (145*H[{-1}, v]*Zeta[3])/324 - (107*H[{1}, (1 - v)/2]*Zeta[3])/324 + 
    (25*H[{1}, v]*Zeta[3])/162 + (65*Log[2]*Zeta[3])/108}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {-1/192, (-I/96)*Pi - H[{-1}, v]/96 + 
    H[{1}, v]/96 + Log[2]/48, (11*Pi^2)/1152 + G[{b4, b4}, -x^(-2) + z^2]/
     48 + G[{b5, b4}, -x^(-2) + z^2]/48 - (I/48)*Pi*H[{-1}, v] - 
    H[{-1}, v]^2/96 + G[{b4}, -x^(-2) + z^2]*((-I/48)*Pi + 
      H[{1}, (1 - v)/2]/48) - (I/96)*Pi*H[{1}, (1 - v)/2] + 
    H[{1}, (1 - v)/2]^2/192 + (I/32)*Pi*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v])/96 - 
    H[{1}, v]^2/64 + H[{2}, (1 - v)/2]/48 + G[{b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + ((5*I)/96)*Pi*Log[2] + 
    (H[{-1}, v]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2])/96 - 
    (5*H[{1}, v]*Log[2])/96 - (3*Log[2]^2)/64, 
   (I/144)*Pi^3 + G[{b2, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b5, b4}, -x^(-2) + z^2]/48 + G[{b3, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b5, b4}, -x^(-2) + z^2]/48 + G[{b4, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b4, b5, b4}, -x^(-2) + z^2]/24 + G[{b5, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b5, b5, b4}, -x^(-2) + z^2]/24 + (I/48)*Pi*H[{-2}, v] + 
    (11*Pi^2*H[{-1}, v])/576 - (I/48)*Pi*H[{-1}, v]^2 - H[{-1}, v]^3/144 + 
    G[{b2, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    (Pi^2*H[{1}, (1 - v)/2])/72 - (I/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
    (I/192)*Pi*H[{1}, (1 - v)/2]^2 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 + 
    H[{1}, (1 - v)/2]^3/192 - (7*Pi^2*H[{1}, v])/192 + 
    (I/16)*Pi*H[{-1}, v]*H[{1}, v] + (H[{-1}, v]^2*H[{1}, v])/48 + 
    (I/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - ((7*I)/192)*Pi*H[{1}, v]^2 - 
    (H[{-1}, v]*H[{1}, v]^2)/32 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/64 + 
    (7*H[{1}, v]^3)/576 + (I/48)*Pi*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     48 - (H[{1}, v]*H[{2}, (1 - v)/2])/48 + (I/48)*Pi*H[{2}, v] + 
    H[{-2, -1}, v]/48 - H[{-2, 1}, v]/48 + H[{2, -1}, v]/48 - 
    H[{2, 1}, v]/48 + G[{b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + 
      H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/24 - Log[2]/12) + G[{b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) - (Pi^2*Log[2])/18 - 
    (H[{-2}, v]*Log[2])/24 + ((5*I)/48)*Pi*H[{-1}, v]*Log[2] + 
    (H[{-1}, v]^2*Log[2])/24 + ((5*I)/96)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, (1 - v)/2]^2*Log[2])/
     192 - ((13*I)/96)*Pi*H[{1}, v]*Log[2] - (5*H[{-1}, v]*H[{1}, v]*Log[2])/
     48 - (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 + 
    (13*H[{1}, v]^2*Log[2])/192 - (H[{2}, (1 - v)/2]*Log[2])/16 - 
    (H[{2}, v]*Log[2])/24 - ((23*I)/192)*Pi*Log[2]^2 - 
    (3*H[{-1}, v]*Log[2]^2)/32 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/192 + 
    (23*H[{1}, v]*Log[2]^2)/192 + (41*Log[2]^3)/576 + 
    G[{b4}, -x^(-2) + z^2]*((7*Pi^2)/288 - (I/24)*Pi*H[{-1}, v] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 + 
      (I/24)*Pi*H[{1}, v] + H[{2}, (1 - v)/2]/24 + (I/12)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b2}, -x^(-2) + z^2]*
     (-Pi^2/288 - (I/48)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/96 + 
      (I/48)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/24 + (I/48)*Pi*Log[2] + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + 
    G[{b5}, -x^(-2) + z^2]*(-Pi^2/144 - (H[{-1}, v]*H[{1}, v])/24 + 
      H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/12 + Log[2]^2/16) + Zeta[3]/18, 
   (-241*Pi^4)/69120 + G[{b2, b2, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b4, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b4, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b4, b4, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b4, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/12 + (I/24)*Pi*H[{-3}, v] - 
    (Pi^2*H[{-2}, v])/32 + (I/72)*Pi^3*H[{-1}, v] + 
    (I/48)*Pi*H[{-2}, v]*H[{-1}, v] + (11*Pi^2*H[{-1}, v]^2)/576 - 
    (I/72)*Pi*H[{-1}, v]^3 - H[{-1}, v]^4/288 + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    G[{b3, b2, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    (I/144)*Pi^3*H[{1}, (1 - v)/2] + (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/36 - 
    (I/48)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + (13*Pi^2*H[{1}, (1 - v)/2]^2)/
     1152 - (I/96)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/96 - (I/576)*Pi*H[{1}, (1 - v)/2]^3 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/96 + (7*H[{1}, (1 - v)/2]^4)/2304 - 
    ((7*I)/288)*Pi^3*H[{1}, v] - (I/48)*Pi*H[{-2}, v]*H[{1}, v] - 
    (7*Pi^2*H[{-1}, v]*H[{1}, v])/96 + (I/16)*Pi*H[{-1}, v]^2*H[{1}, v] + 
    (H[{-1}, v]^3*H[{1}, v])/72 - (7*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/192 + 
    (I/16)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (I/64)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/576 + (47*Pi^2*H[{1}, v]^2)/1152 - 
    ((7*I)/96)*Pi*H[{-1}, v]*H[{1}, v]^2 - (H[{-1}, v]^2*H[{1}, v]^2)/32 - 
    ((7*I)/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/128 + ((5*I)/192)*Pi*H[{1}, v]^3 + 
    (7*H[{-1}, v]*H[{1}, v]^3)/288 + (7*H[{1}, (1 - v)/2]*H[{1}, v]^3)/576 - 
    (5*H[{1}, v]^4)/768 - (Pi^2*H[{2}, (1 - v)/2])/72 + 
    (I/24)*Pi*H[{-1}, v]*H[{2}, (1 - v)/2] + (H[{-1}, v]^2*H[{2}, (1 - v)/2])/
     24 + (I/48)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 - (I/24)*Pi*H[{1}, v]*
     H[{2}, (1 - v)/2] - (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/48 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/48 + H[{2}, (1 - v)/2]^2/192 - 
    (Pi^2*H[{2}, v])/32 + (I/48)*Pi*H[{-1}, v]*H[{2}, v] - 
    (I/48)*Pi*H[{1}, v]*H[{2}, v] - H[{2}, v]^2/96 - 
    (I/48)*Pi*H[{3}, (1 - v)/2] + (H[{1}, v]*H[{3}, (1 - v)/2])/48 + 
    (I/24)*Pi*H[{3}, v] + H[{4}, (1 - v)/2]/48 + H[{-3, -1}, v]/24 - 
    H[{-3, 1}, v]/24 + (I/48)*Pi*H[{-2, -1}, v] + (H[{-1}, v]*H[{-2, -1}, v])/
     48 - (H[{1}, v]*H[{-2, -1}, v])/48 - (I/48)*Pi*H[{-2, 1}, v] - 
    (H[{-1}, v]*H[{-2, 1}, v])/48 + (H[{1}, v]*H[{-2, 1}, v])/48 + 
    (I/48)*Pi*H[{2, -1}, v] + (H[{-1}, v]*H[{2, -1}, v])/48 - 
    (H[{1}, v]*H[{2, -1}, v])/48 - (I/48)*Pi*H[{2, 1}, (1 - v)/2] + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/48 - (I/48)*Pi*H[{2, 1}, v] - 
    (H[{-1}, v]*H[{2, 1}, v])/48 + (H[{1}, v]*H[{2, 1}, v])/48 - 
    H[{2, 2}, (1 - v)/2]/96 + H[{2, 2}, v]/48 + H[{3, -1}, v]/24 + 
    H[{2, 1, 1}, (1 - v)/2]/48 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/6) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/6) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/12 - Log[2]/12) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/24 - Log[2]/12) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b3, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/24 - Log[2]/12) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b2, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b2, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) - ((11*I)/288)*Pi^3*Log[2] - 
    (H[{-3}, v]*Log[2])/12 - (I/12)*Pi*H[{-2}, v]*Log[2] - 
    (Pi^2*H[{-1}, v]*Log[2])/9 - (H[{-2}, v]*H[{-1}, v]*Log[2])/24 + 
    ((5*I)/48)*Pi*H[{-1}, v]^2*Log[2] + (H[{-1}, v]^3*Log[2])/36 - 
    (37*Pi^2*H[{1}, (1 - v)/2]*Log[2])/576 + ((5*I)/48)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] + (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/48 + 
    ((5*I)/192)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/96 - 
    (5*H[{1}, (1 - v)/2]^3*Log[2])/576 + (89*Pi^2*H[{1}, v]*Log[2])/576 + 
    (H[{-2}, v]*H[{1}, v]*Log[2])/24 - ((13*I)/48)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] - (5*H[{-1}, v]^2*H[{1}, v]*Log[2])/48 - 
    ((13*I)/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/192 + 
    ((29*I)/192)*Pi*H[{1}, v]^2*Log[2] + (13*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     96 + (13*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/192 - 
    (29*H[{1}, v]^3*Log[2])/576 - (I/12)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/8 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - (I/12)*Pi*H[{2}, v]*Log[2] - 
    (H[{-1}, v]*H[{2}, v]*Log[2])/24 + (H[{1}, v]*H[{2}, v]*Log[2])/24 + 
    (H[{3}, (1 - v)/2]*Log[2])/48 - (H[{3}, v]*Log[2])/12 - 
    (H[{-2, -1}, v]*Log[2])/24 + (H[{-2, 1}, v]*Log[2])/24 - 
    (H[{2, -1}, v]*Log[2])/24 + (H[{2, 1}, (1 - v)/2]*Log[2])/48 + 
    (H[{2, 1}, v]*Log[2])/24 + (17*Pi^2*Log[2]^2)/128 + 
    (H[{-2}, v]*Log[2]^2)/12 - ((23*I)/96)*Pi*H[{-1}, v]*Log[2]^2 - 
    (3*H[{-1}, v]^2*Log[2]^2)/32 - ((23*I)/192)*Pi*H[{1}, (1 - v)/2]*
     Log[2]^2 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/128 + ((55*I)/192)*Pi*H[{1}, v]*Log[2]^2 + 
    (23*H[{-1}, v]*H[{1}, v]*Log[2]^2)/96 + 
    (23*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/192 - 
    (55*H[{1}, v]^2*Log[2]^2)/384 + (5*H[{2}, (1 - v)/2]*Log[2]^2)/48 + 
    (H[{2}, v]*Log[2]^2)/12 + ((101*I)/576)*Pi*Log[2]^3 + 
    (41*H[{-1}, v]*Log[2]^3)/288 + (37*H[{1}, (1 - v)/2]*Log[2]^3)/576 - 
    (101*H[{1}, v]*Log[2]^3)/576 - (61*Log[2]^4)/768 + 
    G[{b2, b4}, -x^(-2) + z^2]*((7*Pi^2)/288 - (I/24)*Pi*H[{-1}, v] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 + 
      (I/24)*Pi*H[{1}, v] + H[{2}, (1 - v)/2]/24 + (I/12)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b3, b4}, -x^(-2) + z^2]*
     ((7*Pi^2)/288 - (I/24)*Pi*H[{-1}, v] + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       24 + H[{1}, (1 - v)/2]^2/48 + (I/24)*Pi*H[{1}, v] + 
      H[{2}, (1 - v)/2]/24 + (I/12)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/
       24) + G[{b2, b2}, -x^(-2) + z^2]*(-Pi^2/288 - 
      (I/48)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/96 + 
      (I/48)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/24 + (I/48)*Pi*Log[2] + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + 
    G[{b3, b2}, -x^(-2) + z^2]*(-Pi^2/288 - (I/48)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/96 + (I/48)*Pi*H[{1}, v] + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/24 + (I/48)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/
       48 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + 
    G[{b2, b5}, -x^(-2) + z^2]*(-Pi^2/144 - (H[{-1}, v]*H[{1}, v])/24 + 
      H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/12 + Log[2]^2/16) + G[{b3, b5}, -x^(-2) + z^2]*
     (-Pi^2/144 - (H[{-1}, v]*H[{1}, v])/24 + H[{1}, v]^2/48 + 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/24 + (H[{1}, v]*Log[2])/12 + 
      Log[2]^2/16) + G[{b4, b5}, -x^(-2) + z^2]*
     (-Pi^2/72 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/6 + 
      Log[2]^2/8) + G[{b5, b5}, -x^(-2) + z^2]*
     (-Pi^2/72 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/6 + 
      Log[2]^2/8) + G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/288 + H[{-1}, v]^2/24 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/24 - 
      (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + H[{2}, (1 - v)/2]/12 - 
      (H[{-1}, v]*Log[2])/6 - (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/6 + Log[2]^2/6) + G[{b5, b4}, -x^(-2) + z^2]*
     (Pi^2/288 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/12 - (H[{-1}, v]*Log[2])/6 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, v]*Log[2])/6 + Log[2]^2/6) + 
    G[{b2}, -x^(-2) + z^2]*((-I/288)*Pi^3 + (I/24)*Pi*H[{-2}, v] - 
      (Pi^2*H[{-1}, v])/144 + (Pi^2*H[{1}, (1 - v)/2])/36 - 
      (I/24)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (I/96)*Pi*H[{1}, (1 - v)/2]^2 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 + 
      H[{1}, (1 - v)/2]^3/96 - (Pi^2*H[{1}, v])/36 + 
      (I/24)*Pi*H[{-1}, v]*H[{1}, v] + (I/16)*Pi*H[{1}, (1 - v)/2]*
       H[{1}, v] + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - (I/32)*Pi*H[{1}, v]^2 - 
      (H[{-1}, v]*H[{1}, v]^2)/48 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 + 
      H[{1}, v]^3/96 + (I/24)*Pi*H[{2}, (1 - v)/2] + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (I/24)*Pi*H[{2}, v] + 
      H[{-2, -1}, v]/24 - H[{-2, 1}, v]/24 + H[{2, -1}, v]/24 - 
      H[{2, 1}, v]/24 - (Pi^2*Log[2])/48 - (H[{-2}, v]*Log[2])/12 + 
      (I/24)*Pi*H[{-1}, v]*Log[2] + ((5*I)/48)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 - ((5*I)/48)*Pi*H[{1}, v]*Log[2] - (H[{-1}, v]*H[{1}, v]*Log[2])/
       24 - (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
      (5*H[{1}, v]^2*Log[2])/96 - (H[{2}, (1 - v)/2]*Log[2])/8 - 
      (H[{2}, v]*Log[2])/12 - ((7*I)/96)*Pi*Log[2]^2 - 
      (H[{-1}, v]*Log[2]^2)/48 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
      (7*H[{1}, v]*Log[2]^2)/96 + Log[2]^3/32) + G[{b5}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/72 - (Pi^2*H[{1}, v])/288 - (H[{-1}, v]^2*H[{1}, v])/
       24 + (H[{-1}, v]*H[{1}, v]^2)/24 - H[{1}, v]^3/72 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + H[{3}, (1 - v)/2]/12 + 
      H[{2, 1}, (1 - v)/2]/12 + (Pi^2*Log[2])/96 - (H[{-1}, v]^2*Log[2])/24 + 
      (H[{-1}, v]*H[{1}, v]*Log[2])/6 - (H[{1}, v]^2*Log[2])/12 - 
      (H[{2}, (1 - v)/2]*Log[2])/12 + (H[{-1}, v]*Log[2]^2)/8 - 
      (H[{1}, v]*Log[2]^2)/6 - (7*Log[2]^3)/72 - Zeta[3]/6) + 
    G[{b4}, -x^(-2) + z^2]*(((5*I)/288)*Pi^3 + (7*Pi^2*H[{-1}, v])/144 - 
      (I/24)*Pi*H[{-1}, v]^2 + (5*Pi^2*H[{1}, (1 - v)/2])/288 + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/24 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       24 + H[{1}, (1 - v)/2]^3/72 - (7*Pi^2*H[{1}, v])/144 + 
      (I/12)*Pi*H[{-1}, v]*H[{1}, v] - (I/24)*Pi*H[{1}, v]^2 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + H[{3}, (1 - v)/2]/12 + 
      H[{2, 1}, (1 - v)/2]/12 - (7*Pi^2*Log[2])/72 + 
      (I/6)*Pi*H[{-1}, v]*Log[2] - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/24 - (I/6)*Pi*H[{1}, v]*Log[2] - 
      (H[{2}, (1 - v)/2]*Log[2])/12 - (I/6)*Pi*Log[2]^2 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/24 + Zeta[3]/48) + 
    ((19*I)/144)*Pi*Zeta[3] + (H[{-1}, v]*Zeta[3])/9 + 
    (3*H[{1}, (1 - v)/2]*Zeta[3])/32 - (59*H[{1}, v]*Zeta[3])/288 - 
    (91*Log[2]*Zeta[3])/288}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-19/576, ((-17*I)/288)*Pi - (5*G[{b1}, -x^(-2) + z^2])/288 + 
    (5*G[{b4}, -x^(-2) + z^2])/288 - (19*H[{-1}, v])/288 - 
    (7*H[{1}, (1 - v)/2])/288 + (17*H[{1}, v])/288 + Log[2]/8, 
   (203*Pi^2)/3456 + G[{b1, b1}, -x^(-2) + z^2]/36 - 
    G[{b1, b4}, -x^(-2) + z^2]/36 - G[{b4, b1}, -x^(-2) + z^2]/36 + 
    G[{b4, b4}, -x^(-2) + z^2]/36 - ((17*I)/144)*Pi*H[{-1}, v] - 
    (19*H[{-1}, v]^2)/288 - (I/96)*Pi*H[{1}, (1 - v)/2] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - (7*H[{1}, (1 - v)/2]^2)/576 + 
    ((37*I)/288)*Pi*H[{1}, v] + (17*H[{-1}, v]*H[{1}, v])/144 + 
    (H[{1}, (1 - v)/2]*H[{1}, v])/96 - (37*H[{1}, v]^2)/576 + 
    G[{b4}, -x^(-2) + z^2]*((I/48)*Pi + (5*H[{-1}, v])/144 - 
      H[{1}, (1 - v)/2]/72 - H[{1}, v]/48 - Log[2]/18) + 
    G[{b1}, -x^(-2) + z^2]*((-I/48)*Pi - (5*H[{-1}, v])/144 + 
      H[{1}, (1 - v)/2]/72 + H[{1}, v]/48 + Log[2]/18) + 
    ((71*I)/288)*Pi*Log[2] + (H[{-1}, v]*Log[2])/4 + 
    (17*H[{1}, (1 - v)/2]*Log[2])/288 - (71*H[{1}, v]*Log[2])/288 - 
    (143*Log[2]^2)/576, ((79*I)/1728)*Pi^3 + G[{b1, b1, b1}, -x^(-2) + z^2]/
     18 - G[{b1, b1, b4}, -x^(-2) + z^2]/18 - G[{b1, b4, b1}, -x^(-2) + z^2]/
     18 + G[{b1, b4, b4}, -x^(-2) + z^2]/18 - G[{b4, b1, b1}, -x^(-2) + z^2]/
     18 + G[{b4, b1, b4}, -x^(-2) + z^2]/18 + G[{b4, b4, b1}, -x^(-2) + z^2]/
     18 - G[{b4, b4, b4}, -x^(-2) + z^2]/18 + (203*Pi^2*H[{-1}, v])/1728 - 
    ((17*I)/144)*Pi*H[{-1}, v]^2 - (19*H[{-1}, v]^3)/432 - 
    (Pi^2*H[{1}, (1 - v)/2])/576 - (I/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
    (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/144 - (I/192)*Pi*H[{1}, (1 - v)/2]^2 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/288 - (7*H[{1}, (1 - v)/2]^3)/1728 - 
    (245*Pi^2*H[{1}, v])/1728 + ((37*I)/144)*Pi*H[{-1}, v]*H[{1}, v] + 
    (17*H[{-1}, v]^2*H[{1}, v])/144 + (I/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - ((83*I)/576)*Pi*H[{1}, v]^2 - 
    (37*H[{-1}, v]*H[{1}, v]^2)/288 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/64 + 
    (83*H[{1}, v]^3)/1728 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 + 
    H[{3}, (1 - v)/2]/16 - H[{2, 1}, (1 - v)/2]/16 + 
    G[{b1, b1}, -x^(-2) + z^2]*((I/12)*Pi + H[{-1}, v]/18 + 
      H[{1}, (1 - v)/2]/36 - H[{1}, v]/12 - (5*Log[2])/36) + 
    G[{b4, b4}, -x^(-2) + z^2]*((I/12)*Pi + H[{-1}, v]/18 + 
      H[{1}, (1 - v)/2]/36 - H[{1}, v]/12 - (5*Log[2])/36) + 
    G[{b1, b4}, -x^(-2) + z^2]*((-I/12)*Pi - H[{-1}, v]/18 - 
      H[{1}, (1 - v)/2]/36 + H[{1}, v]/12 + (5*Log[2])/36) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-I/12)*Pi - H[{-1}, v]/18 - 
      H[{1}, (1 - v)/2]/36 + H[{1}, v]/12 + (5*Log[2])/36) - 
    (7*Pi^2*Log[2])/27 + ((71*I)/144)*Pi*H[{-1}, v]*Log[2] + 
    (H[{-1}, v]^2*Log[2])/4 + ((5*I)/96)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
    (17*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/144 + 
    (17*H[{1}, (1 - v)/2]^2*Log[2])/576 - ((157*I)/288)*Pi*H[{1}, v]*Log[2] - 
    (71*H[{-1}, v]*H[{1}, v]*Log[2])/144 - 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 + (157*H[{1}, v]^2*Log[2])/
     576 - ((299*I)/576)*Pi*Log[2]^2 - (143*H[{-1}, v]*Log[2]^2)/288 - 
    (49*H[{1}, (1 - v)/2]*Log[2]^2)/576 + (299*H[{1}, v]*Log[2]^2)/576 + 
    (65*Log[2]^3)/192 + G[{b1}, -x^(-2) + z^2]*((19*Pi^2)/576 - 
      (I/24)*Pi*H[{-1}, v] - (5*H[{-1}, v]^2)/144 + 
      (I/24)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/36 + 
      H[{1}, (1 - v)/2]^2/144 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + (I/24)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/9 - (5*H[{1}, (1 - v)/2]*Log[2])/72 - 
      (H[{1}, v]*Log[2])/24 - (11*Log[2]^2)/144) + 
    G[{b4}, -x^(-2) + z^2]*((-19*Pi^2)/576 + (I/24)*Pi*H[{-1}, v] + 
      (5*H[{-1}, v]^2)/144 - (I/24)*Pi*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - H[{1}, (1 - v)/2]^2/144 - 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (I/24)*Pi*Log[2] - (H[{-1}, v]*Log[2])/9 + (5*H[{1}, (1 - v)/2]*Log[2])/
       72 + (H[{1}, v]*Log[2])/24 + (11*Log[2]^2)/144) + (95*Zeta[3])/432, 
   (-497*Pi^4)/13824 - (8*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/9 + 
    (8*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/9 + 
    (37*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/72 - 
    (37*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/72 + 
    (3*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/8 - 
    (3*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/8 + 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/4 - G[{b1, b2, b1, b4}, -x^(-2) + z^2]/
     4 - G[{b1, b2, b4, b1}, -x^(-2) + z^2]/8 + 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/8 - G[{b1, b2, b7, b1}, -x^(-2) + z^2]/
     8 + G[{b1, b2, b7, b4}, -x^(-2) + z^2]/8 + 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/4 - G[{b1, b3, b1, b4}, -x^(-2) + z^2]/
     4 - G[{b1, b3, b4, b1}, -x^(-2) + z^2]/8 + 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/8 - G[{b1, b3, b7, b1}, -x^(-2) + z^2]/
     8 + G[{b1, b3, b7, b4}, -x^(-2) + z^2]/8 + 
    (7*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/18 - 
    (7*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/18 - 
    (19*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/72 + 
    (19*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/72 - 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/8 + G[{b1, b4, b7, b4}, -x^(-2) + z^2]/
     8 + (8*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/9 - 
    (8*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/9 - 
    (7*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/18 + 
    (7*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/18 - 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/2 + G[{b4, b1, b7, b4}, -x^(-2) + z^2]/
     2 - G[{b4, b2, b1, b1}, -x^(-2) + z^2]/2 + 
    G[{b4, b2, b1, b4}, -x^(-2) + z^2]/2 + G[{b4, b2, b4, b1}, -x^(-2) + z^2]/
     4 - G[{b4, b2, b4, b4}, -x^(-2) + z^2]/4 + 
    G[{b4, b2, b7, b1}, -x^(-2) + z^2]/4 - G[{b4, b2, b7, b4}, -x^(-2) + z^2]/
     4 - G[{b4, b3, b1, b1}, -x^(-2) + z^2]/2 + 
    G[{b4, b3, b1, b4}, -x^(-2) + z^2]/2 + G[{b4, b3, b4, b1}, -x^(-2) + z^2]/
     4 - G[{b4, b3, b4, b4}, -x^(-2) + z^2]/4 + 
    G[{b4, b3, b7, b1}, -x^(-2) + z^2]/4 - G[{b4, b3, b7, b4}, -x^(-2) + z^2]/
     4 + G[{b4, b4, b1, b1}, -x^(-2) + z^2]/9 - 
    G[{b4, b4, b1, b4}, -x^(-2) + z^2]/9 - G[{b4, b4, b4, b1}, -x^(-2) + z^2]/
     9 + G[{b4, b4, b4, b4}, -x^(-2) + z^2]/9 + ((79*I)/864)*Pi^3*
     H[{-1}, v] - (I/16)*Pi*H[{-2}, v]*H[{-1}, v] + 
    (203*Pi^2*H[{-1}, v]^2)/1728 - ((17*I)/216)*Pi*H[{-1}, v]^3 - 
    (19*H[{-1}, v]^4)/864 + (I/96)*Pi^3*H[{1}, (1 - v)/2] + 
    (3*G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/2 + 
    (G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/4 + 
    (G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/4 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/288 - (I/48)*Pi*H[{-1}, v]^2*
     H[{1}, (1 - v)/2] - (7*H[{-1}, v]^3*H[{1}, (1 - v)/2])/216 - 
    (Pi^2*H[{1}, (1 - v)/2]^2)/1152 - (I/96)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]^2 - (7*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/288 - 
    (I/576)*Pi*H[{1}, (1 - v)/2]^3 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/864 - 
    (7*H[{1}, (1 - v)/2]^4)/6912 - ((11*I)/108)*Pi^3*H[{1}, v] - 
    (I/16)*Pi*H[{-2}, v]*H[{1}, v] - (245*Pi^2*H[{-1}, v]*H[{1}, v])/864 + 
    ((37*I)/144)*Pi*H[{-1}, v]^2*H[{1}, v] + (17*H[{-1}, v]^3*H[{1}, v])/
     216 - (7*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/192 + 
    (I/16)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
    (I/64)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/576 + (553*Pi^2*H[{1}, v]^2)/3456 - 
    ((83*I)/288)*Pi*H[{-1}, v]*H[{1}, v]^2 - (37*H[{-1}, v]^2*H[{1}, v]^2)/
     288 - (I/64)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/128 + ((175*I)/1728)*Pi*H[{1}, v]^3 + 
    (83*H[{-1}, v]*H[{1}, v]^3)/864 + (H[{1}, (1 - v)/2]*H[{1}, v]^3)/192 - 
    (175*H[{1}, v]^4)/6912 + (Pi^2*H[{2}, (1 - v)/2])/96 + 
    (I/16)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/32 + (I/16)*Pi*H[{1}, v]*
     H[{2}, (1 - v)/2] - (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/16 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/32 + (3*H[{2}, (1 - v)/2]^2)/32 - 
    (I/16)*Pi*H[{-1}, v]*H[{2}, v] - (I/16)*Pi*H[{1}, v]*H[{2}, v] + 
    (I/8)*Pi*H[{3}, (1 - v)/2] + (H[{-1}, v]*H[{3}, (1 - v)/2])/8 - 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/8 - (H[{1}, v]*H[{3}, (1 - v)/2])/
     8 - H[{4}, (1 - v)/2]/8 + (I/8)*Pi*H[{-2, -1}, v] - 
    (H[{-1}, v]*H[{-2, -1}, v])/16 - (H[{1}, v]*H[{-2, -1}, v])/16 + 
    (I/8)*Pi*H[{-2, 1}, v] + (H[{-1}, v]*H[{-2, 1}, v])/16 + 
    (H[{1}, v]*H[{-2, 1}, v])/16 + (I/8)*Pi*H[{2, -1}, v] - 
    (H[{-1}, v]*H[{2, -1}, v])/16 - (H[{1}, v]*H[{2, -1}, v])/16 - 
    (I/8)*Pi*H[{2, 1}, (1 - v)/2] - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/8 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/8 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/8 + (I/8)*Pi*H[{2, 1}, v] + 
    (H[{-1}, v]*H[{2, 1}, v])/16 + (H[{1}, v]*H[{2, 1}, v])/16 + 
    H[{2, 2}, (1 - v)/2]/16 + (3*H[{-2, -1, -1}, v])/16 - 
    H[{-2, -1, 1}, v]/16 + H[{-2, 1, -1}, v]/16 - (3*H[{-2, 1, 1}, v])/16 + 
    (3*H[{2, -1, -1}, v])/16 - H[{2, -1, 1}, v]/16 + H[{2, 1, -1}, v]/16 + 
    (3*H[{2, 1, 1}, (1 - v)/2])/8 - (3*H[{2, 1, 1}, v])/16 + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((I/6)*Pi + H[{-1}, v]/9 + 
      H[{1}, (1 - v)/2]/18 - H[{1}, v]/6 - (5*Log[2])/18) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*((I/4)*Pi - H[{1}, v]/4 - Log[2]/4) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*((I/4)*Pi - H[{1}, v]/4 - Log[2]/4) + 
    G[{b1, b1, b4}, -x^(-2) + z^2]*((I/3)*Pi - H[{-1}, v]/9 + 
      (5*H[{1}, (1 - v)/2])/72 - H[{1}, v]/3 - (2*Log[2])/9) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*((I/3)*Pi - H[{-1}, v]/9 + 
      (4*H[{1}, (1 - v)/2])/9 - H[{1}, v]/3 - (2*Log[2])/9) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*((I/8)*Pi + H[{1}, (1 - v)/2]/8 - 
      H[{1}, v]/8 - Log[2]/8) + G[{b1, b3, b1}, -x^(-2) + z^2]*
     ((I/8)*Pi + H[{1}, (1 - v)/2]/8 - H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-I/12)*Pi + H[{-1}, v]/9 - 
      (5*H[{1}, (1 - v)/2])/72 + H[{1}, v]/12 - Log[2]/36) + 
    G[{b1, b4, b1}, -x^(-2) + z^2]*((I/12)*Pi - H[{-1}, v]/9 + 
      (7*H[{1}, (1 - v)/2])/36 - H[{1}, v]/12 + Log[2]/36) + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*((-I/8)*Pi + H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*((-I/8)*Pi + H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*((-I/3)*Pi + H[{-1}, v]/9 - 
      (4*H[{1}, (1 - v)/2])/9 + H[{1}, v]/3 + (2*Log[2])/9) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*((-I/3)*Pi + H[{-1}, v]/9 + 
      H[{1}, (1 - v)/2]/18 + H[{1}, v]/3 + (2*Log[2])/9) + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*((-I/4)*Pi - H[{1}, (1 - v)/2]/4 + 
      H[{1}, v]/4 + Log[2]/4) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     ((-I/4)*Pi - H[{1}, (1 - v)/2]/4 + H[{1}, v]/4 + Log[2]/4) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-I/6)*Pi - H[{-1}, v]/9 - 
      H[{1}, (1 - v)/2]/18 + H[{1}, v]/6 + (5*Log[2])/18) - 
    ((167*I)/864)*Pi^3*Log[2] - (14*Pi^2*H[{-1}, v]*Log[2])/27 + 
    (H[{-2}, v]*H[{-1}, v]*Log[2])/8 + ((71*I)/144)*Pi*H[{-1}, v]^2*Log[2] + 
    (H[{-1}, v]^3*Log[2])/6 - (19*Pi^2*H[{1}, (1 - v)/2]*Log[2])/576 + 
    ((5*I)/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] + 
    (17*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/144 + 
    ((5*I)/192)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (17*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/288 + 
    (17*H[{1}, (1 - v)/2]^3*Log[2])/1728 + (1043*Pi^2*H[{1}, v]*Log[2])/
     1728 + (H[{-2}, v]*H[{1}, v]*Log[2])/8 - ((157*I)/144)*Pi*H[{-1}, v]*
     H[{1}, v]*Log[2] - (71*H[{-1}, v]^2*H[{1}, v]*Log[2])/144 - 
    ((3*I)/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/192 + 
    ((341*I)/576)*Pi*H[{1}, v]^2*Log[2] + (157*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     288 + (3*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/64 - 
    (341*H[{1}, v]^3*Log[2])/1728 + (I/16)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 - 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 + (H[{-1}, v]*H[{2}, v]*Log[2])/
     8 + (H[{1}, v]*H[{2}, v]*Log[2])/8 - (H[{3}, (1 - v)/2]*Log[2])/4 - 
    (H[{-2, -1}, v]*Log[2])/4 - (H[{-2, 1}, v]*Log[2])/4 - 
    (H[{2, -1}, v]*Log[2])/4 + (H[{2, 1}, (1 - v)/2]*Log[2])/4 - 
    (H[{2, 1}, v]*Log[2])/4 + (1795*Pi^2*Log[2]^2)/3456 - 
    ((299*I)/288)*Pi*H[{-1}, v]*Log[2]^2 - (143*H[{-1}, v]^2*Log[2]^2)/288 - 
    ((19*I)/192)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 - 
    (49*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/288 - 
    (49*H[{1}, (1 - v)/2]^2*Log[2]^2)/1152 + ((655*I)/576)*Pi*H[{1}, v]*
     Log[2]^2 + (299*H[{-1}, v]*H[{1}, v]*Log[2]^2)/288 + 
    (19*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/192 - 
    (655*H[{1}, v]^2*Log[2]^2)/1152 - (H[{2}, (1 - v)/2]*Log[2]^2)/32 + 
    ((1253*I)/1728)*Pi*Log[2]^3 + (65*H[{-1}, v]*Log[2]^3)/96 + 
    (155*H[{1}, (1 - v)/2]*Log[2]^3)/1728 - (1253*H[{1}, v]*Log[2]^3)/1728 - 
    (2135*Log[2]^4)/6912 + G[{b1, b4}, -x^(-2) + z^2]*
     (Pi^2/9 - (I/6)*Pi*H[{-1}, v] - H[{-1}, v]^2/18 + 
      (I/24)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/18 - 
      H[{1}, (1 - v)/2]^2/72 + (I/8)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/
       6 - (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{1}, v]^2/16 - 
      H[{2}, (1 - v)/2]/8 + ((7*I)/24)*Pi*Log[2] + (5*H[{-1}, v]*Log[2])/18 + 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (7*H[{1}, v]*Log[2])/24 - 
      (41*Log[2]^2)/144) + G[{b4, b1}, -x^(-2) + z^2]*
     (Pi^2/9 - (I/6)*Pi*H[{-1}, v] - H[{-1}, v]^2/18 + 
      (I/6)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/18 - 
      (5*H[{1}, (1 - v)/2]^2)/36 + (H[{-1}, v]*H[{1}, v])/6 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 - H[{2}, (1 - v)/2]/2 + 
      (I/6)*Pi*Log[2] + (5*H[{-1}, v]*Log[2])/18 - (H[{1}, (1 - v)/2]*Log[2])/
       9 - (H[{1}, v]*Log[2])/6 - (2*Log[2]^2)/9) + 
    G[{b4, b2}, -x^(-2) + z^2]*(-Pi^2/24 - (I/4)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/8 + (I/4)*Pi*H[{1}, v] + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/4 - H[{1}, v]^2/8 + H[{2}, (1 - v)/2]/2 + 
      (I/4)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/4 - (H[{1}, v]*Log[2])/4 - 
      Log[2]^2/8) + G[{b1, b2}, -x^(-2) + z^2]*
     (Pi^2/48 + (I/8)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/16 - 
      (I/8)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/8 + H[{1}, v]^2/16 - 
      H[{2}, (1 - v)/2]/4 - (I/8)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/8 + 
      (H[{1}, v]*Log[2])/8 + Log[2]^2/16) + G[{b1, b1}, -x^(-2) + z^2]*
     ((-19*Pi^2)/144 + (I/6)*Pi*H[{-1}, v] + H[{-1}, v]^2/18 - 
      (I/6)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/18 + 
      (11*H[{1}, (1 - v)/2]^2)/144 - (H[{-1}, v]*H[{1}, v])/6 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 + (3*H[{2}, (1 - v)/2])/8 - 
      (I/6)*Pi*Log[2] - (5*H[{-1}, v]*Log[2])/18 + (H[{1}, (1 - v)/2]*Log[2])/
       9 + (H[{1}, v]*Log[2])/6 + (2*Log[2]^2)/9) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-5*Pi^2)/72 + (I/6)*Pi*H[{-1}, v] + 
      H[{-1}, v]^2/18 + (I/12)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/18 + H[{1}, (1 - v)/2]^2/72 - 
      (I/4)*Pi*H[{1}, v] - (H[{-1}, v]*H[{1}, v])/6 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 + H[{1}, v]^2/8 - 
      ((5*I)/12)*Pi*Log[2] - (5*H[{-1}, v]*Log[2])/18 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/36 + (5*H[{1}, v]*Log[2])/12 + 
      (25*Log[2]^2)/72) + PolyLog[4, 1/2] + G[{b4}, -x^(-2) + z^2]*
     ((-I/96)*Pi^3 + (I/4)*Pi*H[{-2}, v] - (19*Pi^2*H[{-1}, v])/288 + 
      (I/24)*Pi*H[{-1}, v]^2 + (5*H[{-1}, v]^3)/216 + 
      (5*Pi^2*H[{1}, (1 - v)/2])/144 - (I/12)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/36 - 
      (I/48)*Pi*H[{1}, (1 - v)/2]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 - 
      H[{1}, (1 - v)/2]^3/432 - (Pi^2*H[{1}, v])/96 - 
      (H[{-1}, v]^2*H[{1}, v])/24 + (I/8)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + (I/16)*Pi*H[{1}, v]^2 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/16 - H[{1}, v]^3/48 + 
      (I/4)*Pi*H[{2}, (1 - v)/2] - (H[{1}, v]*H[{2}, (1 - v)/2])/4 + 
      (I/4)*Pi*H[{2}, v] - (3*H[{3}, (1 - v)/2])/4 + H[{-2, -1}, v]/4 - 
      H[{-2, 1}, v]/4 + H[{2, -1}, v]/4 - H[{2, 1}, (1 - v)/2]/4 - 
      H[{2, 1}, v]/4 + (Pi^2*Log[2])/18 - (H[{-2}, v]*Log[2])/2 - 
      (I/12)*Pi*H[{-1}, v]*Log[2] - (H[{-1}, v]^2*Log[2])/9 + 
      ((5*I)/24)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 + 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/144 + (I/8)*Pi*H[{1}, v]*Log[2] + 
      (H[{-1}, v]*H[{1}, v]*Log[2])/12 - (5*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/24 - (H[{1}, v]^2*Log[2])/16 - (H[{2}, (1 - v)/2]*Log[2])/4 - 
      (H[{2}, v]*Log[2])/2 + ((5*I)/48)*Pi*Log[2]^2 + 
      (11*H[{-1}, v]*Log[2]^2)/72 - (25*H[{1}, (1 - v)/2]*Log[2]^2)/144 - 
      (5*H[{1}, v]*Log[2]^2)/48 - (37*Log[2]^3)/432 + (17*Zeta[3])/216) + 
    G[{b1}, -x^(-2) + z^2]*((I/48)*Pi^3 - (I/8)*Pi*H[{-2}, v] + 
      (19*Pi^2*H[{-1}, v])/288 - (I/24)*Pi*H[{-1}, v]^2 - 
      (5*H[{-1}, v]^3)/216 - (5*Pi^2*H[{1}, (1 - v)/2])/144 + 
      (I/12)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/36 + (I/48)*Pi*H[{1}, (1 - v)/2]^2 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + H[{1}, (1 - v)/2]^3/432 + 
      (Pi^2*H[{1}, v])/96 + (H[{-1}, v]^2*H[{1}, v])/24 - 
      (I/8)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       16 - (I/8)*Pi*H[{2}, (1 - v)/2] + (H[{1}, v]*H[{2}, (1 - v)/2])/8 - 
      (I/8)*Pi*H[{2}, v] + H[{3}, (1 - v)/2]/4 - H[{-2, -1}, v]/8 + 
      H[{-2, 1}, v]/8 - H[{2, -1}, v]/8 + H[{2, 1}, v]/8 - (Pi^2*Log[2])/18 + 
      (H[{-2}, v]*Log[2])/4 + (I/12)*Pi*H[{-1}, v]*Log[2] + 
      (H[{-1}, v]^2*Log[2])/9 - ((5*I)/24)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 - 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/144 - (H[{-1}, v]*H[{1}, v]*Log[2])/12 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + (H[{2}, (1 - v)/2]*Log[2])/
       8 + (H[{2}, v]*Log[2])/4 - (I/24)*Pi*Log[2]^2 - 
      (11*H[{-1}, v]*Log[2]^2)/72 + (25*H[{1}, (1 - v)/2]*Log[2]^2)/144 + 
      (H[{1}, v]*Log[2]^2)/24 + (7*Log[2]^3)/108 + (101*Zeta[3])/432) + 
    ((337*I)/864)*Pi*Zeta[3] + (95*H[{-1}, v]*Zeta[3])/216 + 
    (137*H[{1}, (1 - v)/2]*Zeta[3])/864 - (715*H[{1}, v]*Zeta[3])/864 - 
    (113*Log[2]*Zeta[3])/288}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {31/1728, ((65*I)/1728)*Pi + G[{b1}, -x^(-2) + z^2]/72 - 
    G[{b4}, -x^(-2) + z^2]/72 + (31*H[{-1}, v])/864 + 
    (7*H[{1}, (1 - v)/2])/576 - (65*H[{1}, v])/1728 - (127*Log[2])/1728, 
   (-25*Pi^2)/648 - G[{b1, b1}, -x^(-2) + z^2]/72 + 
    G[{b1, b4}, -x^(-2) + z^2]/72 + G[{b4, b1}, -x^(-2) + z^2]/72 - 
    G[{b4, b4}, -x^(-2) + z^2]/72 + ((65*I)/864)*Pi*H[{-1}, v] + 
    (31*H[{-1}, v]^2)/864 + (I/96)*Pi*H[{1}, (1 - v)/2] + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2])/288 + H[{1}, (1 - v)/2]^2/288 - 
    ((37*I)/432)*Pi*H[{1}, v] - (65*H[{-1}, v]*H[{1}, v])/864 - 
    (H[{1}, (1 - v)/2]*H[{1}, v])/96 + (37*H[{1}, v]^2)/864 + 
    G[{b1}, -x^(-2) + z^2]*((I/48)*Pi + H[{-1}, v]/36 - 
      H[{1}, (1 - v)/2]/144 - H[{1}, v]/48 - (7*Log[2])/144) + 
    G[{b4}, -x^(-2) + z^2]*((-I/48)*Pi - H[{-1}, v]/36 + 
      H[{1}, (1 - v)/2]/144 + H[{1}, v]/48 + (7*Log[2])/144) - 
    ((139*I)/864)*Pi*Log[2] - (127*H[{-1}, v]*Log[2])/864 - 
    (5*H[{1}, (1 - v)/2]*Log[2])/144 + (139*H[{1}, v]*Log[2])/864 + 
    (133*Log[2]^2)/864, ((-307*I)/10368)*Pi^3 - 
    G[{b1, b1, b1}, -x^(-2) + z^2]/9 + G[{b1, b1, b4}, -x^(-2) + z^2]/9 + 
    (5*G[{b1, b4, b1}, -x^(-2) + z^2])/72 - 
    (5*G[{b1, b4, b4}, -x^(-2) + z^2])/72 + G[{b1, b7, b1}, -x^(-2) + z^2]/
     24 - G[{b1, b7, b4}, -x^(-2) + z^2]/24 + G[{b2, b1, b1}, -x^(-2) + z^2]/
     24 - G[{b2, b1, b4}, -x^(-2) + z^2]/24 - G[{b2, b4, b1}, -x^(-2) + z^2]/
     48 + G[{b2, b4, b4}, -x^(-2) + z^2]/48 - G[{b2, b7, b1}, -x^(-2) + z^2]/
     48 + G[{b2, b7, b4}, -x^(-2) + z^2]/48 + G[{b3, b1, b1}, -x^(-2) + z^2]/
     24 - G[{b3, b1, b4}, -x^(-2) + z^2]/24 - G[{b3, b4, b1}, -x^(-2) + z^2]/
     48 + G[{b3, b4, b4}, -x^(-2) + z^2]/48 - G[{b3, b7, b1}, -x^(-2) + z^2]/
     48 + G[{b3, b7, b4}, -x^(-2) + z^2]/48 + G[{b4, b1, b1}, -x^(-2) + z^2]/
     36 - G[{b4, b1, b4}, -x^(-2) + z^2]/36 - G[{b4, b4, b1}, -x^(-2) + z^2]/
     36 + G[{b4, b4, b4}, -x^(-2) + z^2]/36 - (I/48)*Pi*H[{-2}, v] - 
    (25*Pi^2*H[{-1}, v])/324 + ((65*I)/864)*Pi*H[{-1}, v]^2 + 
    (31*H[{-1}, v]^3)/1296 - (7*Pi^2*H[{1}, (1 - v)/2])/1152 + 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (I/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
    (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/288 + (I/192)*Pi*H[{1}, (1 - v)/2]^2 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/144 - H[{1}, (1 - v)/2]^3/1728 + 
    (989*Pi^2*H[{1}, v])/10368 - ((37*I)/216)*Pi*H[{-1}, v]*H[{1}, v] - 
    (65*H[{-1}, v]^2*H[{1}, v])/864 - (I/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 + ((157*I)/1728)*Pi*H[{1}, v]^2 + 
    (37*H[{-1}, v]*H[{1}, v]^2)/432 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/64 - 
    (157*H[{1}, v]^3)/5184 - (I/48)*Pi*H[{2}, (1 - v)/2] - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + (H[{1}, v]*H[{2}, (1 - v)/2])/
     48 - (I/48)*Pi*H[{2}, v] + H[{3}, (1 - v)/2]/48 - H[{-2, -1}, v]/48 + 
    H[{-2, 1}, v]/48 - H[{2, -1}, v]/48 + H[{2, 1}, (1 - v)/2]/16 + 
    H[{2, 1}, v]/48 + G[{b1, b4}, -x^(-2) + z^2]*((I/12)*Pi + H[{-1}, v]/36 + 
      H[{1}, (1 - v)/2]/72 - H[{1}, v]/12 - Log[2]/9) + 
    G[{b4, b1}, -x^(-2) + z^2]*((I/24)*Pi + H[{-1}, v]/36 + 
      H[{1}, (1 - v)/2]/72 - H[{1}, v]/24 - (5*Log[2])/72) + 
    G[{b2, b1}, -x^(-2) + z^2]*((I/48)*Pi + H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b3, b1}, -x^(-2) + z^2]*
     ((I/48)*Pi + H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b2, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, v]/48 + Log[2]/48) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-I/24)*Pi - H[{-1}, v]/36 - 
      H[{1}, (1 - v)/2]/72 + H[{1}, v]/24 + (5*Log[2])/72) + 
    G[{b1, b1}, -x^(-2) + z^2]*((-I/12)*Pi - H[{-1}, v]/36 - 
      H[{1}, (1 - v)/2]/18 + H[{1}, v]/12 + Log[2]/9) + 
    (1789*Pi^2*Log[2])/10368 + (H[{-2}, v]*Log[2])/24 - 
    ((139*I)/432)*Pi*H[{-1}, v]*Log[2] - (127*H[{-1}, v]^2*Log[2])/864 - 
    ((5*I)/96)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/72 - 
    (7*H[{1}, (1 - v)/2]^2*Log[2])/576 + ((305*I)/864)*Pi*H[{1}, v]*Log[2] + 
    (139*H[{-1}, v]*H[{1}, v]*Log[2])/432 + 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 - (305*H[{1}, v]^2*Log[2])/
     1728 + (H[{2}, (1 - v)/2]*Log[2])/48 + (H[{2}, v]*Log[2])/24 + 
    ((583*I)/1728)*Pi*Log[2]^2 + (133*H[{-1}, v]*Log[2]^2)/432 + 
    (35*H[{1}, (1 - v)/2]*Log[2]^2)/576 - (583*H[{1}, v]*Log[2]^2)/1728 - 
    (1115*Log[2]^3)/5184 + G[{b4}, -x^(-2) + z^2]*
     (Pi^2/36 - (I/24)*Pi*H[{-1}, v] - H[{-1}, v]^2/36 + 
      (I/48)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/72 + 
      H[{1}, (1 - v)/2]^2/288 + (I/48)*Pi*H[{1}, v] + 
      (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + (I/16)*Pi*Log[2] + (7*H[{-1}, v]*Log[2])/72 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/144 - (H[{1}, v]*Log[2])/16 - 
      (23*Log[2]^2)/288) + G[{b2}, -x^(-2) + z^2]*
     (Pi^2/288 + (I/48)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/96 - 
      (I/48)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/24 - (I/48)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + 
    G[{b1}, -x^(-2) + z^2]*(-Pi^2/32 + (I/24)*Pi*H[{-1}, v] + 
      H[{-1}, v]^2/36 - (I/24)*Pi*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/72 + H[{1}, (1 - v)/2]^2/144 - 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
      H[{2}, (1 - v)/2]/24 - (I/24)*Pi*Log[2] - (7*H[{-1}, v]*Log[2])/72 + 
      (H[{1}, (1 - v)/2]*Log[2])/18 + (H[{1}, v]*Log[2])/24 + 
      (5*Log[2]^2)/72) - (893*Zeta[3])/5184, (685*Pi^4)/41472 + 
    (10*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/9 - 
    (10*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/9 - 
    (47*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/72 + 
    (47*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/72 - 
    (11*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/24 + 
    (11*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/24 - 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/4 + G[{b1, b2, b1, b4}, -x^(-2) + z^2]/
     4 + G[{b1, b2, b4, b1}, -x^(-2) + z^2]/8 - 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b2, b7, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b2, b7, b4}, -x^(-2) + z^2]/8 - 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/4 + G[{b1, b3, b1, b4}, -x^(-2) + z^2]/
     4 + G[{b1, b3, b4, b1}, -x^(-2) + z^2]/8 - 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b3, b7, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b3, b7, b4}, -x^(-2) + z^2]/8 - 
    (4*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/9 + 
    (4*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/9 + 
    (5*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/18 - 
    (5*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/18 + 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/6 - G[{b1, b4, b7, b4}, -x^(-2) + z^2]/
     6 - G[{b1, b7, b1, b1}, -x^(-2) + z^2]/6 + 
    G[{b1, b7, b1, b4}, -x^(-2) + z^2]/6 + G[{b1, b7, b4, b1}, -x^(-2) + z^2]/
     8 - G[{b1, b7, b4, b4}, -x^(-2) + z^2]/8 + 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b2, b1, b1, b4}, -x^(-2) + z^2]/
     3 + (5*G[{b2, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b2, b1, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b2, b1, b7, b1}, -x^(-2) + z^2]/8 - G[{b2, b1, b7, b4}, -x^(-2) + z^2]/
     8 + G[{b2, b2, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b1, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b1, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b4, b1, b1}, -x^(-2) + z^2]/6 - G[{b2, b4, b1, b4}, -x^(-2) + z^2]/
     6 - (5*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b2, b4, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b2, b7, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b7, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b3, b1, b1, b4}, -x^(-2) + z^2]/
     3 + (5*G[{b3, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b3, b1, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b3, b1, b7, b1}, -x^(-2) + z^2]/8 - G[{b3, b1, b7, b4}, -x^(-2) + z^2]/
     8 + G[{b3, b2, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b1, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b1, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b4, b1, b1}, -x^(-2) + z^2]/6 - G[{b3, b4, b1, b4}, -x^(-2) + z^2]/
     6 - (5*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b3, b4, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b3, b7, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b7, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/48 - 
    (4*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/9 + 
    (4*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/9 + 
    (7*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/36 - 
    (7*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/36 + 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/4 - G[{b4, b1, b7, b4}, -x^(-2) + z^2]/
     4 + G[{b4, b2, b1, b1}, -x^(-2) + z^2]/4 - 
    G[{b4, b2, b1, b4}, -x^(-2) + z^2]/4 - G[{b4, b2, b4, b1}, -x^(-2) + z^2]/
     8 + G[{b4, b2, b4, b4}, -x^(-2) + z^2]/8 - 
    G[{b4, b2, b7, b1}, -x^(-2) + z^2]/8 + G[{b4, b2, b7, b4}, -x^(-2) + z^2]/
     8 + G[{b4, b3, b1, b1}, -x^(-2) + z^2]/4 - 
    G[{b4, b3, b1, b4}, -x^(-2) + z^2]/4 - G[{b4, b3, b4, b1}, -x^(-2) + z^2]/
     8 + G[{b4, b3, b4, b4}, -x^(-2) + z^2]/8 - 
    G[{b4, b3, b7, b1}, -x^(-2) + z^2]/8 + G[{b4, b3, b7, b4}, -x^(-2) + z^2]/
     8 - G[{b4, b4, b1, b1}, -x^(-2) + z^2]/18 + 
    G[{b4, b4, b1, b4}, -x^(-2) + z^2]/18 + 
    G[{b4, b4, b4, b1}, -x^(-2) + z^2]/18 - 
    G[{b4, b4, b4, b4}, -x^(-2) + z^2]/18 - (I/24)*Pi*H[{-3}, v] + 
    (Pi^2*H[{-2}, v])/32 - ((307*I)/5184)*Pi^3*H[{-1}, v] - 
    (I/48)*Pi*H[{-2}, v]*H[{-1}, v] - (25*Pi^2*H[{-1}, v]^2)/324 + 
    ((65*I)/1296)*Pi*H[{-1}, v]^3 + (31*H[{-1}, v]^4)/2592 - 
    (I/144)*Pi^3*H[{1}, (1 - v)/2] - (11*G[{b1, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 + (G[{b1, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/8 + (G[{b1, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/8 + (G[{b1, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 + (G[{b1, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 + (G[{b2, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/8 - (G[{b2, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/48 - (G[{b2, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/48 - (G[{b2, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/16 - (G[{b2, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/48 + (G[{b3, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/8 - (G[{b3, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/48 - (G[{b3, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/48 - (G[{b3, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/16 - (G[{b3, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/48 + (G[{b4, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/4 - (G[{b4, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/8 - (G[{b4, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/8 - (7*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/576 + 
    (I/48)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + 
    (7*H[{-1}, v]^3*H[{1}, (1 - v)/2])/432 - (Pi^2*H[{1}, (1 - v)/2]^2)/192 + 
    (I/96)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/144 + (I/576)*Pi*H[{1}, (1 - v)/2]^3 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/864 - (7*H[{1}, (1 - v)/2]^4)/6912 + 
    G[{b2, b1, b4}, -x^(-2) + z^2]*((I/12)*Pi - H[{-1}, v]/12 + 
      H[{1}, (1 - v)/2]/24 - H[{1}, v]/12) + G[{b3, b1, b4}, -x^(-2) + z^2]*
     ((I/12)*Pi - H[{-1}, v]/12 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/12) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*((I/24)*Pi - H[{-1}, v]/24 + 
      H[{1}, (1 - v)/2]/12 - H[{1}, v]/24) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     ((I/24)*Pi - H[{-1}, v]/24 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/24) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*((-I/24)*Pi + H[{-1}, v]/24 - 
      H[{1}, (1 - v)/2]/48 + H[{1}, v]/24) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     ((-I/24)*Pi + H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/24) + 
    G[{b2, b1, b1}, -x^(-2) + z^2]*((-I/12)*Pi + H[{-1}, v]/12 - 
      H[{1}, (1 - v)/2]/6 + H[{1}, v]/12) + G[{b3, b1, b1}, -x^(-2) + z^2]*
     ((-I/12)*Pi + H[{-1}, v]/12 - H[{1}, (1 - v)/2]/6 + H[{1}, v]/12) + 
    ((361*I)/5184)*Pi^3*H[{1}, v] + (I/48)*Pi*H[{-2}, v]*H[{1}, v] + 
    (989*Pi^2*H[{-1}, v]*H[{1}, v])/5184 - ((37*I)/216)*Pi*H[{-1}, v]^2*
     H[{1}, v] - (65*H[{-1}, v]^3*H[{1}, v])/1296 + 
    (7*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/192 - (I/16)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] - (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/
     48 - (I/64)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/576 - (517*Pi^2*H[{1}, v]^2)/5184 + 
    ((157*I)/864)*Pi*H[{-1}, v]*H[{1}, v]^2 + (37*H[{-1}, v]^2*H[{1}, v]^2)/
     432 + ((7*I)/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/128 - ((323*I)/5184)*Pi*H[{1}, v]^3 - 
    (157*H[{-1}, v]*H[{1}, v]^3)/2592 - (7*H[{1}, (1 - v)/2]*H[{1}, v]^3)/
     576 + (323*H[{1}, v]^4)/20736 + (7*Pi^2*H[{2}, (1 - v)/2])/288 - 
    (I/24)*Pi*H[{-1}, v]*H[{2}, (1 - v)/2] - (I/48)*Pi*H[{1}, (1 - v)/2]*
     H[{2}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     12 - (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/48 + 
    (I/24)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/48 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/48 + H[{2}, (1 - v)/2]^2/96 + 
    (Pi^2*H[{2}, v])/32 - (I/48)*Pi*H[{-1}, v]*H[{2}, v] + 
    (I/48)*Pi*H[{1}, v]*H[{2}, v] + H[{2}, v]^2/96 + 
    (I/48)*Pi*H[{3}, (1 - v)/2] + (H[{-1}, v]*H[{3}, (1 - v)/2])/24 - 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/48 - (H[{1}, v]*H[{3}, (1 - v)/2])/
     48 - (I/24)*Pi*H[{3}, v] - H[{-3, -1}, v]/24 + H[{-3, 1}, v]/24 - 
    (I/48)*Pi*H[{-2, -1}, v] - (H[{-1}, v]*H[{-2, -1}, v])/48 + 
    (H[{1}, v]*H[{-2, -1}, v])/48 + (I/48)*Pi*H[{-2, 1}, v] + 
    (H[{-1}, v]*H[{-2, 1}, v])/48 - (H[{1}, v]*H[{-2, 1}, v])/48 - 
    (I/48)*Pi*H[{2, -1}, v] - (H[{-1}, v]*H[{2, -1}, v])/48 + 
    (H[{1}, v]*H[{2, -1}, v])/48 + (I/48)*Pi*H[{2, 1}, (1 - v)/2] + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/8 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 - 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/48 + (I/48)*Pi*H[{2, 1}, v] + 
    (H[{-1}, v]*H[{2, 1}, v])/48 - (H[{1}, v]*H[{2, 1}, v])/48 - 
    H[{2, 2}, (1 - v)/2]/16 - H[{2, 2}, v]/48 - H[{3, -1}, v]/24 + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((I/12)*Pi + H[{-1}, v]/18 + 
      H[{1}, (1 - v)/2]/36 - H[{1}, v]/12 - (5*Log[2])/36) + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*((I/8)*Pi - H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*((I/8)*Pi - H[{1}, v]/8 - Log[2]/8) + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*((I/8)*Pi + H[{1}, (1 - v)/2]/8 - 
      H[{1}, v]/8 - Log[2]/8) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     ((I/8)*Pi + H[{1}, (1 - v)/2]/8 - H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*((I/3)*Pi - (2*H[{-1}, v])/9 + 
      (5*H[{1}, (1 - v)/2])/9 - H[{1}, v]/3 - Log[2]/9) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*((I/6)*Pi - H[{-1}, v]/18 - 
      H[{1}, (1 - v)/2]/36 - H[{1}, v]/6 - Log[2]/9) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 - 
      Log[2]/12) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     ((-I/12)*Pi + (5*H[{-1}, v])/36 - (2*H[{1}, (1 - v)/2])/9 + 
      H[{1}, v]/12 - Log[2]/18) + G[{b2, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - Log[2]/24) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - 
      Log[2]/24) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     ((I/48)*Pi + H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*((I/48)*Pi + H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b3, b2, b1}, -x^(-2) + z^2]*
     ((I/48)*Pi + H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b3, b1}, -x^(-2) + z^2]*((I/48)*Pi + H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, v]/48 + Log[2]/48) + G[{b2, b3, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, v]/48 + Log[2]/48) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, v]/48 + Log[2]/48) + G[{b3, b3, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, v]/48 + Log[2]/48) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + Log[2]/24) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 + 
      Log[2]/24) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     ((I/12)*Pi - (5*H[{-1}, v])/36 + H[{1}, (1 - v)/2]/18 - H[{1}, v]/12 + 
      Log[2]/18) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 + H[{1}, (1 - v)/2]/24 + Log[2]/12) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*((-I/6)*Pi + H[{-1}, v]/18 - 
      (2*H[{1}, (1 - v)/2])/9 + H[{1}, v]/6 + Log[2]/9) + 
    G[{b1, b1, b4}, -x^(-2) + z^2]*((-I/3)*Pi + (2*H[{-1}, v])/9 - 
      (7*H[{1}, (1 - v)/2])/72 + H[{1}, v]/3 + Log[2]/9) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*((-I/8)*Pi + H[{1}, v]/8 + Log[2]/8) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*((-I/8)*Pi + H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*((-I/8)*Pi - H[{1}, (1 - v)/2]/8 + 
      H[{1}, v]/8 + Log[2]/8) + G[{b1, b3, b1}, -x^(-2) + z^2]*
     ((-I/8)*Pi - H[{1}, (1 - v)/2]/8 + H[{1}, v]/8 + Log[2]/8) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((-I/12)*Pi - H[{-1}, v]/18 - 
      H[{1}, (1 - v)/2]/36 + H[{1}, v]/12 + (5*Log[2])/36) + 
    ((167*I)/1296)*Pi^3*Log[2] + (H[{-3}, v]*Log[2])/12 + 
    (I/12)*Pi*H[{-2}, v]*Log[2] + (1789*Pi^2*H[{-1}, v]*Log[2])/5184 + 
    (H[{-2}, v]*H[{-1}, v]*Log[2])/24 - ((139*I)/432)*Pi*H[{-1}, v]^2*
     Log[2] - (127*H[{-1}, v]^3*Log[2])/1296 + 
    (7*Pi^2*H[{1}, (1 - v)/2]*Log[2])/144 - ((5*I)/48)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] - (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/
     72 - ((5*I)/192)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/288 - 
    (H[{1}, (1 - v)/2]^3*Log[2])/1728 - (2023*Pi^2*H[{1}, v]*Log[2])/5184 - 
    (H[{-2}, v]*H[{1}, v]*Log[2])/24 + ((305*I)/432)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] + (139*H[{-1}, v]^2*H[{1}, v]*Log[2])/432 + 
    ((13*I)/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/192 - 
    ((637*I)/1728)*Pi*H[{1}, v]^2*Log[2] - 
    (305*H[{-1}, v]*H[{1}, v]^2*Log[2])/864 - 
    (13*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/192 + 
    (637*H[{1}, v]^3*Log[2])/5184 + (I/12)*Pi*H[{2}, (1 - v)/2]*Log[2] + 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/48 - 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 + (I/12)*Pi*H[{2}, v]*Log[2] + 
    (H[{-1}, v]*H[{2}, v]*Log[2])/24 - (H[{1}, v]*H[{2}, v]*Log[2])/24 - 
    (H[{3}, (1 - v)/2]*Log[2])/16 + (H[{3}, v]*Log[2])/12 + 
    (H[{-2, -1}, v]*Log[2])/24 - (H[{-2, 1}, v]*Log[2])/24 + 
    (H[{2, -1}, v]*Log[2])/24 - (7*H[{2, 1}, (1 - v)/2]*Log[2])/48 - 
    (H[{2, 1}, v]*Log[2])/24 - (953*Pi^2*Log[2]^2)/2592 - 
    (H[{-2}, v]*Log[2]^2)/12 + ((583*I)/864)*Pi*H[{-1}, v]*Log[2]^2 + 
    (133*H[{-1}, v]^2*Log[2]^2)/432 + ((23*I)/192)*Pi*H[{1}, (1 - v)/2]*
     Log[2]^2 + (35*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/288 + 
    (29*H[{1}, (1 - v)/2]^2*Log[2]^2)/1152 - ((1247*I)/1728)*Pi*H[{1}, v]*
     Log[2]^2 - (583*H[{-1}, v]*H[{1}, v]*Log[2]^2)/864 - 
    (23*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/192 + 
    (1247*H[{1}, v]^2*Log[2]^2)/3456 - (H[{2}, (1 - v)/2]*Log[2]^2)/16 - 
    (H[{2}, v]*Log[2]^2)/12 - ((2413*I)/5184)*Pi*Log[2]^3 - 
    (1115*H[{-1}, v]*Log[2]^3)/2592 - (139*H[{1}, (1 - v)/2]*Log[2]^3)/1728 + 
    (2413*H[{1}, v]*Log[2]^3)/5184 + (4643*Log[2]^4)/20736 + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/12 + 
      H[{1}, (1 - v)/2]^2/48 + H[{2}, (1 - v)/2]/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/12) + G[{b2, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 - 
      H[{2}, (1 - v)/2]/48 + (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b3, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/96 - H[{2}, (1 - v)/2]/48 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b1, b1}, -x^(-2) + z^2]*
     ((5*Pi^2)/36 - (I/6)*Pi*H[{-1}, v] - H[{-1}, v]^2/36 + 
      (I/6)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/9 - 
      (13*H[{1}, (1 - v)/2]^2)/144 + (H[{-1}, v]*H[{1}, v])/6 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 - (11*H[{2}, (1 - v)/2])/24 + 
      (I/6)*Pi*Log[2] + (2*H[{-1}, v]*Log[2])/9 - (H[{1}, (1 - v)/2]*Log[2])/
       18 - (H[{1}, v]*Log[2])/6 - (7*Log[2]^2)/36) + 
    G[{b4, b4}, -x^(-2) + z^2]*((5*Pi^2)/144 - (I/12)*Pi*H[{-1}, v] - 
      H[{-1}, v]^2/36 - (I/24)*Pi*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - H[{1}, (1 - v)/2]^2/144 + 
      (I/8)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/12 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{1}, v]^2/16 + 
      ((5*I)/24)*Pi*Log[2] + (5*H[{-1}, v]*Log[2])/36 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/72 - (5*H[{1}, v]*Log[2])/24 - 
      (25*Log[2]^2)/144) + G[{b1, b2}, -x^(-2) + z^2]*
     (-Pi^2/48 - (I/8)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/16 + 
      (I/8)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/8 - H[{1}, v]^2/16 + 
      H[{2}, (1 - v)/2]/4 + (I/8)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/8 - 
      (H[{1}, v]*Log[2])/8 - Log[2]^2/16) + G[{b2, b4}, -x^(-2) + z^2]*
     ((5*Pi^2)/144 - (I/24)*Pi*H[{-1}, v] + (I/48)*Pi*H[{1}, (1 - v)/2] + 
      (I/48)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 - 
      H[{2}, (1 - v)/2]/16 + (I/16)*Pi*Log[2] + (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/16 - 
      (5*Log[2]^2)/96) + G[{b3, b4}, -x^(-2) + z^2]*
     ((5*Pi^2)/144 - (I/24)*Pi*H[{-1}, v] + (I/48)*Pi*H[{1}, (1 - v)/2] + 
      (I/48)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 - 
      H[{2}, (1 - v)/2]/16 + (I/16)*Pi*Log[2] + (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/16 - 
      (5*Log[2]^2)/96) + G[{b2, b2}, -x^(-2) + z^2]*
     (Pi^2/288 + (I/48)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/96 - 
      (I/48)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/24 - (I/48)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + 
    G[{b3, b2}, -x^(-2) + z^2]*(Pi^2/288 + (I/48)*Pi*H[{1}, (1 - v)/2] - 
      H[{1}, (1 - v)/2]^2/96 - (I/48)*Pi*H[{1}, v] - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/96 - 
      H[{2}, (1 - v)/2]/24 - (I/48)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/
       48 + (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + 
    G[{b2, b1}, -x^(-2) + z^2]*((-11*Pi^2)/288 + (I/24)*Pi*H[{-1}, v] - 
      (I/24)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 - (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{2}, (1 - v)/2]/8 - 
      (I/24)*Pi*Log[2] - (H[{-1}, v]*Log[2])/24 + (H[{1}, v]*Log[2])/24 + 
      Log[2]^2/24) + G[{b3, b1}, -x^(-2) + z^2]*((-11*Pi^2)/288 + 
      (I/24)*Pi*H[{-1}, v] - (I/24)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 - 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
      H[{2}, (1 - v)/2]/8 - (I/24)*Pi*Log[2] - (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/24 + Log[2]^2/24) + G[{b4, b2}, -x^(-2) + z^2]*
     (Pi^2/48 + (I/8)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/16 - 
      (I/8)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/8 + H[{1}, v]^2/16 - 
      H[{2}, (1 - v)/2]/4 - (I/8)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/8 + 
      (H[{1}, v]*Log[2])/8 + Log[2]^2/16) + G[{b4, b1}, -x^(-2) + z^2]*
     (-Pi^2/18 + (I/12)*Pi*H[{-1}, v] + H[{-1}, v]^2/36 - 
      (I/12)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/36 + 
      (5*H[{1}, (1 - v)/2]^2)/72 - (H[{-1}, v]*H[{1}, v])/12 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 + H[{2}, (1 - v)/2]/4 - 
      (I/12)*Pi*Log[2] - (5*H[{-1}, v]*Log[2])/36 + 
      (H[{1}, (1 - v)/2]*Log[2])/18 + (H[{1}, v]*Log[2])/12 + Log[2]^2/9) + 
    G[{b1, b4}, -x^(-2) + z^2]*((-17*Pi^2)/144 + (I/6)*Pi*H[{-1}, v] + 
      H[{-1}, v]^2/36 - (I/24)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/36 + H[{1}, (1 - v)/2]^2/144 - 
      (I/8)*Pi*H[{1}, v] - (H[{-1}, v]*H[{1}, v])/6 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{1}, v]^2/16 + 
      H[{2}, (1 - v)/2]/6 - ((7*I)/24)*Pi*Log[2] - (2*H[{-1}, v]*Log[2])/9 + 
      (H[{1}, (1 - v)/2]*Log[2])/72 + (7*H[{1}, v]*Log[2])/24 + 
      (37*Log[2]^2)/144) + G[{b2}, -x^(-2) + z^2]*
     ((I/288)*Pi^3 - (I/24)*Pi*H[{-2}, v] + (Pi^2*H[{-1}, v])/144 - 
      (Pi^2*H[{1}, (1 - v)/2])/36 + (I/24)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (I/96)*Pi*H[{1}, (1 - v)/2]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 - 
      H[{1}, (1 - v)/2]^3/96 + (Pi^2*H[{1}, v])/36 - 
      (I/24)*Pi*H[{-1}, v]*H[{1}, v] - (I/16)*Pi*H[{1}, (1 - v)/2]*
       H[{1}, v] - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + (I/32)*Pi*H[{1}, v]^2 + 
      (H[{-1}, v]*H[{1}, v]^2)/48 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 - 
      H[{1}, v]^3/96 - (I/24)*Pi*H[{2}, (1 - v)/2] - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 - (I/24)*Pi*H[{2}, v] - 
      H[{-2, -1}, v]/24 + H[{-2, 1}, v]/24 - H[{2, -1}, v]/24 + 
      H[{2, 1}, v]/24 + (Pi^2*Log[2])/48 + (H[{-2}, v]*Log[2])/12 - 
      (I/24)*Pi*H[{-1}, v]*Log[2] - ((5*I)/48)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 + (H[{1}, (1 - v)/2]^2*Log[2])/
       96 + ((5*I)/48)*Pi*H[{1}, v]*Log[2] + (H[{-1}, v]*H[{1}, v]*Log[2])/
       24 + (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - 
      (5*H[{1}, v]^2*Log[2])/96 + (H[{2}, (1 - v)/2]*Log[2])/8 + 
      (H[{2}, v]*Log[2])/12 + ((7*I)/96)*Pi*Log[2]^2 + 
      (H[{-1}, v]*Log[2]^2)/48 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 - 
      (7*H[{1}, v]*Log[2]^2)/96 - Log[2]^3/32) + G[{b1}, -x^(-2) + z^2]*
     ((-I/48)*Pi^3 + (I/8)*Pi*H[{-2}, v] - (Pi^2*H[{-1}, v])/16 + 
      (I/24)*Pi*H[{-1}, v]^2 + H[{-1}, v]^3/54 + (13*Pi^2*H[{1}, (1 - v)/2])/
       288 - (I/12)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/72 - (I/48)*Pi*H[{1}, (1 - v)/2]^2 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + H[{1}, (1 - v)/2]^3/108 - 
      (Pi^2*H[{1}, v])/96 - (H[{-1}, v]^2*H[{1}, v])/24 + 
      (I/8)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       16 + (I/8)*Pi*H[{2}, (1 - v)/2] + (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/8 + (I/8)*Pi*H[{2}, v] - 
      (5*H[{3}, (1 - v)/2])/24 + H[{-2, -1}, v]/8 - H[{-2, 1}, v]/8 + 
      H[{2, -1}, v]/8 - H[{2, 1}, (1 - v)/2]/24 - H[{2, 1}, v]/8 + 
      (5*Pi^2*Log[2])/96 - (H[{-2}, v]*Log[2])/4 - (I/12)*Pi*H[{-1}, v]*
       Log[2] - (7*H[{-1}, v]^2*Log[2])/72 + ((5*I)/24)*Pi*H[{1}, (1 - v)/2]*
       Log[2] + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/9 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/144 + (H[{-1}, v]*H[{1}, v]*Log[2])/12 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 - 
      (5*H[{2}, (1 - v)/2]*Log[2])/24 - (H[{2}, v]*Log[2])/4 + 
      (I/24)*Pi*Log[2]^2 + (5*H[{-1}, v]*Log[2]^2)/36 - 
      (23*H[{1}, (1 - v)/2]*Log[2]^2)/144 - (H[{1}, v]*Log[2]^2)/24 - 
      (13*Log[2]^3)/216 - (13*Zeta[3])/108) + G[{b4}, -x^(-2) + z^2]*
     ((I/72)*Pi^3 - (I/8)*Pi*H[{-2}, v] + (Pi^2*H[{-1}, v])/18 - 
      (I/24)*Pi*H[{-1}, v]^2 - H[{-1}, v]^3/54 - (5*Pi^2*H[{1}, (1 - v)/2])/
       288 + (I/24)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/72 + (I/96)*Pi*H[{1}, (1 - v)/2]^2 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/144 + H[{1}, (1 - v)/2]^3/864 - 
      (5*Pi^2*H[{1}, v])/288 + (I/24)*Pi*H[{-1}, v]*H[{1}, v] + 
      (H[{-1}, v]^2*H[{1}, v])/24 - (I/16)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - ((5*I)/96)*Pi*H[{1}, v]^2 - 
      (H[{-1}, v]*H[{1}, v]^2)/48 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 + 
      (5*H[{1}, v]^3)/288 - (I/8)*Pi*H[{2}, (1 - v)/2] + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/8 - (I/8)*Pi*H[{2}, v] + 
      (3*H[{3}, (1 - v)/2])/8 - H[{-2, -1}, v]/8 + H[{-2, 1}, v]/8 - 
      H[{2, -1}, v]/8 + H[{2, 1}, (1 - v)/2]/8 + H[{2, 1}, v]/8 - 
      (7*Pi^2*Log[2])/96 + (H[{-2}, v]*Log[2])/4 + (I/8)*Pi*H[{-1}, v]*
       Log[2] + (7*H[{-1}, v]^2*Log[2])/72 - ((5*I)/48)*Pi*H[{1}, (1 - v)/2]*
       Log[2] - (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/72 - 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/288 - ((7*I)/48)*Pi*H[{1}, v]*Log[2] - 
      (H[{-1}, v]*H[{1}, v]*Log[2])/8 + (5*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/48 + (7*H[{1}, v]^2*Log[2])/96 + (H[{2}, (1 - v)/2]*Log[2])/
       8 + (H[{2}, v]*Log[2])/4 - ((13*I)/96)*Pi*Log[2]^2 - 
      (23*H[{-1}, v]*Log[2]^2)/144 + (25*H[{1}, (1 - v)/2]*Log[2]^2)/288 + 
      (13*H[{1}, v]*Log[2]^2)/96 + (85*Log[2]^3)/864 + (7*Zeta[3])/432) - 
    ((547*I)/1296)*Pi*Zeta[3] - (893*H[{-1}, v]*Zeta[3])/2592 - 
    (2*H[{1}, (1 - v)/2]*Zeta[3])/27 + (1283*H[{1}, v]*Zeta[3])/2592 + 
    (68*Log[2]*Zeta[3])/81}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-19/576, ((-17*I)/288)*Pi + (5*G[{b4}, -x^(-2) + z^2])/288 - 
    (19*H[{-1}, v])/288 - H[{1}, (1 - v)/2]/144 + H[{1}, v]/24 + 
    (31*Log[2])/288, (203*Pi^2)/3456 + G[{b4, b4}, -x^(-2) + z^2]/36 - 
    ((17*I)/144)*Pi*H[{-1}, v] - (19*H[{-1}, v]^2)/288 + 
    (I/96)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/72 - 
    (7*H[{1}, (1 - v)/2]^2)/576 + ((31*I)/288)*Pi*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, v])/12 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/288 - 
    (17*H[{1}, v]^2)/576 + G[{b4}, -x^(-2) + z^2]*
     ((I/48)*Pi + (5*H[{-1}, v])/144 + H[{1}, (1 - v)/2]/72 - 
      (7*H[{1}, v])/144 - Log[2]/12) + ((65*I)/288)*Pi*Log[2] + 
    (31*H[{-1}, v]*Log[2])/144 - (H[{1}, (1 - v)/2]*Log[2])/96 - 
    (41*H[{1}, v]*Log[2])/288 - (103*Log[2]^2)/576, 
   ((79*I)/1728)*Pi^3 - G[{b4, b4, b4}, -x^(-2) + z^2]/18 + 
    (203*Pi^2*H[{-1}, v])/1728 - ((17*I)/144)*Pi*H[{-1}, v]^2 - 
    (19*H[{-1}, v]^3)/432 - (5*Pi^2*H[{1}, (1 - v)/2])/144 + 
    (I/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/
     72 - (I/192)*Pi*H[{1}, (1 - v)/2]^2 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     288 - (11*H[{1}, (1 - v)/2]^3)/1728 - (47*Pi^2*H[{1}, v])/432 + 
    ((31*I)/144)*Pi*H[{-1}, v]*H[{1}, v] + (H[{-1}, v]^2*H[{1}, v])/12 - 
    (I/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/144 + 
    (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/576 - ((59*I)/576)*Pi*H[{1}, v]^2 - 
    (17*H[{-1}, v]*H[{1}, v]^2)/288 + (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/576 + 
    H[{1}, v]^3/64 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 + 
    H[{3}, (1 - v)/2]/16 - H[{2, 1}, (1 - v)/2]/16 + 
    G[{b4, b4}, -x^(-2) + z^2]*((I/12)*Pi + H[{-1}, v]/18 - 
      H[{1}, (1 - v)/2]/36 - H[{1}, v]/36 - Log[2]/12) - 
    (391*Pi^2*Log[2])/1728 + ((65*I)/144)*Pi*H[{-1}, v]*Log[2] + 
    (31*H[{-1}, v]^2*Log[2])/144 - (I/32)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/48 + (7*H[{1}, (1 - v)/2]^2*Log[2])/
     192 - ((121*I)/288)*Pi*H[{1}, v]*Log[2] - 
    (41*H[{-1}, v]*H[{1}, v]*Log[2])/144 + 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 + (61*H[{1}, v]^2*Log[2])/576 - 
    ((251*I)/576)*Pi*Log[2]^2 - (103*H[{-1}, v]*Log[2]^2)/288 + 
    (3*H[{1}, (1 - v)/2]*Log[2]^2)/64 + (143*H[{1}, v]*Log[2]^2)/576 + 
    (349*Log[2]^3)/1728 + G[{b4}, -x^(-2) + z^2]*((-19*Pi^2)/576 + 
      (I/24)*Pi*H[{-1}, v] + (5*H[{-1}, v]^2)/144 + 
      (I/24)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - 
      H[{1}, (1 - v)/2]^2/144 - (I/12)*Pi*H[{1}, v] - 
      (7*H[{-1}, v]*H[{1}, v])/72 - (H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
      H[{1}, v]^2/18 - (I/8)*Pi*Log[2] - (H[{-1}, v]*Log[2])/6 - 
      (H[{1}, (1 - v)/2]*Log[2])/24 + (5*H[{1}, v]*Log[2])/24 + 
      (3*Log[2]^2)/16) + (95*Zeta[3])/432, (-1957*Pi^4)/69120 + 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b2, b5, b4}, -x^(-2) + z^2]/
     8 + G[{b1, b3, b4, b4}, -x^(-2) + z^2]/8 + 
    G[{b1, b3, b5, b4}, -x^(-2) + z^2]/8 - 
    (3*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/8 - 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/8 - G[{b4, b2, b4, b4}, -x^(-2) + z^2]/
     4 - G[{b4, b2, b5, b4}, -x^(-2) + z^2]/4 - 
    G[{b4, b3, b4, b4}, -x^(-2) + z^2]/4 - G[{b4, b3, b5, b4}, -x^(-2) + z^2]/
     4 + G[{b4, b4, b4, b4}, -x^(-2) + z^2]/9 + ((79*I)/864)*Pi^3*
     H[{-1}, v] - (I/16)*Pi*H[{-2}, v]*H[{-1}, v] + 
    (203*Pi^2*H[{-1}, v]^2)/1728 - ((17*I)/216)*Pi*H[{-1}, v]^3 - 
    (19*H[{-1}, v]^4)/864 + G[{b4, b2, b4}, -x^(-2) + z^2]*
     ((I/4)*Pi - H[{1}, (1 - v)/2]/4) + G[{b4, b3, b4}, -x^(-2) + z^2]*
     ((I/4)*Pi - H[{1}, (1 - v)/2]/4) + G[{b1, b2, b4}, -x^(-2) + z^2]*
     ((-I/8)*Pi + H[{1}, (1 - v)/2]/8) + G[{b1, b3, b4}, -x^(-2) + z^2]*
     ((-I/8)*Pi + H[{1}, (1 - v)/2]/8) - (I/48)*Pi^3*H[{1}, (1 - v)/2] - 
    (5*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/72 + (I/48)*Pi*H[{-1}, v]^2*
     H[{1}, (1 - v)/2] - (H[{-1}, v]^3*H[{1}, (1 - v)/2])/108 - 
    (25*Pi^2*H[{1}, (1 - v)/2]^2)/1152 - (I/96)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]^2 - (7*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/288 - 
    ((5*I)/576)*Pi*H[{1}, (1 - v)/2]^3 - (11*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     864 - (7*H[{1}, (1 - v)/2]^4)/6912 - ((61*I)/864)*Pi^3*H[{1}, v] - 
    (I/16)*Pi*H[{-2}, v]*H[{1}, v] - (47*Pi^2*H[{-1}, v]*H[{1}, v])/216 + 
    ((31*I)/144)*Pi*H[{-1}, v]^2*H[{1}, v] + (H[{-1}, v]^3*H[{1}, v])/18 + 
    (5*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/576 - (I/48)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] - (7*H[{-1}, v]^2*H[{1}, (1 - v)/2]*
      H[{1}, v])/144 + ((7*I)/192)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/288 + 
    (47*H[{1}, (1 - v)/2]^3*H[{1}, v])/1728 + (361*Pi^2*H[{1}, v]^2)/3456 - 
    ((59*I)/288)*Pi*H[{-1}, v]*H[{1}, v]^2 - (17*H[{-1}, v]^2*H[{1}, v]^2)/
     288 + (I/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/288 - 
    (61*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/1152 + ((115*I)/1728)*Pi*
     H[{1}, v]^3 + (H[{-1}, v]*H[{1}, v]^3)/32 - 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]^3)/1728 - (47*H[{1}, v]^4)/6912 - 
    (5*Pi^2*H[{2}, (1 - v)/2])/96 + (I/16)*Pi*H[{1}, (1 - v)/2]*
     H[{2}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + 
    (3*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/32 + 
    (I/16)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] - 
    (3*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/16 - 
    (3*H[{1}, v]^2*H[{2}, (1 - v)/2])/32 + (5*H[{2}, (1 - v)/2]^2)/32 - 
    (I/16)*Pi*H[{-1}, v]*H[{2}, v] - (I/16)*Pi*H[{1}, v]*H[{2}, v] + 
    (I/8)*Pi*H[{3}, (1 - v)/2] + (H[{-1}, v]*H[{3}, (1 - v)/2])/8 - 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/8 - (3*H[{1}, v]*H[{3}, (1 - v)/2])/
     8 - (3*H[{4}, (1 - v)/2])/8 + (I/8)*Pi*H[{-2, -1}, v] - 
    (H[{-1}, v]*H[{-2, -1}, v])/16 - (H[{1}, v]*H[{-2, -1}, v])/16 + 
    (I/8)*Pi*H[{-2, 1}, v] + (H[{-1}, v]*H[{-2, 1}, v])/16 + 
    (H[{1}, v]*H[{-2, 1}, v])/16 + (I/8)*Pi*H[{2, -1}, v] - 
    (H[{-1}, v]*H[{2, -1}, v])/16 - (H[{1}, v]*H[{2, -1}, v])/16 - 
    (I/8)*Pi*H[{2, 1}, (1 - v)/2] - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/8 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/8 + 
    (3*H[{1}, v]*H[{2, 1}, (1 - v)/2])/8 + (I/8)*Pi*H[{2, 1}, v] + 
    (H[{-1}, v]*H[{2, 1}, v])/16 + (H[{1}, v]*H[{2, 1}, v])/16 - 
    H[{2, 2}, (1 - v)/2]/16 + (3*H[{-2, -1, -1}, v])/16 - 
    H[{-2, -1, 1}, v]/16 + H[{-2, 1, -1}, v]/16 - (3*H[{-2, 1, 1}, v])/16 + 
    (3*H[{2, -1, -1}, v])/16 - H[{2, -1, 1}, v]/16 + H[{2, 1, -1}, v]/16 + 
    H[{2, 1, 1}, (1 - v)/2]/8 - (3*H[{2, 1, 1}, v])/16 + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/8 + Log[2]/8) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((I/4)*Pi - H[{1}, (1 - v)/2]/4 + 
      H[{1}, v]/8 + Log[2]/8) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((-I/6)*Pi - H[{-1}, v]/9 + H[{1}, (1 - v)/2]/18 + H[{1}, v]/18 + 
      Log[2]/6) + G[{b4, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/4 + Log[2]/4) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/4 + Log[2]/4) - 
    ((35*I)/216)*Pi^3*Log[2] - (391*Pi^2*H[{-1}, v]*Log[2])/864 + 
    (H[{-2}, v]*H[{-1}, v]*Log[2])/8 + ((65*I)/144)*Pi*H[{-1}, v]^2*Log[2] + 
    (31*H[{-1}, v]^3*Log[2])/216 + (5*Pi^2*H[{1}, (1 - v)/2]*Log[2])/64 - 
    (I/16)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/48 + 
    ((3*I)/64)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/96 + 
    (23*H[{1}, (1 - v)/2]^3*Log[2])/576 + (737*Pi^2*H[{1}, v]*Log[2])/1728 + 
    (H[{-2}, v]*H[{1}, v]*Log[2])/8 - ((121*I)/144)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] - (41*H[{-1}, v]^2*H[{1}, v]*Log[2])/144 + 
    (I/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 - 
    (25*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/192 + 
    ((233*I)/576)*Pi*H[{1}, v]^2*Log[2] + (61*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     288 - (7*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/192 - 
    (101*H[{1}, v]^3*Log[2])/1728 + (I/16)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/16 - 
    (3*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 + (H[{-1}, v]*H[{2}, v]*Log[2])/
     8 + (H[{1}, v]*H[{2}, v]*Log[2])/8 - (H[{3}, (1 - v)/2]*Log[2])/2 - 
    (H[{-2, -1}, v]*Log[2])/4 - (H[{-2, 1}, v]*Log[2])/4 - 
    (H[{2, -1}, v]*Log[2])/4 + (H[{2, 1}, (1 - v)/2]*Log[2])/2 - 
    (H[{2, 1}, v]*Log[2])/4 + (1375*Pi^2*Log[2]^2)/3456 - 
    ((251*I)/288)*Pi*H[{-1}, v]*Log[2]^2 - (103*H[{-1}, v]^2*Log[2]^2)/288 + 
    ((3*I)/64)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/32 - 
    (13*H[{1}, (1 - v)/2]^2*Log[2]^2)/128 + ((475*I)/576)*Pi*H[{1}, v]*
     Log[2]^2 + (143*H[{-1}, v]*H[{1}, v]*Log[2]^2)/288 - 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/64 - (223*H[{1}, v]^2*Log[2]^2)/
     1152 - (3*H[{2}, (1 - v)/2]*Log[2]^2)/32 + ((977*I)/1728)*Pi*Log[2]^3 + 
    (349*H[{-1}, v]*Log[2]^3)/864 - (13*H[{1}, (1 - v)/2]*Log[2]^3)/192 - 
    (509*H[{1}, v]*Log[2]^3)/1728 - (919*Log[2]^4)/6912 + 
    G[{b1, b4}, -x^(-2) + z^2]*(-Pi^2/48 + (I/8)*Pi*H[{1}, (1 - v)/2] - 
      H[{1}, (1 - v)/2]^2/16 - (I/8)*Pi*H[{1}, v] - H[{2}, (1 - v)/2]/8 - 
      (I/8)*Pi*Log[2]) + G[{b1, b2}, -x^(-2) + z^2]*
     (-Pi^2/48 - (I/8)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/16 + 
      (I/8)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/8 - H[{1}, v]^2/16 + 
      H[{2}, (1 - v)/2]/4 + (I/8)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/8 - 
      (H[{1}, v]*Log[2])/8 - Log[2]^2/16) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-5*Pi^2)/72 + (I/6)*Pi*H[{-1}, v] + H[{-1}, v]^2/18 - 
      (I/12)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/18 + 
      H[{1}, (1 - v)/2]^2/72 - (I/12)*Pi*H[{1}, v] - 
      (H[{-1}, v]*H[{1}, v])/18 + (H[{1}, (1 - v)/2]*H[{1}, v])/36 + 
      H[{1}, v]^2/72 - (I/4)*Pi*Log[2] - (H[{-1}, v]*Log[2])/6 + 
      (H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, v]*Log[2])/12 + Log[2]^2/8) + 
    G[{b4, b2}, -x^(-2) + z^2]*(Pi^2/24 + (I/4)*Pi*H[{1}, (1 - v)/2] - 
      H[{1}, (1 - v)/2]^2/8 - (I/4)*Pi*H[{1}, v] - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/4 + H[{1}, v]^2/8 - H[{2}, (1 - v)/2]/2 - 
      (I/4)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/4 + (H[{1}, v]*Log[2])/4 + 
      Log[2]^2/8) + PolyLog[4, 1/2] + G[{b4}, -x^(-2) + z^2]*
     ((I/32)*Pi^3 - (I/4)*Pi*H[{-2}, v] - (19*Pi^2*H[{-1}, v])/288 + 
      (I/24)*Pi*H[{-1}, v]^2 + (5*H[{-1}, v]^3)/216 + 
      (Pi^2*H[{1}, (1 - v)/2])/144 + (I/12)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/36 + ((5*I)/48)*Pi*
       H[{1}, (1 - v)/2]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 - 
      (17*H[{1}, (1 - v)/2]^3)/432 + (29*Pi^2*H[{1}, v])/288 - 
      (I/6)*Pi*H[{-1}, v]*H[{1}, v] - (7*H[{-1}, v]^2*H[{1}, v])/72 - 
      ((7*I)/24)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/36 - 
      (17*H[{1}, (1 - v)/2]^2*H[{1}, v])/144 + ((5*I)/48)*Pi*H[{1}, v]^2 + 
      (H[{-1}, v]*H[{1}, v]^2)/9 + (19*H[{1}, (1 - v)/2]*H[{1}, v]^2)/144 - 
      (17*H[{1}, v]^3)/432 - (I/4)*Pi*H[{2}, (1 - v)/2] - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/2 + (H[{1}, v]*H[{2}, (1 - v)/2])/
       4 - (I/4)*Pi*H[{2}, v] + H[{3}, (1 - v)/2]/4 - H[{-2, -1}, v]/4 + 
      H[{-2, 1}, v]/4 - H[{2, -1}, v]/4 + (3*H[{2, 1}, (1 - v)/2])/4 + 
      H[{2, 1}, v]/4 + (Pi^2*Log[2])/6 + (H[{-2}, v]*Log[2])/2 - 
      (I/4)*Pi*H[{-1}, v]*Log[2] - (H[{-1}, v]^2*Log[2])/6 - 
      ((3*I)/8)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/48 + ((3*I)/8)*Pi*H[{1}, v]*Log[2] + 
      (5*H[{-1}, v]*H[{1}, v]*Log[2])/12 + (7*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/24 - (11*H[{1}, v]^2*Log[2])/48 + (H[{2}, (1 - v)/2]*Log[2])/
       4 + (H[{2}, v]*Log[2])/2 + ((5*I)/16)*Pi*Log[2]^2 + 
      (3*H[{-1}, v]*Log[2]^2)/8 + (3*H[{1}, (1 - v)/2]*Log[2]^2)/16 - 
      (7*H[{1}, v]*Log[2]^2)/16 - (13*Log[2]^3)/48 - (199*Zeta[3])/216) + 
    G[{b1}, -x^(-2) + z^2]*((-I/32)*Pi^3 + (I/8)*Pi*H[{-2}, v] - 
      (Pi^2*H[{1}, (1 - v)/2])/16 - (I/16)*Pi*H[{1}, (1 - v)/2]^2 + 
      H[{1}, (1 - v)/2]^3/48 + (I/8)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/8 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/8 + 
      (I/8)*Pi*H[{2}, (1 - v)/2] + (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
       8 - (H[{1}, v]*H[{2}, (1 - v)/2])/4 + (I/8)*Pi*H[{2}, v] - 
      H[{3}, (1 - v)/2]/4 + H[{-2, -1}, v]/8 - H[{-2, 1}, v]/8 + 
      H[{2, -1}, v]/8 - H[{2, 1}, (1 - v)/2]/2 - H[{2, 1}, v]/8 - 
      (H[{-2}, v]*Log[2])/4 + (I/8)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (H[{1}, (1 - v)/2]^2*Log[2])/8 - (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/
       4 - (H[{2}, (1 - v)/2]*Log[2])/4 - (H[{2}, v]*Log[2])/4 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/8 + (7*Zeta[3])/16) + 
    ((337*I)/864)*Pi*Zeta[3] + (95*H[{-1}, v]*Zeta[3])/216 - 
    (119*H[{1}, (1 - v)/2]*Zeta[3])/864 - (17*H[{1}, v]*Zeta[3])/32 - 
    (83*Log[2]*Zeta[3])/864}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {31/1728, ((65*I)/1728)*Pi - G[{b4}, -x^(-2) + z^2]/72 + 
    (31*H[{-1}, v])/864 - H[{1}, (1 - v)/2]/576 - (41*H[{1}, v])/1728 - 
    (103*Log[2])/1728, (-25*Pi^2)/648 - G[{b4, b4}, -x^(-2) + z^2]/72 + 
    ((65*I)/864)*Pi*H[{-1}, v] + (31*H[{-1}, v]^2)/864 - 
    (I/96)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/288 + 
    H[{1}, (1 - v)/2]^2/288 - ((7*I)/108)*Pi*H[{1}, v] - 
    (41*H[{-1}, v]*H[{1}, v])/864 + (5*H[{1}, (1 - v)/2]*H[{1}, v])/288 + 
    (13*H[{1}, v]^2)/864 + G[{b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi - H[{-1}, v]/36 - H[{1}, (1 - v)/2]/144 + 
      (5*H[{1}, v])/144 + Log[2]/16) - ((121*I)/864)*Pi*Log[2] - 
    (103*H[{-1}, v]*Log[2])/864 + (H[{1}, (1 - v)/2]*Log[2])/48 + 
    (67*H[{1}, v]*Log[2])/864 + (85*Log[2]^2)/864, 
   ((-343*I)/10368)*Pi^3 + G[{b2, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b5, b4}, -x^(-2) + z^2]/48 + G[{b3, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b5, b4}, -x^(-2) + z^2]/48 + G[{b4, b4, b4}, -x^(-2) + z^2]/36 + 
    (I/48)*Pi*H[{-2}, v] - (25*Pi^2*H[{-1}, v])/324 + 
    ((65*I)/864)*Pi*H[{-1}, v]^2 + (31*H[{-1}, v]^3)/1296 + 
    G[{b2, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + 
    (7*Pi^2*H[{1}, (1 - v)/2])/384 - (I/48)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/288 - (I/192)*Pi*H[{1}, (1 - v)/2]^2 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/144 + (7*H[{1}, (1 - v)/2]^3)/1728 + 
    (665*Pi^2*H[{1}, v])/10368 - ((7*I)/54)*Pi*H[{-1}, v]*H[{1}, v] - 
    (41*H[{-1}, v]^2*H[{1}, v])/864 + (I/32)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/144 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/576 + ((103*I)/1728)*Pi*H[{1}, v]^2 + 
    (13*H[{-1}, v]*H[{1}, v]^2)/432 - (11*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     576 - (37*H[{1}, v]^3)/5184 + (I/48)*Pi*H[{2}, (1 - v)/2] - 
    (H[{1}, v]*H[{2}, (1 - v)/2])/48 + (I/48)*Pi*H[{2}, v] - 
    H[{3}, (1 - v)/2]/16 + H[{-2, -1}, v]/48 - H[{-2, 1}, v]/48 + 
    H[{2, -1}, v]/48 - H[{2, 1}, (1 - v)/2]/48 - H[{2, 1}, v]/48 + 
    G[{b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-I/24)*Pi - H[{-1}, v]/36 + 
      H[{1}, (1 - v)/2]/72 + H[{1}, v]/72 + Log[2]/24) + 
    (1465*Pi^2*Log[2])/10368 - (H[{-2}, v]*Log[2])/24 - 
    ((121*I)/432)*Pi*H[{-1}, v]*Log[2] - (103*H[{-1}, v]^2*Log[2])/864 + 
    ((5*I)/96)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
     192 + ((215*I)/864)*Pi*H[{1}, v]*Log[2] + 
    (67*H[{-1}, v]*H[{1}, v]*Log[2])/432 - 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 - (89*H[{1}, v]^2*Log[2])/
     1728 - (H[{2}, (1 - v)/2]*Log[2])/48 - (H[{2}, v]*Log[2])/24 + 
    ((457*I)/1728)*Pi*Log[2]^2 + (85*H[{-1}, v]*Log[2]^2)/432 - 
    (11*H[{1}, (1 - v)/2]*Log[2]^2)/192 - (223*H[{1}, v]*Log[2]^2)/1728 - 
    (563*Log[2]^3)/5184 + G[{b4}, -x^(-2) + z^2]*
     (Pi^2/36 - (I/24)*Pi*H[{-1}, v] - H[{-1}, v]^2/36 - 
      (I/48)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/72 + 
      H[{1}, (1 - v)/2]^2/288 + (I/16)*Pi*H[{1}, v] + 
      (5*H[{-1}, v]*H[{1}, v])/72 + (H[{1}, (1 - v)/2]*H[{1}, v])/144 - 
      (11*H[{1}, v]^2)/288 + ((5*I)/48)*Pi*Log[2] + (H[{-1}, v]*Log[2])/8 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (7*H[{1}, v]*Log[2])/48 - 
      (13*Log[2]^2)/96) + G[{b2}, -x^(-2) + z^2]*
     (-Pi^2/288 - (I/48)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/96 + 
      (I/48)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/24 + (I/48)*Pi*Log[2] + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) - 
    (461*Zeta[3])/5184, (4217*Pi^4)/207360 - 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b1, b2, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b1, b3, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b1, b4, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b4, b5, b4}, -x^(-2) + z^2]/
     24 + G[{b2, b2, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    (5*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    (5*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b4, b2, b4, b4}, -x^(-2) + z^2]/8 + G[{b4, b2, b5, b4}, -x^(-2) + z^2]/
     8 + G[{b4, b3, b4, b4}, -x^(-2) + z^2]/8 + 
    G[{b4, b3, b5, b4}, -x^(-2) + z^2]/8 - G[{b4, b4, b4, b4}, -x^(-2) + z^2]/
     18 + (I/24)*Pi*H[{-3}, v] - (Pi^2*H[{-2}, v])/32 - 
    ((343*I)/5184)*Pi^3*H[{-1}, v] + (I/48)*Pi*H[{-2}, v]*H[{-1}, v] - 
    (25*Pi^2*H[{-1}, v]^2)/324 + ((65*I)/1296)*Pi*H[{-1}, v]^3 + 
    (31*H[{-1}, v]^4)/2592 + G[{b1, b2, b4}, -x^(-2) + z^2]*
     ((I/24)*Pi - H[{1}, (1 - v)/2]/24) + G[{b1, b3, b4}, -x^(-2) + z^2]*
     ((I/24)*Pi - H[{1}, (1 - v)/2]/24) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + G[{b2, b3, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + G[{b3, b3, b4}, -x^(-2) + z^2]*
     ((-I/48)*Pi + H[{1}, (1 - v)/2]/48) + G[{b4, b2, b4}, -x^(-2) + z^2]*
     ((-I/8)*Pi + H[{1}, (1 - v)/2]/8) + G[{b4, b3, b4}, -x^(-2) + z^2]*
     ((-I/8)*Pi + H[{1}, (1 - v)/2]/8) + (I/144)*Pi^3*H[{1}, (1 - v)/2] + 
    (7*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (I/48)*Pi*H[{-1}, v]^2*
     H[{1}, (1 - v)/2] - (H[{-1}, v]^3*H[{1}, (1 - v)/2])/432 + 
    (Pi^2*H[{1}, (1 - v)/2]^2)/72 - (I/96)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]^2 + (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/144 - 
    (I/576)*Pi*H[{1}, (1 - v)/2]^3 + (7*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/864 + 
    (17*H[{1}, (1 - v)/2]^4)/6912 + ((289*I)/5184)*Pi^3*H[{1}, v] - 
    (I/48)*Pi*H[{-2}, v]*H[{1}, v] + (665*Pi^2*H[{-1}, v]*H[{1}, v])/5184 - 
    ((7*I)/54)*Pi*H[{-1}, v]^2*H[{1}, v] - (41*H[{-1}, v]^3*H[{1}, v])/1296 - 
    (7*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/192 + (I/16)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] + (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*
      H[{1}, v])/144 + (I/64)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/288 - 
    (7*H[{1}, (1 - v)/2]^3*H[{1}, v])/1728 - (155*Pi^2*H[{1}, v]^2)/2592 + 
    ((103*I)/864)*Pi*H[{-1}, v]*H[{1}, v]^2 + (13*H[{-1}, v]^2*H[{1}, v]^2)/
     432 - ((7*I)/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 - 
    (11*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/288 + 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/1152 - ((197*I)/5184)*Pi*
     H[{1}, v]^3 - (37*H[{-1}, v]*H[{1}, v]^3)/2592 + 
    (23*H[{1}, (1 - v)/2]*H[{1}, v]^3)/1728 + (59*H[{1}, v]^4)/20736 - 
    (5*Pi^2*H[{2}, (1 - v)/2])/288 + (I/24)*Pi*H[{-1}, v]*H[{2}, (1 - v)/2] + 
    (I/48)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (I/24)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] - 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/48 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/24 - (5*H[{2}, (1 - v)/2]^2)/96 - 
    (Pi^2*H[{2}, v])/32 + (I/48)*Pi*H[{-1}, v]*H[{2}, v] - 
    (I/48)*Pi*H[{1}, v]*H[{2}, v] - H[{2}, v]^2/96 - 
    (I/48)*Pi*H[{3}, (1 - v)/2] - (H[{-1}, v]*H[{3}, (1 - v)/2])/8 + 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/48 + 
    (5*H[{1}, v]*H[{3}, (1 - v)/2])/48 + (I/24)*Pi*H[{3}, v] + 
    H[{-3, -1}, v]/24 - H[{-3, 1}, v]/24 + (I/48)*Pi*H[{-2, -1}, v] + 
    (H[{-1}, v]*H[{-2, -1}, v])/48 - (H[{1}, v]*H[{-2, -1}, v])/48 - 
    (I/48)*Pi*H[{-2, 1}, v] - (H[{-1}, v]*H[{-2, 1}, v])/48 + 
    (H[{1}, v]*H[{-2, 1}, v])/48 + (I/48)*Pi*H[{2, -1}, v] + 
    (H[{-1}, v]*H[{2, -1}, v])/48 - (H[{1}, v]*H[{2, -1}, v])/48 - 
    (I/48)*Pi*H[{2, 1}, (1 - v)/2] - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/24 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 - 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/16 - (I/48)*Pi*H[{2, 1}, v] - 
    (H[{-1}, v]*H[{2, 1}, v])/48 + (H[{1}, v]*H[{2, 1}, v])/48 + 
    H[{2, 2}, (1 - v)/2]/16 + H[{2, 2}, v]/48 + H[{3, -1}, v]/24 + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/16 - (5*Log[2])/48) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*((-I/24)*Pi + H[{-1}, v]/24 + 
      H[{1}, (1 - v)/2]/12 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*((-I/24)*Pi + H[{-1}, v]/24 + 
      H[{1}, (1 - v)/2]/12 - H[{1}, v]/16 - (5*Log[2])/48) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((I/12)*Pi + H[{-1}, v]/18 - 
      H[{1}, (1 - v)/2]/36 - H[{1}, v]/36 - Log[2]/12) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/16 - Log[2]/16) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/16 - Log[2]/16) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/24 - Log[2]/24) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-I/12)*Pi + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/24 - Log[2]/24) + G[{b2, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b2, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b1, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/24 + Log[2]/24) + G[{b1, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/24 + Log[2]/24) + ((79*I)/648)*Pi^3*Log[2] - 
    (H[{-3}, v]*Log[2])/12 - (I/12)*Pi*H[{-2}, v]*Log[2] + 
    (1465*Pi^2*H[{-1}, v]*Log[2])/5184 - (H[{-2}, v]*H[{-1}, v]*Log[2])/24 - 
    ((121*I)/432)*Pi*H[{-1}, v]^2*Log[2] - (103*H[{-1}, v]^3*Log[2])/1296 - 
    (7*Pi^2*H[{1}, (1 - v)/2]*Log[2])/96 + ((5*I)/48)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] + (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/24 + 
    ((5*I)/192)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/96 - 
    (7*H[{1}, (1 - v)/2]^3*Log[2])/576 - (1285*Pi^2*H[{1}, v]*Log[2])/5184 + 
    (H[{-2}, v]*H[{1}, v]*Log[2])/24 + ((215*I)/432)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] + (67*H[{-1}, v]^2*H[{1}, v]*Log[2])/432 - 
    ((13*I)/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/192 - 
    ((403*I)/1728)*Pi*H[{1}, v]^2*Log[2] - (89*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     864 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/64 + 
    (133*H[{1}, v]^3*Log[2])/5184 - (I/12)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/48 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/8 - (I/12)*Pi*H[{2}, v]*Log[2] - 
    (H[{-1}, v]*H[{2}, v]*Log[2])/24 + (H[{1}, v]*H[{2}, v]*Log[2])/24 + 
    (11*H[{3}, (1 - v)/2]*Log[2])/48 - (H[{3}, v]*Log[2])/12 - 
    (H[{-2, -1}, v]*Log[2])/24 + (H[{-2, 1}, v]*Log[2])/24 - 
    (H[{2, -1}, v]*Log[2])/24 - (H[{2, 1}, (1 - v)/2]*Log[2])/48 + 
    (H[{2, 1}, v]*Log[2])/24 - (1375*Pi^2*Log[2]^2)/5184 + 
    (H[{-2}, v]*Log[2]^2)/12 + ((457*I)/864)*Pi*H[{-1}, v]*Log[2]^2 + 
    (85*H[{-1}, v]^2*Log[2]^2)/432 - ((23*I)/192)*Pi*H[{1}, (1 - v)/2]*
     Log[2]^2 - (11*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/128 - ((833*I)/1728)*Pi*H[{1}, v]*
     Log[2]^2 - (223*H[{-1}, v]*H[{1}, v]*Log[2]^2)/864 + 
    (29*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/192 + 
    (311*H[{1}, v]^2*Log[2]^2)/3456 + (H[{2}, (1 - v)/2]*Log[2]^2)/12 + 
    (H[{2}, v]*Log[2]^2)/12 - ((1747*I)/5184)*Pi*Log[2]^3 - 
    (563*H[{-1}, v]*Log[2]^3)/2592 + (17*H[{1}, (1 - v)/2]*Log[2]^3)/192 + 
    (757*H[{1}, v]*Log[2]^3)/5184 + (1883*Log[2]^4)/20736 + 
    G[{b1, b4}, -x^(-2) + z^2]*(Pi^2/144 - (I/24)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/48 + (I/24)*Pi*H[{1}, v] + H[{2}, (1 - v)/2]/24 + 
      (I/24)*Pi*Log[2]) + G[{b2, b4}, -x^(-2) + z^2]*
     ((7*Pi^2)/288 - (I/24)*Pi*H[{-1}, v] - (I/48)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/32 + 
      (I/16)*Pi*H[{1}, v] + H[{2}, (1 - v)/2]/16 + ((5*I)/48)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b3, b4}, -x^(-2) + z^2]*
     ((7*Pi^2)/288 - (I/24)*Pi*H[{-1}, v] - (I/48)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/32 + 
      (I/16)*Pi*H[{1}, v] + H[{2}, (1 - v)/2]/16 + ((5*I)/48)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b4, b2}, -x^(-2) + z^2]*
     (-Pi^2/48 - (I/8)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/16 + 
      (I/8)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/8 - H[{1}, v]^2/16 + 
      H[{2}, (1 - v)/2]/4 + (I/8)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/8 - 
      (H[{1}, v]*Log[2])/8 - Log[2]^2/16) + G[{b4, b4}, -x^(-2) + z^2]*
     ((5*Pi^2)/144 - (I/12)*Pi*H[{-1}, v] - H[{-1}, v]^2/36 + 
      (I/24)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - 
      H[{1}, (1 - v)/2]^2/144 + (I/24)*Pi*H[{1}, v] + 
      (H[{-1}, v]*H[{1}, v])/36 - (H[{1}, (1 - v)/2]*H[{1}, v])/72 - 
      H[{1}, v]^2/144 + (I/8)*Pi*Log[2] + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - Log[2]^2/16) + 
    G[{b2, b2}, -x^(-2) + z^2]*(-Pi^2/288 - (I/48)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/96 + (I/48)*Pi*H[{1}, v] + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/24 + (I/48)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/
       48 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + 
    G[{b3, b2}, -x^(-2) + z^2]*(-Pi^2/288 - (I/48)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/96 + (I/48)*Pi*H[{1}, v] + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/24 + (I/48)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/
       48 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + 
    G[{b1, b2}, -x^(-2) + z^2]*(Pi^2/144 + (I/24)*Pi*H[{1}, (1 - v)/2] - 
      H[{1}, (1 - v)/2]^2/48 - (I/24)*Pi*H[{1}, v] - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{1}, v]^2/48 - 
      H[{2}, (1 - v)/2]/12 - (I/24)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/
       24 + (H[{1}, v]*Log[2])/24 + Log[2]^2/48) + 
    G[{b2, b5}, -x^(-2) + z^2]*(-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) + G[{b3, b5}, -x^(-2) + z^2]*
     (-Pi^2/288 - (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       48 + H[{1}, v]^2/32 + H[{2}, (1 - v)/2]/48 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + (5*H[{1}, v]*Log[2])/48 + 
      (7*Log[2]^2)/96) + G[{b2}, -x^(-2) + z^2]*((-I/288)*Pi^3 + 
      (I/24)*Pi*H[{-2}, v] - (Pi^2*H[{-1}, v])/144 + (Pi^2*H[{1}, (1 - v)/2])/
       36 - (I/24)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (I/96)*Pi*H[{1}, (1 - v)/2]^2 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/48 + 
      H[{1}, (1 - v)/2]^3/96 - (Pi^2*H[{1}, v])/36 + 
      (I/24)*Pi*H[{-1}, v]*H[{1}, v] + (I/16)*Pi*H[{1}, (1 - v)/2]*
       H[{1}, v] + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - (I/32)*Pi*H[{1}, v]^2 - 
      (H[{-1}, v]*H[{1}, v]^2)/48 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/32 + 
      H[{1}, v]^3/96 + (I/24)*Pi*H[{2}, (1 - v)/2] + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (I/24)*Pi*H[{2}, v] + 
      H[{-2, -1}, v]/24 - H[{-2, 1}, v]/24 + H[{2, -1}, v]/24 - 
      H[{2, 1}, v]/24 - (Pi^2*Log[2])/48 - (H[{-2}, v]*Log[2])/12 + 
      (I/24)*Pi*H[{-1}, v]*Log[2] + ((5*I)/48)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 - ((5*I)/48)*Pi*H[{1}, v]*Log[2] - (H[{-1}, v]*H[{1}, v]*Log[2])/
       24 - (5*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
      (5*H[{1}, v]^2*Log[2])/96 - (H[{2}, (1 - v)/2]*Log[2])/8 - 
      (H[{2}, v]*Log[2])/12 - ((7*I)/96)*Pi*Log[2]^2 - 
      (H[{-1}, v]*Log[2]^2)/48 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
      (7*H[{1}, v]*Log[2]^2)/96 + Log[2]^3/32) + G[{b1}, -x^(-2) + z^2]*
     ((I/96)*Pi^3 - (I/24)*Pi*H[{-2}, v] + (Pi^2*H[{1}, (1 - v)/2])/48 + 
      (I/48)*Pi*H[{1}, (1 - v)/2]^2 - H[{1}, (1 - v)/2]^3/144 - 
      (I/24)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - (H[{1}, (1 - v)/2]^2*H[{1}, v])/
       24 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 - 
      (I/24)*Pi*H[{2}, (1 - v)/2] - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/12 - (I/24)*Pi*H[{2}, v] + 
      H[{3}, (1 - v)/2]/12 - H[{-2, -1}, v]/24 + H[{-2, 1}, v]/24 - 
      H[{2, -1}, v]/24 + H[{2, 1}, (1 - v)/2]/6 + H[{2, 1}, v]/24 + 
      (H[{-2}, v]*Log[2])/12 - (I/24)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (H[{1}, (1 - v)/2]^2*Log[2])/24 + (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/
       12 + (H[{2}, (1 - v)/2]*Log[2])/12 + (H[{2}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/24 - (7*Zeta[3])/48) + 
    G[{b4}, -x^(-2) + z^2]*((-I/144)*Pi^3 + (I/8)*Pi*H[{-2}, v] + 
      (Pi^2*H[{-1}, v])/18 - (I/24)*Pi*H[{-1}, v]^2 - H[{-1}, v]^3/54 - 
      (Pi^2*H[{1}, (1 - v)/2])/288 - (I/24)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/72 - ((5*I)/96)*Pi*
       H[{1}, (1 - v)/2]^2 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/144 + 
      (17*H[{1}, (1 - v)/2]^3)/864 - (7*Pi^2*H[{1}, v])/96 + 
      (I/8)*Pi*H[{-1}, v]*H[{1}, v] + (5*H[{-1}, v]^2*H[{1}, v])/72 + 
      ((7*I)/48)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
      (17*H[{1}, (1 - v)/2]^2*H[{1}, v])/288 - ((7*I)/96)*Pi*H[{1}, v]^2 - 
      (11*H[{-1}, v]*H[{1}, v]^2)/144 - (19*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       288 + (23*H[{1}, v]^3)/864 + (I/8)*Pi*H[{2}, (1 - v)/2] + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/4 - (H[{1}, v]*H[{2}, (1 - v)/2])/
       8 + (I/8)*Pi*H[{2}, v] - H[{3}, (1 - v)/2]/8 + H[{-2, -1}, v]/8 - 
      H[{-2, 1}, v]/8 + H[{2, -1}, v]/8 - (3*H[{2, 1}, (1 - v)/2])/8 - 
      H[{2, 1}, v]/8 - (37*Pi^2*Log[2])/288 - (H[{-2}, v]*Log[2])/4 + 
      ((5*I)/24)*Pi*H[{-1}, v]*Log[2] + (H[{-1}, v]^2*Log[2])/8 + 
      ((3*I)/16)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 + 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/96 - ((13*I)/48)*Pi*H[{1}, v]*Log[2] - 
      (7*H[{-1}, v]*H[{1}, v]*Log[2])/24 - (7*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/48 + (5*H[{1}, v]^2*Log[2])/32 - (H[{2}, (1 - v)/2]*Log[2])/
       8 - (H[{2}, v]*Log[2])/4 - ((23*I)/96)*Pi*Log[2]^2 - 
      (13*H[{-1}, v]*Log[2]^2)/48 - (3*H[{1}, (1 - v)/2]*Log[2]^2)/32 + 
      (29*H[{1}, v]*Log[2]^2)/96 + (55*Log[2]^3)/288 + (223*Zeta[3])/432) - 
    ((493*I)/1296)*Pi*Zeta[3] - (461*H[{-1}, v]*Zeta[3])/2592 + 
    (65*H[{1}, (1 - v)/2]*Zeta[3])/432 + (269*H[{1}, v]*Zeta[3])/2592 + 
    (365*Log[2]*Zeta[3])/1296}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {Pi^2/576, G[{b4, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b5, b5, b4}, -x^(-2) + z^2]/24 + (Pi^2*H[{-1}, v])/288 - 
    (Pi^2*H[{1}, (1 - v)/2])/288 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + (H[{1}, v]*H[{2}, (1 - v)/2])/
     24 + H[{3}, (1 - v)/2]/12 - H[{2, 1}, (1 - v)/2]/24 + 
    G[{b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/24 - Log[2]/24) + 
    G[{b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/24 + Log[2]/24) - 
    (Pi^2*Log[2])/288 + (H[{1}, (1 - v)/2]^2*Log[2])/48 + 
    (H[{2}, (1 - v)/2]*Log[2])/24 + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/144 - (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b4}, -x^(-2) + z^2]*
     ((H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{2}, (1 - v)/2]/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) - (5*Zeta[3])/96, 
   (53*Pi^4)/17280 + (5*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/24 + 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/8 + (Pi^2*H[{-1}, v]^2)/288 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/24 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/48 + (Pi^2*H[{1}, v]^2)/144 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/48 - (Pi^2*H[{2}, (1 - v)/2])/48 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/48 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/24 + (H[{-1}, v]*H[{3}, (1 - v)/2])/6 + 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/6 + (H[{1}, v]*H[{3}, (1 - v)/2])/
     24 + (3*H[{4}, (1 - v)/2])/8 - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/24 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/24 - H[{2, 1, 1}, (1 - v)/2]/8 + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/24 - (5*Log[2])/24) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/6) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/24 + Log[2]/24) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/24 + Log[2]/24) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/8 + Log[2]/8) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 + H[{1}, v]/12 + Log[2]/6) - 
    (Pi^2*H[{-1}, v]*Log[2])/144 - (Pi^2*H[{1}, (1 - v)/2]*Log[2])/144 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/24 + (H[{1}, (1 - v)/2]^3*Log[2])/
     48 + (Pi^2*H[{1}, v]*Log[2])/72 - (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/
     12 + (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 - 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/6 - (H[{3}, (1 - v)/2]*Log[2])/8 + 
    (H[{2, 1}, (1 - v)/2]*Log[2])/8 + (Pi^2*Log[2]^2)/96 - 
    (H[{1}, (1 - v)/2]^2*Log[2]^2)/16 - (H[{2}, (1 - v)/2]*Log[2]^2)/8 + 
    G[{b5, b4}, -x^(-2) + z^2]*(-Pi^2/72 - (H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      H[{2}, (1 - v)/2]/24 - (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/72 + (5*H[{1}, (1 - v)/2]*H[{1}, v])/
       24 + (5*H[{2}, (1 - v)/2])/24 + (5*H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b5, b5}, -x^(-2) + z^2]*(Pi^2/48 + (H[{-1}, v]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{1}, v]^2/24 - 
      H[{2}, (1 - v)/2]/8 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/6 - Log[2]^2/8) + 
    G[{b4, b5}, -x^(-2) + z^2]*(Pi^2/144 - (H[{-1}, v]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/8 + H[{1}, v]^2/24 - 
      H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/8 + (H[{1}, v]*Log[2])/6 + Log[2]^2/8) + 
    G[{b4}, -x^(-2) + z^2]*(-(Pi^2*H[{1}, (1 - v)/2])/144 - 
      (Pi^2*H[{1}, v])/72 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       24 + (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/8 + (H[{1}, v]*H[{2}, (1 - v)/2])/
       8 + H[{3}, (1 - v)/2]/3 - H[{2, 1}, (1 - v)/2]/24 - (Pi^2*Log[2])/72 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 + 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/48 - (H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/6 + (H[{2}, (1 - v)/2]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/8 - Zeta[3]/3) + 
    G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/72 - (Pi^2*H[{1}, (1 - v)/2])/
       144 + (Pi^2*H[{1}, v])/72 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       12 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 - (H[{-1}, v]*H[{2}, (1 - v)/2])/
       12 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 - H[{2, 1}, (1 - v)/2]/8 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - (H[{1}, (1 - v)/2]^2*Log[2])/
       48 + (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/6 + 
      (H[{2}, (1 - v)/2]*Log[2])/8 + (H[{1}, (1 - v)/2]*Log[2]^2)/8 + 
      Zeta[3]/8) - (5*H[{-1}, v]*Zeta[3])/48 - (11*H[{1}, (1 - v)/2]*Zeta[3])/
     48 + (H[{1}, v]*Zeta[3])/3 + (7*Log[2]*Zeta[3])/16}, 2, 5, 1], 
 SeriesData[\[Epsilon], 0, {Pi^2/576, G[{b4, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b5, b5, b4}, -x^(-2) + z^2]/24 + (Pi^2*H[{-1}, v])/288 - 
    (Pi^2*H[{1}, (1 - v)/2])/288 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + (H[{1}, v]*H[{2}, (1 - v)/2])/
     24 + H[{3}, (1 - v)/2]/12 - H[{2, 1}, (1 - v)/2]/24 + 
    G[{b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/24 - Log[2]/24) + 
    G[{b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/24 + Log[2]/24) - 
    (Pi^2*Log[2])/288 + (H[{1}, (1 - v)/2]^2*Log[2])/48 + 
    (H[{2}, (1 - v)/2]*Log[2])/24 + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/144 - (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b4}, -x^(-2) + z^2]*
     ((H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{2}, (1 - v)/2]/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/24) - (5*Zeta[3])/96, 
   Pi^4/480 - (Pi^2*G[{b5, b4}, -x^(-2) + z^2])/96 + 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/6 + 
    (5*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b4, b5, b5, b4}, -x^(-2) + z^2]/48 - 
    (5*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/48 - 
    (7*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/48 + (Pi^2*H[{-1}, v]^2)/288 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/144 + (Pi^2*H[{1}, (1 - v)/2]^2)/
     576 - (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/96 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/24 + 
    (5*H[{1}, (1 - v)/2]^3*H[{1}, v])/288 + (Pi^2*H[{1}, v]^2)/192 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/192 - (Pi^2*H[{2}, (1 - v)/2])/72 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/12 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/48 - 
    (5*H[{1}, v]^2*H[{2}, (1 - v)/2])/96 + (7*H[{2}, (1 - v)/2]^2)/192 + 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/6 + (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/
     16 - (H[{1}, v]*H[{3}, (1 - v)/2])/24 + (3*H[{4}, (1 - v)/2])/16 - 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/16 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/8 - (5*H[{2, 2}, (1 - v)/2])/96 - 
    (7*H[{2, 1, 1}, (1 - v)/2])/48 + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - (5*H[{1}, v])/48 - 
      (3*Log[2])/16) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/48 + (7*Log[2])/48) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 + (5*H[{1}, v])/48 + 
      (3*Log[2])/16) - (Pi^2*H[{-1}, v]*Log[2])/144 - 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/288 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/24 + 
    (5*H[{1}, (1 - v)/2]^3*Log[2])/288 + (Pi^2*H[{1}, v]*Log[2])/96 - 
    (3*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/32 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/12 - 
    (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/48 - 
    (3*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 - (5*H[{3}, (1 - v)/2]*Log[2])/
     24 + (5*H[{2, 1}, (1 - v)/2]*Log[2])/24 + (5*Pi^2*Log[2]^2)/576 - 
    (13*H[{1}, (1 - v)/2]^2*Log[2]^2)/192 - (13*H[{2}, (1 - v)/2]*Log[2]^2)/
     96 + G[{b4, b4}, -x^(-2) + z^2]*(Pi^2/96 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       6 + H[{2}, (1 - v)/2]/6 + (H[{1}, (1 - v)/2]*Log[2])/6) + 
    G[{b5, b5}, -x^(-2) + z^2]*((7*Pi^2)/288 + (H[{-1}, v]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/16 - (5*H[{1}, v]^2)/96 - 
      (7*H[{2}, (1 - v)/2])/48 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/16 - (3*H[{1}, v]*Log[2])/16 - 
      (13*Log[2]^2)/96) + G[{b4, b5}, -x^(-2) + z^2]*
     (Pi^2/288 - (H[{-1}, v]*H[{1}, v])/12 - (5*H[{1}, (1 - v)/2]*H[{1}, v])/
       48 + (5*H[{1}, v]^2)/96 - H[{2}, (1 - v)/2]/48 - 
      (H[{-1}, v]*Log[2])/12 - (5*H[{1}, (1 - v)/2]*Log[2])/48 + 
      (3*H[{1}, v]*Log[2])/16 + (13*Log[2]^2)/96) + 
    G[{b4}, -x^(-2) + z^2]*(-(Pi^2*H[{1}, (1 - v)/2])/288 - 
      (Pi^2*H[{1}, v])/96 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      (3*H[{1}, (1 - v)/2]^2*H[{1}, v])/32 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 + (H[{-1}, v]*H[{2}, (1 - v)/2])/
       12 + (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/16 + (11*H[{3}, (1 - v)/2])/48 - 
      H[{2, 1}, (1 - v)/2]/48 - (Pi^2*Log[2])/96 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 + 
      (3*H[{1}, (1 - v)/2]^2*Log[2])/32 - (3*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/16 - (H[{2}, (1 - v)/2]*Log[2])/48 - 
      (13*H[{1}, (1 - v)/2]*Log[2]^2)/96 - Zeta[3]/4) + 
    G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/72 - (Pi^2*H[{1}, (1 - v)/2])/
       96 + (Pi^2*H[{1}, v])/96 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       12 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - (H[{-1}, v]*H[{2}, (1 - v)/2])/
       12 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 + 
      (5*H[{1}, v]*H[{2}, (1 - v)/2])/48 + (5*H[{3}, (1 - v)/2])/48 - 
      (7*H[{2, 1}, (1 - v)/2])/48 - (Pi^2*Log[2])/288 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 + (3*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 + 
      (3*H[{2}, (1 - v)/2]*Log[2])/16 + (13*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
      Zeta[3]/24) - (5*H[{-1}, v]*Zeta[3])/48 - (7*H[{1}, (1 - v)/2]*Zeta[3])/
     48 + (H[{1}, v]*Zeta[3])/4 + (17*Log[2]*Zeta[3])/48}, 2, 5, 1], 
 SeriesData[\[Epsilon], 0, {-1/256, -G[{b1}, -x^(-2) + z^2]/96 - 
    G[{b4}, -x^(-2) + z^2]/72 - H[{-1}, v]/128 - (7*H[{1}, (1 - v)/2])/384 + 
    (7*H[{1}, v])/288 + (37*Log[2])/1152, (-13*Pi^2)/13824 + 
    G[{b1, b1}, -x^(-2) + z^2]/48 - G[{b1, b4}, -x^(-2) + z^2]/24 - 
    (5*G[{b4, b1}, -x^(-2) + z^2])/96 + G[{b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b5, b4}, -x^(-2) + z^2]/72 + G[{b7, b1}, -x^(-2) + z^2]/96 - 
    G[{b7, b4}, -x^(-2) + z^2]/96 - H[{-1}, v]^2/128 + 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (5*H[{1}, (1 - v)/2]^2)/384 + 
    (7*H[{-1}, v]*H[{1}, v])/144 + (H[{1}, (1 - v)/2]*H[{1}, v])/18 - 
    (5*H[{1}, v]^2)/192 - H[{2}, (1 - v)/2]/288 + G[{b5}, -x^(-2) + z^2]*
     (H[{1}, v]/72 + Log[2]/72) + G[{b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 + H[{1}, v]/48 + Log[2]/24) + 
    G[{b4}, -x^(-2) + z^2]*(-H[{-1}, v]/36 - (23*H[{1}, (1 - v)/2])/288 + 
      H[{1}, v]/32 + (17*Log[2])/288) + (37*H[{-1}, v]*Log[2])/576 + 
    (53*H[{1}, (1 - v)/2]*Log[2])/576 - (29*H[{1}, v]*Log[2])/288 - 
    (95*Log[2]^2)/1152, G[{b1, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b1}, -x^(-2) + z^2]/16 - (7*G[{b1, b4, b4}, -x^(-2) + z^2])/
     48 + G[{b1, b7, b1}, -x^(-2) + z^2]/48 - G[{b1, b7, b4}, -x^(-2) + z^2]/
     48 - G[{b2, b1, b1}, -x^(-2) + z^2]/48 - G[{b2, b4, b1}, -x^(-2) + z^2]/
     48 + G[{b2, b4, b4}, -x^(-2) + z^2]/24 - G[{b2, b5, b4}, -x^(-2) + z^2]/
     48 + G[{b2, b7, b1}, -x^(-2) + z^2]/48 - G[{b2, b7, b4}, -x^(-2) + z^2]/
     48 - G[{b3, b1, b1}, -x^(-2) + z^2]/48 - G[{b3, b4, b1}, -x^(-2) + z^2]/
     48 + G[{b3, b4, b4}, -x^(-2) + z^2]/24 - G[{b3, b5, b4}, -x^(-2) + z^2]/
     48 + G[{b3, b7, b1}, -x^(-2) + z^2]/48 - G[{b3, b7, b4}, -x^(-2) + z^2]/
     48 + (5*G[{b4, b1, b1}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b1, b4}, -x^(-2) + z^2])/24 - 
    (17*G[{b4, b4, b1}, -x^(-2) + z^2])/96 + 
    (5*G[{b4, b4, b4}, -x^(-2) + z^2])/32 - G[{b4, b5, b4}, -x^(-2) + z^2]/
     144 - G[{b4, b7, b1}, -x^(-2) + z^2]/32 + G[{b4, b7, b4}, -x^(-2) + z^2]/
     32 - G[{b5, b4, b4}, -x^(-2) + z^2]/72 - G[{b5, b5, b4}, -x^(-2) + z^2]/
     72 - G[{b7, b1, b1}, -x^(-2) + z^2]/48 + G[{b7, b1, b4}, -x^(-2) + z^2]/
     24 + (5*G[{b7, b4, b1}, -x^(-2) + z^2])/96 - 
    (7*G[{b7, b4, b4}, -x^(-2) + z^2])/96 - G[{b7, b7, b1}, -x^(-2) + z^2]/
     96 + G[{b7, b7, b4}, -x^(-2) + z^2]/96 - (13*Pi^2*H[{-1}, v])/6912 - 
    H[{-1}, v]^3/192 + (55*Pi^2*H[{1}, (1 - v)/2])/6912 + 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/192 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/192 + (Pi^2*H[{1}, v])/288 + 
    (7*H[{-1}, v]^2*H[{1}, v])/144 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
     9 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/36 - (5*H[{-1}, v]*H[{1}, v]^2)/96 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/18 + (5*H[{1}, v]^3)/288 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/144 + 
    (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/288 - 
    (H[{1}, v]*H[{2}, (1 - v)/2])/18 - (3*H[{3}, (1 - v)/2])/32 - 
    (19*H[{2, 1}, (1 - v)/2])/288 + G[{b1, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/12 - Log[2]/8) + 
    G[{b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/48 - H[{1}, v]/48 - Log[2]/24) + 
    G[{b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - (13*H[{1}, (1 - v)/2])/96 + H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/144 + Log[2]/144) + 
    G[{b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/72 + Log[2]/72) + 
    G[{b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/48 + Log[2]/48) + G[{b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/36 - H[{1}, (1 - v)/2]/36 + H[{1}, v]/72 + Log[2]/24) + 
    G[{b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/48 + H[{1}, (1 - v)/2]/32 + 
      H[{1}, v]/48 + Log[2]/24) + G[{b1, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/48 + H[{1}, v]/12 + Log[2]/6) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/48 + (5*H[{1}, v])/48 + 
      (5*Log[2])/24) + (37*Pi^2*Log[2])/6912 + (37*H[{-1}, v]^2*Log[2])/576 + 
    (53*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/288 + 
    (31*H[{1}, (1 - v)/2]^2*Log[2])/576 - (29*H[{-1}, v]*H[{1}, v]*Log[2])/
     144 - (2*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 + 
    (5*H[{1}, v]^2*Log[2])/48 - (7*H[{2}, (1 - v)/2]*Log[2])/144 - 
    (95*H[{-1}, v]*Log[2]^2)/576 - (13*H[{1}, (1 - v)/2]*Log[2]^2)/64 + 
    (59*H[{1}, v]*Log[2]^2)/288 + (71*Log[2]^3)/576 + 
    G[{b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/48 + 
      H[{1}, (1 - v)/2]^2/192 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{2}, (1 - v)/2]/96 - (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b4}, -x^(-2) + z^2]*((-7*Pi^2)/192 - H[{-1}, v]^2/36 - 
      (23*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - (55*H[{1}, (1 - v)/2]^2)/576 + 
      (H[{-1}, v]*H[{1}, v])/16 + (23*H[{1}, (1 - v)/2]*H[{1}, v])/144 - 
      H[{1}, v]^2/16 - (11*H[{2}, (1 - v)/2])/288 + (17*H[{-1}, v]*Log[2])/
       144 + (23*H[{1}, (1 - v)/2]*Log[2])/72 - (3*H[{1}, v]*Log[2])/16 - 
      (11*Log[2]^2)/72) + G[{b1}, -x^(-2) + z^2]*((13*Pi^2)/576 - 
      H[{-1}, v]^2/48 + H[{1}, (1 - v)/2]^2/32 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{2}, (1 - v)/2]/48 + 
      (H[{-1}, v]*Log[2])/12 - (H[{1}, (1 - v)/2]*Log[2])/24 - 
      (H[{1}, v]*Log[2])/24 - Log[2]^2/16) + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/432 + (H[{-1}, v]*H[{1}, v])/36 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       72 - H[{1}, v]^2/144 - H[{2}, (1 - v)/2]/72 + (H[{-1}, v]*Log[2])/36 + 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/24 - 
      (5*Log[2]^2)/144) + (95*Zeta[3])/1152, 
   Pi^4/10240 - G[{b1, b1, b1, b1}, -x^(-2) + z^2]/3 - 
    G[{b1, b1, b4, b1}, -x^(-2) + z^2]/6 + G[{b1, b1, b4, b4}, -x^(-2) + z^2]/
     2 + G[{b1, b1, b7, b1}, -x^(-2) + z^2]/6 - 
    G[{b1, b1, b7, b4}, -x^(-2) + z^2]/6 + G[{b1, b2, b1, b1}, -x^(-2) + z^2]/
     12 + G[{b1, b2, b4, b1}, -x^(-2) + z^2]/12 - 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/6 + G[{b1, b2, b5, b4}, -x^(-2) + z^2]/
     12 - G[{b1, b2, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b2, b7, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b3, b4, b1}, -x^(-2) + z^2]/12 - 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/6 + G[{b1, b3, b5, b4}, -x^(-2) + z^2]/
     12 - G[{b1, b3, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b3, b7, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b1, b4, b1, b4}, -x^(-2) + z^2]/4 + 
    (3*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/16 - 
    (19*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/16 - 
    G[{b1, b4, b7, b4}, -x^(-2) + z^2]/16 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b1, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    (5*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/48 - 
    (7*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b1, b7, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b1, b1, b1}, -x^(-2) + z^2]/6 - G[{b2, b1, b1, b4}, -x^(-2) + z^2]/
     12 - G[{b2, b1, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b1, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b1, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b1, b7, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b2, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b1, b4}, -x^(-2) + z^2]/12 - 
    (7*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (11*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b4, b7, b1}, -x^(-2) + z^2]/16 - 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b7, b1, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    (5*G[{b2, b7, b4, b1}, -x^(-2) + z^2])/48 - 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/8 - G[{b2, b7, b7, b1}, -x^(-2) + z^2]/
     48 + G[{b2, b7, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b1, b1, b1}, -x^(-2) + z^2]/6 - G[{b3, b1, b1, b4}, -x^(-2) + z^2]/
     12 - G[{b3, b1, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b1, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b1, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b1, b7, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b2, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b1, b4}, -x^(-2) + z^2]/12 - 
    (7*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/48 + 
    (11*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b4, b7, b1}, -x^(-2) + z^2]/16 - 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b7, b1, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    (5*G[{b3, b7, b4, b1}, -x^(-2) + z^2])/48 - 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/8 - G[{b3, b7, b7, b1}, -x^(-2) + z^2]/
     48 + G[{b3, b7, b7, b4}, -x^(-2) + z^2]/48 + 
    (5*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/12 + 
    (19*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/48 - 
    (13*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/16 + 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b4, b1, b7, b4}, -x^(-2) + z^2]/48 - 
    (5*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b2, b7, b1}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b2, b7, b4}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b3, b7, b1}, -x^(-2) + z^2])/48 - 
    (5*G[{b4, b3, b7, b4}, -x^(-2) + z^2])/48 + 
    (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/16 - 
    (17*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/24 - 
    (41*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/96 + 
    (41*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/96 - 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/48 - 
    (9*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/32 + 
    (9*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/32 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/144 + 
    (11*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/144 + 
    G[{b4, b6, b4, b4}, -x^(-2) + z^2]/72 + 
    (5*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/48 - 
    G[{b4, b7, b1, b4}, -x^(-2) + z^2]/8 - 
    (5*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/32 + 
    (17*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b4, b7, b7, b1}, -x^(-2) + z^2]/32 - 
    G[{b4, b7, b7, b4}, -x^(-2) + z^2]/32 - 
    G[{b5, b4, b4, b4}, -x^(-2) + z^2]/72 - 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/72 - 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/72 - 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/72 - 
    G[{b7, b1, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b7, b1, b4, b1}, -x^(-2) + z^2]/16 + 
    (7*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/48 - 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b1, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b7, b2, b1, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b2, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b7, b2, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b7, b2, b5, b4}, -x^(-2) + z^2]/48 - 
    G[{b7, b2, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b2, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b7, b3, b1, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b3, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b7, b3, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b7, b3, b5, b4}, -x^(-2) + z^2]/48 - 
    G[{b7, b3, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b7, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    (5*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/48 + 
    (5*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/24 + 
    (17*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/96 - 
    (25*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/96 - 
    G[{b7, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    G[{b7, b4, b7, b1}, -x^(-2) + z^2]/32 - 
    G[{b7, b4, b7, b4}, -x^(-2) + z^2]/32 - 
    G[{b7, b6, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b7, b7, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b7, b7, b1, b4}, -x^(-2) + z^2]/24 - 
    (5*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/96 + 
    (7*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b7, b7, b7, b1}, -x^(-2) + z^2]/96 - 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/96 - (7*H[{-4}, (1 - v)/2])/48 - 
    (7*Pi^2*H[{-2}, (1 - v)/2])/288 - (13*Pi^2*H[{-1}, v]^2)/6912 - 
    H[{-1}, v]^4/384 + (G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6 - 
    (G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (5*G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (5*G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (9*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b7, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (55*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/3456 - 
    (7*H[{-1}, v]^3*H[{1}, (1 - v)/2])/288 + (29*Pi^2*H[{1}, (1 - v)/2]^2)/
     6912 - (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/192 + 
    (13*H[{1}, (1 - v)/2]^4)/2304 - (7*H[{-3}, (1 - v)/2]*H[{1}, v])/72 + 
    (Pi^2*H[{-1}, v]*H[{1}, v])/144 + (7*H[{-1}, v]^3*H[{1}, v])/216 + 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/36 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/9 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/18 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/108 - (5*Pi^2*H[{1}, v]^2)/1152 - 
    (7*H[{-2}, (1 - v)/2]*H[{1}, v]^2)/288 - (5*H[{-1}, v]^2*H[{1}, v]^2)/
     96 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/9 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/24 + (5*H[{-1}, v]*H[{1}, v]^3)/144 + 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]^3)/108 - (5*H[{1}, v]^4)/576 - 
    (5*Pi^2*H[{2}, (1 - v)/2])/1728 - (H[{-1}, v]^2*H[{2}, (1 - v)/2])/144 + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/144 + 
    (53*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/576 - 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/9 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/9 + 
    (17*H[{1}, v]^2*H[{2}, (1 - v)/2])/288 + (7*H[{2}, (1 - v)/2]^2)/1152 - 
    (3*H[{-1}, v]*H[{3}, (1 - v)/2])/16 - 
    (29*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/288 + 
    (H[{1}, v]*H[{3}, (1 - v)/2])/16 - (31*H[{4}, (1 - v)/2])/288 - 
    (19*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/144 - 
    (103*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/288 + 
    (23*H[{1}, v]*H[{2, 1}, (1 - v)/2])/144 + (13*H[{2, 2}, (1 - v)/2])/576 + 
    (113*H[{2, 1, 1}, (1 - v)/2])/288 + G[{b4, b1, b1}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/24 + (5*H[{1}, (1 - v)/2])/24 - (5*H[{1}, v])/12 - 
      (5*Log[2])/8) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, v]/3 - Log[2]/2) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/8 + H[{1}, (1 - v)/2]/6 - (7*H[{1}, v])/24 - 
      (5*Log[2])/12) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/16 - (11*H[{1}, (1 - v)/2])/96 - (5*Log[2])/16) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/48 - (5*H[{1}, v])/48 - 
      (5*Log[2])/24) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, (1 - v)/2]/16 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, (1 - v)/2]/16 - 
      H[{1}, v]/12 - Log[2]/6) + G[{b7, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/48 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/48 - 
      (5*H[{1}, v])/48 - (5*Log[2])/48) + G[{b4, b3, b4}, -x^(-2) + z^2]*
     ((-5*H[{1}, (1 - v)/2])/48 - (5*H[{1}, v])/48 - (5*Log[2])/48) + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/12 - Log[2]/12) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/12 - Log[2]/12) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - 
      Log[2]/12) + G[{b1, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/12) + G[{b1, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, v]/24 - Log[2]/12) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/16 - (3*H[{1}, (1 - v)/2])/
       32 - H[{1}, v]/48 - Log[2]/12) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((-11*H[{1}, v])/144 - (11*Log[2])/144) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/16) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/16) + G[{b2, b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/8 - H[{1}, v]/12 - Log[2]/24) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/8 - 
      H[{1}, v]/12 - Log[2]/24) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b7, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 - H[{1}, (1 - v)/2]/32 - H[{1}, v]/48 - Log[2]/24) + 
    G[{b7, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b7, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b2, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b7, b2, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b7, b3, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b6, b4}, -x^(-2) + z^2]*(-H[{1}, v]/72 - Log[2]/72) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/72 + Log[2]/72) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/72 + Log[2]/72) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/72 - H[{1}, (1 - v)/2]/72 + 
      H[{1}, v]/144 + Log[2]/48) + G[{b2, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b7, b6, b4}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b3, b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/48 + Log[2]/48) + G[{b3, b3, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b7, b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b7, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/48 + Log[2]/48) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/36 - H[{1}, (1 - v)/2]/36 + H[{1}, v]/72 + Log[2]/24) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/36 - H[{1}, (1 - v)/2]/36 + 
      H[{1}, v]/72 + Log[2]/24) + G[{b7, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 + H[{1}, v]/48 + Log[2]/24) + 
    G[{b7, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/24 + Log[2]/24) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/48 + Log[2]/16) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + H[{1}, v]/48 + Log[2]/16) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/16 + 
      H[{1}, v]/48 + Log[2]/16) + G[{b3, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/16 + H[{1}, v]/48 + Log[2]/16) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/16 + H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/48 + Log[2]/12) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 + H[{1}, (1 - v)/2]/16 + H[{1}, v]/24 + Log[2]/12) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/12 + Log[2]/12) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/12 + Log[2]/12) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/12 + Log[2]/12) + 
    G[{b2, b1, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/12 + 
      Log[2]/12) + G[{b3, b1, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/12 + Log[2]/12) + G[{b1, b2, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/12 + H[{1}, v]/12 + Log[2]/12) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/12 + H[{1}, v]/12 + 
      Log[2]/12) + G[{b4, b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/48 + 
      (5*Log[2])/48) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     ((5*H[{1}, v])/48 + (5*Log[2])/48) + G[{b4, b2, b1}, -x^(-2) + z^2]*
     ((-5*H[{1}, (1 - v)/2])/48 + (5*H[{1}, v])/48 + (5*Log[2])/48) + 
    G[{b4, b3, b1}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/48 + 
      (5*H[{1}, v])/48 + (5*Log[2])/48) + G[{b7, b1, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + H[{1}, v]/12 + Log[2]/8) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/16 + 
      (5*H[{1}, v])/48 + (7*Log[2])/48) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/16 + (5*H[{1}, v])/48 + 
      (7*Log[2])/48) + G[{b7, b4, b4}, -x^(-2) + z^2]*
     ((-7*H[{-1}, v])/48 + H[{1}, (1 - v)/2]/32 + H[{1}, v]/12 + 
      (11*Log[2])/48) + G[{b1, b1, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/3 + H[{1}, v]/3 + Log[2]/3) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-7*H[{-1}, v])/24 - 
      (5*H[{1}, (1 - v)/2])/48 + (5*H[{1}, v])/24 + Log[2]/2) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((-17*H[{-1}, v])/48 - 
      H[{1}, (1 - v)/2]/24 + (19*H[{1}, v])/48 + (3*Log[2])/4) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/12 - 
      H[{1}, (1 - v)/2]/48 + (5*H[{1}, v])/12 + (5*Log[2])/6) - 
    (7*H[{-3}, (1 - v)/2]*Log[2])/72 + (37*Pi^2*H[{-1}, v]*Log[2])/3456 + 
    (37*H[{-1}, v]^3*Log[2])/864 + (41*Pi^2*H[{1}, (1 - v)/2]*Log[2])/3456 + 
    (53*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/288 + 
    (31*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/288 + 
    (H[{1}, (1 - v)/2]^3*Log[2])/108 - (Pi^2*H[{1}, v]*Log[2])/64 - 
    (7*H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/144 - 
    (29*H[{-1}, v]^2*H[{1}, v]*Log[2])/144 - 
    (4*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/36 + 
    (5*H[{-1}, v]*H[{1}, v]^2*Log[2])/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/4 - (5*H[{1}, v]^3*Log[2])/72 - 
    (7*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/72 - 
    (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/48 + 
    (11*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/48 + (H[{3}, (1 - v)/2]*Log[2])/
     4 + (7*H[{2, 1}, (1 - v)/2]*Log[2])/24 - (91*Pi^2*Log[2]^2)/6912 - 
    (7*H[{-2}, (1 - v)/2]*Log[2]^2)/288 - (95*H[{-1}, v]^2*Log[2]^2)/576 - 
    (13*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/32 - 
    (71*H[{1}, (1 - v)/2]^2*Log[2]^2)/576 + 
    (59*H[{-1}, v]*H[{1}, v]*Log[2]^2)/144 + 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/36 - 
    (5*H[{1}, v]^2*Log[2]^2)/24 + (47*H[{2}, (1 - v)/2]*Log[2]^2)/288 + 
    (71*H[{-1}, v]*Log[2]^3)/288 + (253*H[{1}, (1 - v)/2]*Log[2]^3)/864 - 
    (119*H[{1}, v]*Log[2]^3)/432 - (451*Log[2]^4)/3456 + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/96 - (H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      H[{2}, (1 - v)/2]/48 - (H[{1}, (1 - v)/2]*Log[2])/12) + 
    G[{b2, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{2}, (1 - v)/2]/48 - 
      (H[{1}, (1 - v)/2]*Log[2])/16) + G[{b3, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{2}, (1 - v)/2]/48 - (H[{1}, (1 - v)/2]*Log[2])/16) + 
    G[{b7, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/48 - 
      H[{1}, (1 - v)/2]^2/192 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{2}, (1 - v)/2]/96 + (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b4, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/16 + 
      H[{1}, (1 - v)/2]^2/192 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{2}, (1 - v)/2]/32 + (H[{1}, (1 - v)/2]*Log[2])/12) + 
    G[{b4, b1}, -x^(-2) + z^2]*((19*Pi^2)/192 - (5*H[{-1}, v]^2)/48 + 
      (11*H[{1}, (1 - v)/2]^2)/96 + (5*H[{-1}, v]*H[{1}, v])/24 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{2}, (1 - v)/2]/48 + 
      (5*H[{-1}, v]*Log[2])/12 - (5*H[{1}, (1 - v)/2]*Log[2])/24 - 
      (5*H[{1}, v]*Log[2])/24 - (5*Log[2]^2)/16) + 
    G[{b1, b4}, -x^(-2) + z^2]*(Pi^2/9 - H[{-1}, v]^2/12 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + (3*H[{1}, (1 - v)/2]^2)/32 + 
      (H[{-1}, v]*H[{1}, v])/6 - (5*H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
      H[{1}, v]^2/24 - H[{2}, (1 - v)/2]/48 + (H[{-1}, v]*Log[2])/3 - 
      (H[{1}, (1 - v)/2]*Log[2])/6 - (H[{1}, v]*Log[2])/12 - 
      (5*Log[2]^2)/24) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-23*Pi^2)/144 + H[{-1}, v]^2/24 - (13*H[{-1}, v]*H[{1}, (1 - v)/2])/
       48 - (19*H[{1}, (1 - v)/2]^2)/64 + (H[{-1}, v]*H[{1}, v])/24 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/12 - (19*H[{1}, v]^2)/96 - 
      (29*H[{2}, (1 - v)/2])/96 - (H[{-1}, v]*Log[2])/24 + 
      (11*H[{1}, (1 - v)/2]*Log[2])/16 - (7*H[{1}, v]*Log[2])/16 - 
      (19*Log[2]^2)/96) + G[{b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]^2/36 - (H[{-1}, v]*H[{1}, (1 - v)/2])/18 - 
      H[{1}, (1 - v)/2]^2/36 + (H[{-1}, v]*H[{1}, v])/36 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/72 - H[{1}, v]^2/144 - 
      H[{2}, (1 - v)/2]/72 + (H[{-1}, v]*Log[2])/12 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/24 - 
      Log[2]^2/16) + G[{b2, b5}, -x^(-2) + z^2]*
     (Pi^2/72 + (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       24 - H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/16 - 
      (5*Log[2]^2)/96) + G[{b3, b5}, -x^(-2) + z^2]*
     (Pi^2/72 + (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       24 - H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/16 - 
      (5*Log[2]^2)/96) + G[{b7, b4}, -x^(-2) + z^2]*
     ((19*Pi^2)/576 - H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/16 + 
      (3*H[{1}, (1 - v)/2]^2)/64 + (H[{-1}, v]*H[{1}, v])/24 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/96 - 
      H[{2}, (1 - v)/2]/96 + (H[{-1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*Log[2])/6 - (H[{1}, v]*Log[2])/48 - 
      (5*Log[2]^2)/96) + G[{b2, b1}, -x^(-2) + z^2]*
     ((7*Pi^2)/288 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/96 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/16 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - Log[2]^2/24) + 
    G[{b3, b1}, -x^(-2) + z^2]*((7*Pi^2)/288 - (H[{-1}, v]*H[{1}, (1 - v)/2])/
       24 + H[{1}, (1 - v)/2]^2/96 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/16 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - Log[2]^2/24) + 
    G[{b5, b5}, -x^(-2) + z^2]*(Pi^2/432 + (H[{-1}, v]*H[{1}, v])/36 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/72 - H[{1}, v]^2/144 - 
      H[{2}, (1 - v)/2]/72 + (H[{-1}, v]*Log[2])/36 + 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/24 - 
      (5*Log[2]^2)/144) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-11*Pi^2)/864 + (H[{-1}, v]*H[{1}, v])/72 + 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/144 - H[{1}, v]^2/288 + 
      (11*H[{2}, (1 - v)/2])/144 + (H[{-1}, v]*Log[2])/72 + 
      (13*H[{1}, (1 - v)/2]*Log[2])/144 - (H[{1}, v]*Log[2])/48 - 
      (5*Log[2]^2)/288) + G[{b7, b6}, -x^(-2) + z^2]*
     (-Pi^2/96 - H[{1}, v]^2/96 - (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + 
    G[{b4, b6}, -x^(-2) + z^2]*(Pi^2/144 + H[{1}, v]^2/144 + 
      (H[{1}, v]*Log[2])/72 + Log[2]^2/144) + G[{b2, b4}, -x^(-2) + z^2]*
     ((-5*Pi^2)/144 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/48 - (H[{-1}, v]*H[{1}, v])/24 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
      (5*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/24 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/48 + 
      Log[2]^2/32) + G[{b3, b4}, -x^(-2) + z^2]*((-5*Pi^2)/144 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/48 - 
      (H[{-1}, v]*H[{1}, v])/24 + (5*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + (5*H[{2}, (1 - v)/2])/48 - (H[{-1}, v]*Log[2])/24 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/48 + (H[{1}, v]*Log[2])/48 + 
      Log[2]^2/32) + G[{b7, b1}, -x^(-2) + z^2]*((-13*Pi^2)/576 + 
      H[{-1}, v]^2/48 - H[{1}, (1 - v)/2]^2/32 - (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 - H[{2}, (1 - v)/2]/48 - 
      (H[{-1}, v]*Log[2])/12 + (H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/24 + Log[2]^2/16) + G[{b1, b1}, -x^(-2) + z^2]*
     ((-23*Pi^2)/288 + H[{-1}, v]^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - 
      H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/6 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 + H[{2}, (1 - v)/2]/6 - 
      (H[{-1}, v]*Log[2])/4 + (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/6 + (5*Log[2]^2)/24) + G[{b7}, -x^(-2) + z^2]*
     (-H[{-3}, (1 - v)/2]/48 - (Pi^2*H[{-1}, (1 - v)/2])/96 - 
      (7*Pi^2*H[{1}, (1 - v)/2])/576 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 - H[{1}, (1 - v)/2]^3/192 - 
      (H[{-2}, (1 - v)/2]*H[{1}, v])/48 - (H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/24 - (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/96 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - (H[{-1}, v]*H[{2}, (1 - v)/2])/
       48 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/48 + H[{3}, (1 - v)/2]/96 + 
      (5*H[{2, 1}, (1 - v)/2])/96 - (H[{-2}, (1 - v)/2]*Log[2])/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - (H[{1}, (1 - v)/2]^2*Log[2])/
       96 - (H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/16 + (H[{2}, (1 - v)/2]*Log[2])/
       24 - (H[{-1}, (1 - v)/2]*Log[2]^2)/96 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/
       96) + G[{b4}, -x^(-2) + z^2]*(H[{-3}, (1 - v)/2]/72 + 
      (Pi^2*H[{-1}, (1 - v)/2])/144 - (7*Pi^2*H[{-1}, v])/96 - 
      H[{-1}, v]^3/54 - (23*Pi^2*H[{1}, (1 - v)/2])/1728 - 
      (23*H[{-1}, v]^2*H[{1}, (1 - v)/2])/144 - 
      (55*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/288 - (71*H[{1}, (1 - v)/2]^3)/
       1728 + (5*Pi^2*H[{1}, v])/576 + (H[{-2}, (1 - v)/2]*H[{1}, v])/72 + 
      (H[{-1}, v]^2*H[{1}, v])/16 + (23*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/72 + (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
      (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/144 - (H[{-1}, v]*H[{1}, v]^2)/8 - 
      (25*H[{1}, (1 - v)/2]*H[{1}, v]^2)/144 + (7*H[{1}, v]^3)/144 - 
      (11*H[{-1}, v]*H[{2}, (1 - v)/2])/144 - 
      (29*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/288 - 
      (29*H[{1}, v]*H[{2}, (1 - v)/2])/144 - (121*H[{3}, (1 - v)/2])/288 + 
      (31*H[{2, 1}, (1 - v)/2])/288 + (47*Pi^2*Log[2])/576 + 
      (H[{-2}, (1 - v)/2]*Log[2])/72 + (17*H[{-1}, v]^2*Log[2])/144 + 
      (23*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 + 
      (19*H[{1}, (1 - v)/2]^2*Log[2])/72 + (H[{-1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/72 - (3*H[{-1}, v]*H[{1}, v]*Log[2])/8 - 
      (2*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/3 + (13*H[{1}, v]^2*Log[2])/48 - 
      (H[{2}, (1 - v)/2]*Log[2])/8 + (H[{-1}, (1 - v)/2]*Log[2]^2)/144 - 
      (11*H[{-1}, v]*Log[2]^2)/36 - (47*H[{1}, (1 - v)/2]*Log[2]^2)/72 + 
      (11*H[{1}, v]*Log[2]^2)/24 + (55*Log[2]^3)/216 - (283*Zeta[3])/864) + 
    G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/216 + (Pi^2*H[{1}, (1 - v)/2])/
       432 + (H[{-1}, v]^2*H[{1}, v])/36 + (H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/36 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/144 - 
      (H[{-1}, v]*H[{1}, v]^2)/72 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/144 + 
      H[{1}, v]^3/432 - (H[{-1}, v]*H[{2}, (1 - v)/2])/36 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/72 - H[{3}, (1 - v)/2]/72 - 
      H[{2, 1}, (1 - v)/2]/72 - (Pi^2*Log[2])/216 + (H[{-1}, v]^2*Log[2])/
       36 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/144 - (H[{-1}, v]*H[{1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + (H[{1}, v]^2*Log[2])/48 + 
      (H[{2}, (1 - v)/2]*Log[2])/36 - (5*H[{-1}, v]*Log[2]^2)/72 - 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/144 + (H[{1}, v]*Log[2]^2)/16 + 
      (19*Log[2]^3)/432 + Zeta[3]/36) + G[{b1}, -x^(-2) + z^2]*
     ((13*Pi^2*H[{-1}, v])/288 - H[{-1}, v]^3/72 + (Pi^2*H[{1}, (1 - v)/2])/
       144 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/16 + (7*H[{1}, (1 - v)/2]^3)/
       288 + (Pi^2*H[{1}, v])/96 + (H[{-1}, v]^2*H[{1}, v])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       24 + (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/24 + (7*H[{3}, (1 - v)/2])/48 - 
      (17*H[{2, 1}, (1 - v)/2])/48 - (5*Pi^2*Log[2])/144 + 
      (H[{-1}, v]^2*Log[2])/12 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/12 - (H[{-1}, v]*H[{1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/6 - (H[{-1}, v]*Log[2]^2)/8 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/8 + (H[{1}, v]*Log[2]^2)/24 + 
      Log[2]^3/18 + (35*Zeta[3])/72) + (95*H[{-1}, v]*Zeta[3])/576 + 
    (323*H[{1}, (1 - v)/2]*Zeta[3])/576 - (191*H[{1}, v]*Zeta[3])/864 - 
    (667*Log[2]*Zeta[3])/1728}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-5/768, G[{b1}, -x^(-2) + z^2]/48 - (5*G[{b4}, -x^(-2) + z^2])/288 - 
    (5*H[{-1}, v])/384 + H[{1}, (1 - v)/2]/128 - H[{1}, v]/288 + 
    (11*Log[2])/1152, (85*Pi^2)/13824 - G[{b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b1, b4}, -x^(-2) + z^2]/12 + G[{b4, b1}, -x^(-2) + z^2]/12 - 
    (3*G[{b4, b4}, -x^(-2) + z^2])/32 - G[{b5, b4}, -x^(-2) + z^2]/144 - 
    (5*H[{-1}, v]^2)/384 + (H[{-1}, v]*H[{1}, (1 - v)/2])/64 + 
    H[{1}, (1 - v)/2]^2/128 - (H[{-1}, v]*H[{1}, v])/144 - 
    (H[{1}, (1 - v)/2]*H[{1}, v])/18 + H[{1}, v]^2/64 - 
    H[{2}, (1 - v)/2]/144 + G[{b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, v]/24 - Log[2]/12) + G[{b5}, -x^(-2) + z^2]*
     (H[{1}, v]/144 + Log[2]/144) + G[{b4}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/144 + (7*H[{1}, (1 - v)/2])/144 + H[{1}, v]/96 + 
      (13*Log[2])/288) + (11*H[{-1}, v]*Log[2])/576 - 
    (41*H[{1}, (1 - v)/2]*Log[2])/576 + (11*H[{1}, v]*Log[2])/288 + 
    (11*Log[2]^2)/1152, -G[{b1, b1, b4}, -x^(-2) + z^2]/6 - 
    G[{b1, b4, b1}, -x^(-2) + z^2]/6 + G[{b1, b4, b4}, -x^(-2) + z^2]/3 + 
    G[{b2, b1, b1}, -x^(-2) + z^2]/24 + G[{b2, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b4, b4}, -x^(-2) + z^2]/12 + G[{b2, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b7, b1}, -x^(-2) + z^2]/24 + G[{b2, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b1, b1}, -x^(-2) + z^2]/24 + G[{b3, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b4, b4}, -x^(-2) + z^2]/12 + G[{b3, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b7, b1}, -x^(-2) + z^2]/24 + G[{b3, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b4, b1, b1}, -x^(-2) + z^2]/6 + G[{b4, b1, b4}, -x^(-2) + z^2]/3 + 
    G[{b4, b4, b1}, -x^(-2) + z^2]/4 - (5*G[{b4, b4, b4}, -x^(-2) + z^2])/
     16 - (5*G[{b4, b5, b4}, -x^(-2) + z^2])/144 + 
    G[{b4, b7, b1}, -x^(-2) + z^2]/12 - G[{b4, b7, b4}, -x^(-2) + z^2]/12 - 
    G[{b5, b4, b4}, -x^(-2) + z^2]/144 - G[{b5, b5, b4}, -x^(-2) + z^2]/36 + 
    (85*Pi^2*H[{-1}, v])/6912 - (5*H[{-1}, v]^3)/576 - 
    (67*Pi^2*H[{1}, (1 - v)/2])/6912 - 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/64 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     64 - H[{1}, (1 - v)/2]^3/576 + (Pi^2*H[{1}, v])/288 - 
    (H[{-1}, v]^2*H[{1}, v])/144 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
     9 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/36 + (H[{-1}, v]*H[{1}, v]^2)/32 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/18 - H[{1}, v]^3/96 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/72 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     72 + (H[{1}, v]*H[{2}, (1 - v)/2])/18 + (5*H[{3}, (1 - v)/2])/48 - 
    H[{2, 1}, (1 - v)/2]/36 + G[{b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, v]/6 - Log[2]/3) + G[{b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - H[{1}, v]/6 - Log[2]/3) + G[{b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b2, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/24) + 
    G[{b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - 
      Log[2]/24) + G[{b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/72 - 
      H[{1}, (1 - v)/2]/72 + H[{1}, v]/144 + Log[2]/48) + 
    G[{b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/36 + Log[2]/36) + 
    G[{b4, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/144 + (5*Log[2])/144) + 
    G[{b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 + H[{1}, v]/24 + 
      Log[2]/24) + G[{b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/24 + Log[2]/24) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-3*H[{-1}, v])/16 + H[{1}, (1 - v)/2]/16 + H[{1}, v]/16 + Log[2]/4) + 
    G[{b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 + 
      H[{1}, v]/6 + Log[2]/4) - (61*Pi^2*Log[2])/6912 + 
    (11*H[{-1}, v]^2*Log[2])/576 - (41*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
     288 - (25*H[{1}, (1 - v)/2]^2*Log[2])/576 + 
    (11*H[{-1}, v]*H[{1}, v]*Log[2])/144 + 
    (2*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 - (H[{1}, v]^2*Log[2])/16 + 
    (5*H[{2}, (1 - v)/2]*Log[2])/72 + (11*H[{-1}, v]*Log[2]^2)/576 + 
    (35*H[{1}, (1 - v)/2]*Log[2]^2)/192 - (29*H[{1}, v]*Log[2]^2)/288 - 
    (23*Log[2]^3)/576 + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/216 + (H[{-1}, v]*H[{1}, v])/72 - (H[{1}, (1 - v)/2]*H[{1}, v])/
       72 - H[{1}, v]^2/288 - H[{2}, (1 - v)/2]/36 + (H[{-1}, v]*Log[2])/72 - 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/48 - 
      (5*Log[2]^2)/288) + G[{b4}, -x^(-2) + z^2]*
     (Pi^2/18 - (5*H[{-1}, v]^2)/144 + (7*H[{-1}, v]*H[{1}, (1 - v)/2])/72 + 
      (13*H[{1}, (1 - v)/2]^2)/144 + (H[{-1}, v]*H[{1}, v])/48 - 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/72 + (5*H[{1}, v]^2)/96 + 
      (7*H[{2}, (1 - v)/2])/144 + (13*H[{-1}, v]*Log[2])/144 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/18 + (H[{1}, v]*Log[2])/12 - 
      Log[2]^2/288) + G[{b1}, -x^(-2) + z^2]*((-11*Pi^2)/288 + 
      H[{-1}, v]^2/24 - H[{1}, (1 - v)/2]^2/24 - (H[{-1}, v]*H[{1}, v])/12 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 - (H[{-1}, v]*Log[2])/6 + 
      (H[{1}, (1 - v)/2]*Log[2])/12 + (H[{1}, v]*Log[2])/12 + Log[2]^2/8) + 
    (35*Zeta[3])/384, (3229*Pi^4)/276480 + 
    (2*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/3 + 
    G[{b1, b1, b4, b1}, -x^(-2) + z^2]/3 - G[{b1, b1, b4, b4}, 
     -x^(-2) + z^2] - G[{b1, b1, b7, b1}, -x^(-2) + z^2]/3 + 
    G[{b1, b1, b7, b4}, -x^(-2) + z^2]/3 - G[{b1, b2, b1, b1}, -x^(-2) + z^2]/
     6 - G[{b1, b2, b4, b1}, -x^(-2) + z^2]/6 + 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/3 - G[{b1, b2, b5, b4}, -x^(-2) + z^2]/
     6 + G[{b1, b2, b7, b1}, -x^(-2) + z^2]/6 - 
    G[{b1, b2, b7, b4}, -x^(-2) + z^2]/6 - G[{b1, b3, b1, b1}, -x^(-2) + z^2]/
     6 - G[{b1, b3, b4, b1}, -x^(-2) + z^2]/6 + 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/3 - G[{b1, b3, b5, b4}, -x^(-2) + z^2]/
     6 + G[{b1, b3, b7, b1}, -x^(-2) + z^2]/6 - 
    G[{b1, b3, b7, b4}, -x^(-2) + z^2]/6 + G[{b1, b4, b1, b1}, -x^(-2) + z^2]/
     12 - (2*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/3 - 
    G[{b1, b4, b4, b1}, -x^(-2) + z^2]/2 + 
    (11*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/12 + 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/6 - G[{b1, b4, b7, b1}, -x^(-2) + z^2]/
     6 + G[{b1, b4, b7, b4}, -x^(-2) + z^2]/6 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b1, b7, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b7, b4, b4}, -x^(-2) + z^2]/6 + G[{b1, b7, b7, b1}, -x^(-2) + z^2]/
     12 - G[{b1, b7, b7, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b2, b1, b1, b4}, -x^(-2) + z^2]/
     6 + G[{b2, b1, b4, b4}, -x^(-2) + z^2]/6 + 
    G[{b2, b1, b7, b1}, -x^(-2) + z^2]/6 - G[{b2, b1, b7, b4}, -x^(-2) + z^2]/
     6 + G[{b2, b2, b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b2, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b3, b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b3, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b4, b1, b4}, -x^(-2) + z^2]/6 + 
    (5*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/24 - 
    G[{b2, b4, b4, b4}, -x^(-2) + z^2]/3 - G[{b2, b4, b5, b4}, -x^(-2) + z^2]/
     24 - G[{b2, b4, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/8 + G[{b2, b7, b1, b1}, -x^(-2) + z^2]/
     6 - G[{b2, b7, b1, b4}, -x^(-2) + z^2]/6 - 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/8 + G[{b2, b7, b4, b4}, -x^(-2) + z^2]/
     8 - G[{b2, b7, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b1, b1, b1}, -x^(-2) + z^2]/3 + G[{b3, b1, b1, b4}, -x^(-2) + z^2]/
     6 + G[{b3, b1, b4, b4}, -x^(-2) + z^2]/6 + 
    G[{b3, b1, b7, b1}, -x^(-2) + z^2]/6 - G[{b3, b1, b7, b4}, -x^(-2) + z^2]/
     6 + G[{b3, b2, b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b2, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b3, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b4, b1, b4}, -x^(-2) + z^2]/6 + 
    (5*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/24 - 
    G[{b3, b4, b4, b4}, -x^(-2) + z^2]/3 - G[{b3, b4, b5, b4}, -x^(-2) + z^2]/
     24 - G[{b3, b4, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/8 + G[{b3, b7, b1, b1}, -x^(-2) + z^2]/
     6 - G[{b3, b7, b1, b4}, -x^(-2) + z^2]/6 - 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/8 + G[{b3, b7, b4, b4}, -x^(-2) + z^2]/
     8 - G[{b3, b7, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/24 - 
    (2*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/3 - 
    (2*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/3 + 
    G[{b4, b2, b1, b1}, -x^(-2) + z^2]/6 + G[{b4, b2, b4, b1}, -x^(-2) + z^2]/
     6 - G[{b4, b2, b4, b4}, -x^(-2) + z^2]/3 + 
    G[{b4, b2, b5, b4}, -x^(-2) + z^2]/6 - G[{b4, b2, b7, b1}, -x^(-2) + z^2]/
     6 + G[{b4, b2, b7, b4}, -x^(-2) + z^2]/6 + 
    G[{b4, b3, b1, b1}, -x^(-2) + z^2]/6 + G[{b4, b3, b4, b1}, -x^(-2) + z^2]/
     6 - G[{b4, b3, b4, b4}, -x^(-2) + z^2]/3 + 
    G[{b4, b3, b5, b4}, -x^(-2) + z^2]/6 - G[{b4, b3, b7, b1}, -x^(-2) + z^2]/
     6 + G[{b4, b3, b7, b4}, -x^(-2) + z^2]/6 - 
    (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/12 + G[{b4, b4, b1, b4}, 
     -x^(-2) + z^2] + (7*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/12 - 
    (3*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/4 - 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    (5*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/12 - 
    (5*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/144 - 
    (23*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/144 + 
    G[{b4, b6, b4, b4}, -x^(-2) + z^2]/144 - 
    G[{b4, b7, b1, b1}, -x^(-2) + z^2]/4 + G[{b4, b7, b1, b4}, -x^(-2) + z^2]/
     3 + G[{b4, b7, b4, b1}, -x^(-2) + z^2]/3 - 
    (5*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/12 - 
    G[{b5, b4, b4, b4}, -x^(-2) + z^2]/36 - 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/36 - 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/36 - 
    (5*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/72 + H[{-4}, (1 - v)/2]/48 + 
    (Pi^2*H[{-2}, (1 - v)/2])/288 + (85*Pi^2*H[{-1}, v]^2)/6912 - 
    (5*H[{-1}, v]^4)/1152 - (G[{b1, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/3 + (G[{b1, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 + (G[{b1, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 - (G[{b1, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 + (G[{b1, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/12 + (G[{b2, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 - (G[{b2, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b2, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b2, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b2, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 + (G[{b3, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 - (G[{b3, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b3, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b3, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b3, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b4, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 - (G[{b4, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/6 + (5*G[{b4, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/12 - (67*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/3456 + 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/96 - (35*Pi^2*H[{1}, (1 - v)/2]^2)/
     6912 + (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/64 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/288 - (7*H[{1}, (1 - v)/2]^4)/1152 + 
    (H[{-3}, (1 - v)/2]*H[{1}, v])/72 + (Pi^2*H[{-1}, v]*H[{1}, v])/144 - 
    (H[{-1}, v]^3*H[{1}, v])/216 - (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/36 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/9 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/18 - 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/108 + (Pi^2*H[{1}, v]^2)/384 + 
    (H[{-2}, (1 - v)/2]*H[{1}, v]^2)/288 + (H[{-1}, v]^2*H[{1}, v]^2)/32 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/9 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/24 - (H[{-1}, v]*H[{1}, v]^3)/48 - 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]^3)/108 + H[{1}, v]^4/192 - 
    (17*Pi^2*H[{2}, (1 - v)/2])/864 - (H[{-1}, v]^2*H[{2}, (1 - v)/2])/72 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 - 
    (11*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/144 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/9 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/9 - 
    (23*H[{1}, v]^2*H[{2}, (1 - v)/2])/288 - (7*H[{2}, (1 - v)/2]^2)/288 + 
    (5*H[{-1}, v]*H[{3}, (1 - v)/2])/24 + 
    (11*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/72 - 
    (5*H[{1}, v]*H[{3}, (1 - v)/2])/48 + H[{4}, (1 - v)/2]/18 - 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/18 + 
    (25*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/72 - 
    (17*H[{1}, v]*H[{2, 1}, (1 - v)/2])/144 - (5*H[{2, 2}, (1 - v)/2])/72 - 
    (41*H[{2, 1, 1}, (1 - v)/2])/72 + G[{b4, b1, b4}, -x^(-2) + z^2]*
     ((2*H[{-1}, v])/3 - (2*H[{1}, v])/3 - (4*Log[2])/3) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/2 + H[{1}, (1 - v)/2]/12 - 
      (7*H[{1}, v])/12 - (13*Log[2])/12) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     ((2*H[{-1}, v])/3 + H[{1}, (1 - v)/2]/6 - (5*H[{1}, v])/12 - 
      (13*Log[2])/12) + G[{b1, b1, b1}, -x^(-2) + z^2]*
     ((2*H[{1}, (1 - v)/2])/3 - (2*H[{1}, v])/3 - (2*Log[2])/3) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/6 - Log[2]/4) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/6 - Log[2]/4) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/6 - H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/4) + G[{b1, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b2, b1, b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b3, b1, b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b4, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b1, b2, b4}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/6 - H[{1}, v]/6 - Log[2]/6) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/6 - H[{1}, v]/6 - 
      Log[2]/6) + G[{b4, b2, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/6 - 
      H[{1}, v]/6 - Log[2]/6) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/6 - H[{1}, v]/6 - Log[2]/6) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/8 - Log[2]/8) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/24 - Log[2]/8) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 - H[{1}, v]/24 - Log[2]/8) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, (1 - v)/2]/24 - 
      Log[2]/12) + G[{b3, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, (1 - v)/2]/24 - Log[2]/12) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - 
      Log[2]/12) + G[{b2, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b2, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b3, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b3, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/24) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - 
      Log[2]/24) + G[{b3, b2, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 - 
      H[{1}, v]/24 - Log[2]/24) + G[{b3, b3, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/24 - H[{1}, v]/24 - Log[2]/24) + 
    G[{b4, b6, b4}, -x^(-2) + z^2]*(-H[{1}, v]/144 - Log[2]/144) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/36 + Log[2]/36) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/72 - H[{1}, (1 - v)/2]/72 + 
      H[{1}, v]/36 + Log[2]/24) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/24 + Log[2]/24) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/24 + Log[2]/24) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/24 + H[{1}, v]/24 + Log[2]/24) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 + H[{1}, v]/24 + 
      Log[2]/24) + G[{b3, b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/24 + Log[2]/24) + G[{b3, b3, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/24 + H[{1}, v]/24 + Log[2]/24) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/16 + Log[2]/16) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/72 + (5*Log[2])/72) + 
    G[{b2, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 + 
      Log[2]/12) + G[{b3, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 + Log[2]/12) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/18 - H[{1}, (1 - v)/2]/18 + 
      H[{1}, v]/36 + Log[2]/12) + G[{b1, b7, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/12 + H[{1}, v]/12 + Log[2]/12) + 
    G[{b2, b1, b1}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, (1 - v)/2]/4 + 
      H[{1}, v]/6 + Log[2]/12) + G[{b3, b1, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, (1 - v)/2]/4 + H[{1}, v]/6 + Log[2]/12) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/72 - 
      (5*H[{1}, (1 - v)/2])/72 + (5*H[{1}, v])/144 + (5*Log[2])/48) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((23*H[{1}, v])/144 + (23*Log[2])/144) + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/6 + Log[2]/6) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/6 + Log[2]/6) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/6 + H[{1}, v]/6 + 
      Log[2]/6) + G[{b1, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/6 + 
      H[{1}, v]/6 + Log[2]/6) + G[{b4, b2, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/6 + H[{1}, v]/6 + Log[2]/6) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/6 + H[{1}, v]/6 + 
      Log[2]/6) + G[{b4, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + 
      H[{1}, (1 - v)/2]/6 + H[{1}, v]/12 + Log[2]/4) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/8 + (7*Log[2])/24) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/6 + H[{1}, (1 - v)/2]/24 + H[{1}, v]/8 + (7*Log[2])/24) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/8 - 
      H[{1}, (1 - v)/2]/24 + H[{1}, v]/6 + (19*Log[2])/24) + 
    G[{b1, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/3 - H[{1}, (1 - v)/2]/4 + 
      (7*H[{1}, v])/12 + (11*Log[2])/12) + (H[{-3}, (1 - v)/2]*Log[2])/72 - 
    (61*Pi^2*H[{-1}, v]*Log[2])/3456 + (11*H[{-1}, v]^3*Log[2])/864 - 
    (29*Pi^2*H[{1}, (1 - v)/2]*Log[2])/3456 - 
    (41*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/288 - 
    (25*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/288 - 
    (5*H[{1}, (1 - v)/2]^3*Log[2])/864 - (Pi^2*H[{1}, v]*Log[2])/576 + 
    (H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/144 + 
    (11*H[{-1}, v]^2*H[{1}, v]*Log[2])/144 + 
    (4*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 + 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/36 - 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/8 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/4 + (H[{1}, v]^3*Log[2])/24 + 
    (5*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/36 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/12 - 
    (13*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/48 - (5*H[{3}, (1 - v)/2]*Log[2])/
     16 - (H[{2, 1}, (1 - v)/2]*Log[2])/16 + (55*Pi^2*Log[2]^2)/6912 + 
    (H[{-2}, (1 - v)/2]*Log[2]^2)/288 + (11*H[{-1}, v]^2*Log[2]^2)/576 + 
    (35*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
    (65*H[{1}, (1 - v)/2]^2*Log[2]^2)/576 - 
    (29*H[{-1}, v]*H[{1}, v]*Log[2]^2)/144 - 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/36 + (H[{1}, v]^2*Log[2]^2)/8 - 
    (59*H[{2}, (1 - v)/2]*Log[2]^2)/288 - (23*H[{-1}, v]*Log[2]^3)/288 - 
    (241*H[{1}, (1 - v)/2]*Log[2]^3)/864 + (65*H[{1}, v]*Log[2]^3)/432 + 
    (199*Log[2]^4)/3456 + G[{b1, b1, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/3 + (2*H[{1}, v])/3 + Log[2]) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/3 - H[{1}, (1 - v)/2]/3 + 
      (2*H[{1}, v])/3 + Log[2]) + G[{b4, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/6 + H[{1}, (1 - v)/2]^2/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 - (H[{1}, (1 - v)/2]*Log[2])/4) + 
    G[{b2, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/12 - 
      H[{1}, (1 - v)/2]^2/48 - H[{2}, (1 - v)/2]/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/12) + G[{b3, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/12 - H[{1}, (1 - v)/2]^2/48 - 
      H[{2}, (1 - v)/2]/24 + (H[{1}, (1 - v)/2]*Log[2])/12) + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      H[{2}, (1 - v)/2]/12 + (H[{1}, (1 - v)/2]*Log[2])/12) + 
    G[{b1, b1}, -x^(-2) + z^2]*((23*Pi^2)/144 - H[{-1}, v]^2/12 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/6 + H[{1}, (1 - v)/2]^2/12 + 
      (H[{-1}, v]*H[{1}, v])/3 - (H[{1}, (1 - v)/2]*H[{1}, v])/3 - 
      H[{2}, (1 - v)/2]/3 + (H[{-1}, v]*Log[2])/2 - 
      (H[{1}, (1 - v)/2]*Log[2])/6 - (H[{1}, v]*Log[2])/3 - 
      (5*Log[2]^2)/12) + G[{b4, b4}, -x^(-2) + z^2]*
     ((131*Pi^2)/576 - (3*H[{-1}, v]^2)/16 + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       8 + (5*H[{1}, (1 - v)/2]^2)/16 + (H[{-1}, v]*H[{1}, v])/8 - 
      (25*H[{1}, (1 - v)/2]*H[{1}, v])/48 + (5*H[{1}, v]^2)/24 + 
      (17*H[{2}, (1 - v)/2])/48 + (H[{-1}, v]*Log[2])/2 - 
      (31*H[{1}, (1 - v)/2]*Log[2])/48 + (7*H[{1}, v]*Log[2])/24 - 
      (5*Log[2]^2)/48) + G[{b4, b5}, -x^(-2) + z^2]*
     ((23*Pi^2)/864 + (5*H[{-1}, v]*H[{1}, v])/72 - 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/144 - (5*H[{1}, v]^2)/288 - 
      (23*H[{2}, (1 - v)/2])/144 + (5*H[{-1}, v]*Log[2])/72 - 
      (13*H[{1}, (1 - v)/2]*Log[2])/144 - (5*H[{1}, v]*Log[2])/48 - 
      (25*Log[2]^2)/288) + G[{b5, b5}, -x^(-2) + z^2]*
     ((5*Pi^2)/432 + (H[{-1}, v]*H[{1}, v])/18 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/72 - H[{1}, v]^2/72 - 
      (5*H[{2}, (1 - v)/2])/72 + (H[{-1}, v]*Log[2])/18 - 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/12 - 
      (5*Log[2]^2)/72) + G[{b2, b4}, -x^(-2) + z^2]*
     (Pi^2/16 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/16 + 
      (H[{-1}, v]*H[{1}, v])/12 - (H[{1}, (1 - v)/2]*H[{1}, v])/8 + 
      H[{1}, v]^2/48 - H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/12 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - 
      Log[2]^2/16) + G[{b3, b4}, -x^(-2) + z^2]*
     (Pi^2/16 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/16 + 
      (H[{-1}, v]*H[{1}, v])/12 - (H[{1}, (1 - v)/2]*H[{1}, v])/8 + 
      H[{1}, v]^2/48 - H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/12 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/24 - (H[{1}, v]*Log[2])/24 - 
      Log[2]^2/16) + G[{b5, b4}, -x^(-2) + z^2]*
     (-Pi^2/144 - H[{-1}, v]^2/72 - (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - 
      H[{1}, (1 - v)/2]^2/72 + (H[{-1}, v]*H[{1}, v])/72 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/72 - H[{1}, v]^2/72 - 
      H[{2}, (1 - v)/2]/36 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/24 - Log[2]^2/24) + 
    G[{b4, b6}, -x^(-2) + z^2]*(Pi^2/288 + H[{1}, v]^2/288 + 
      (H[{1}, v]*Log[2])/144 + Log[2]^2/288) + G[{b2, b1}, -x^(-2) + z^2]*
     (-Pi^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - 
      (H[{-1}, v]*H[{1}, v])/12 + (H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      H[{2}, (1 - v)/2]/6 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/12 + 
      Log[2]^2/12) + G[{b3, b1}, -x^(-2) + z^2]*
     (-Pi^2/24 + (H[{-1}, v]*H[{1}, (1 - v)/2])/12 - 
      (H[{-1}, v]*H[{1}, v])/12 + (H[{1}, (1 - v)/2]*H[{1}, v])/12 + 
      H[{2}, (1 - v)/2]/6 - (H[{-1}, v]*Log[2])/12 + (H[{1}, v]*Log[2])/12 + 
      Log[2]^2/12) + G[{b2, b5}, -x^(-2) + z^2]*
     (-Pi^2/48 - (H[{-1}, v]*H[{1}, v])/12 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       24 + H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/8 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/24 + (H[{1}, v]*Log[2])/8 + 
      (5*Log[2]^2)/48) + G[{b3, b5}, -x^(-2) + z^2]*
     (-Pi^2/48 - (H[{-1}, v]*H[{1}, v])/12 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       24 + H[{1}, v]^2/48 + H[{2}, (1 - v)/2]/8 - (H[{-1}, v]*Log[2])/12 + 
      (H[{1}, (1 - v)/2]*Log[2])/24 + (H[{1}, v]*Log[2])/8 + 
      (5*Log[2]^2)/48) + G[{b1, b4}, -x^(-2) + z^2]*
     ((-2*Pi^2)/9 + H[{-1}, v]^2/6 - (5*H[{1}, (1 - v)/2]^2)/24 - 
      (H[{-1}, v]*H[{1}, v])/3 + (5*H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      H[{1}, v]^2/12 - (2*H[{-1}, v]*Log[2])/3 + (5*H[{1}, (1 - v)/2]*Log[2])/
       12 + (H[{1}, v]*Log[2])/6 + (5*Log[2]^2)/12) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-11*Pi^2)/72 + H[{-1}, v]^2/6 - 
      H[{1}, (1 - v)/2]^2/6 - (H[{-1}, v]*H[{1}, v])/3 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/3 - (2*H[{-1}, v]*Log[2])/3 + 
      (H[{1}, (1 - v)/2]*Log[2])/3 + (H[{1}, v]*Log[2])/3 + Log[2]^2/2) + 
    G[{b1}, -x^(-2) + z^2]*((-11*Pi^2*H[{-1}, v])/144 + H[{-1}, v]^3/36 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/12 - H[{1}, (1 - v)/2]^3/36 - 
      (Pi^2*H[{1}, v])/48 - (H[{-1}, v]^2*H[{1}, v])/12 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/6 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       12 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/4 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/12 - H[{3}, (1 - v)/2]/4 + 
      H[{2, 1}, (1 - v)/2]/2 + (Pi^2*Log[2])/18 - (H[{-1}, v]^2*Log[2])/6 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/6 + (H[{1}, (1 - v)/2]^2*Log[2])/
       8 + (H[{-1}, v]*H[{1}, v]*Log[2])/6 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/3 - (H[{2}, (1 - v)/2]*Log[2])/
       12 + (H[{-1}, v]*Log[2]^2)/4 - (H[{1}, (1 - v)/2]*Log[2]^2)/4 - 
      (H[{1}, v]*Log[2]^2)/12 - Log[2]^3/9 - (55*Zeta[3])/72) + 
    G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/108 - (Pi^2*H[{1}, (1 - v)/2])/
       432 + (Pi^2*H[{1}, v])/144 + (H[{-1}, v]^2*H[{1}, v])/72 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/36 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/144 - (H[{-1}, v]*H[{1}, v]^2)/144 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/144 + H[{1}, v]^3/216 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/18 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/72 - H[{3}, (1 - v)/2]/36 - 
      (5*H[{2, 1}, (1 - v)/2])/72 - (Pi^2*Log[2])/432 + 
      (H[{-1}, v]^2*Log[2])/72 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/144 - (H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + (H[{1}, v]^2*Log[2])/48 + 
      (H[{2}, (1 - v)/2]*Log[2])/18 - (5*H[{-1}, v]*Log[2]^2)/144 + 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/144 + (H[{1}, v]*Log[2]^2)/24 + 
      (11*Log[2]^3)/432 + (7*Zeta[3])/72) + G[{b4}, -x^(-2) + z^2]*
     (H[{-3}, (1 - v)/2]/144 + (Pi^2*H[{-1}, (1 - v)/2])/288 + 
      (Pi^2*H[{-1}, v])/9 - (5*H[{-1}, v]^3)/216 + 
      (13*Pi^2*H[{1}, (1 - v)/2])/864 + (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       72 + (13*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + 
      (5*H[{1}, (1 - v)/2]^3)/108 + (5*Pi^2*H[{1}, v])/576 + 
      (H[{-2}, (1 - v)/2]*H[{1}, v])/144 + (H[{-1}, v]^2*H[{1}, v])/48 - 
      (13*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/36 - 
      (3*H[{1}, (1 - v)/2]^2*H[{1}, v])/32 + (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/
       288 + (5*H[{-1}, v]*H[{1}, v]^2)/48 + 
      (59*H[{1}, (1 - v)/2]*H[{1}, v]^2)/288 - H[{1}, v]^3/24 + 
      (7*H[{-1}, v]*H[{2}, (1 - v)/2])/72 + 
      (37*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/144 + 
      (2*H[{1}, v]*H[{2}, (1 - v)/2])/9 + (83*H[{3}, (1 - v)/2])/144 - 
      (59*H[{2, 1}, (1 - v)/2])/144 - (59*Pi^2*Log[2])/576 + 
      (H[{-2}, (1 - v)/2]*Log[2])/144 + (13*H[{-1}, v]^2*Log[2])/144 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/9 - 
      (79*H[{1}, (1 - v)/2]^2*Log[2])/288 + 
      (H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2])/144 + 
      (H[{-1}, v]*H[{1}, v]*Log[2])/6 + (37*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/48 - (11*H[{1}, v]^2*Log[2])/48 + (H[{2}, (1 - v)/2]*Log[2])/
       8 + (H[{-1}, (1 - v)/2]*Log[2]^2)/288 - (H[{-1}, v]*Log[2]^2)/144 + 
      (191*H[{1}, (1 - v)/2]*Log[2]^2)/288 - (5*H[{1}, v]*Log[2]^2)/16 - 
      (11*Log[2]^3)/108 + (715*Zeta[3])/864) + (35*H[{-1}, v]*Zeta[3])/192 - 
    (295*H[{1}, (1 - v)/2]*Zeta[3])/576 + (89*H[{1}, v]*Zeta[3])/864 - 
    (137*Log[2]*Zeta[3])/1728}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-1/1152, -G[{b1}, -x^(-2) + z^2]/576 - G[{b4}, -x^(-2) + z^2]/288 - 
    H[{-1}, v]/576 - H[{1}, (1 - v)/2]/288 + H[{1}, v]/192 + Log[2]/144, 
   Pi^2/256 + (5*G[{b1, b1}, -x^(-2) + z^2])/288 - 
    G[{b1, b4}, -x^(-2) + z^2]/144 + G[{b4, b1}, -x^(-2) + z^2]/288 - 
    (7*G[{b4, b4}, -x^(-2) + z^2])/288 - G[{b7, b1}, -x^(-2) + z^2]/96 + 
    G[{b7, b4}, -x^(-2) + z^2]/96 - H[{-1}, v]^2/576 - 
    (G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2])/144 - H[{1}, (1 - v)/2]^2/576 + 
    (H[{-1}, v]*H[{1}, v])/96 - H[{1}, v]^2/192 - H[{2}, (1 - v)/2]/96 + 
    G[{b1}, -x^(-2) + z^2]*(-H[{-1}, v]/288 + H[{1}, (1 - v)/2]/72 - 
      H[{1}, v]/96 - Log[2]/144) + G[{b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/144 - H[{1}, (1 - v)/2]/288 + H[{1}, v]/48 + Log[2]/36) + 
    (H[{-1}, v]*Log[2])/72 + (H[{1}, (1 - v)/2]*Log[2])/144 - 
    (H[{1}, v]*Log[2])/48 - (5*Log[2]^2)/288, 
   (-13*G[{b1, b1, b1}, -x^(-2) + z^2])/144 + 
    (5*G[{b1, b1, b4}, -x^(-2) + z^2])/72 + G[{b1, b4, b1}, -x^(-2) + z^2]/
     36 + G[{b1, b4, b4}, -x^(-2) + z^2]/72 + G[{b1, b7, b1}, -x^(-2) + z^2]/
     24 - G[{b1, b7, b4}, -x^(-2) + z^2]/24 + G[{b4, b1, b1}, -x^(-2) + z^2]/
     36 + G[{b4, b1, b4}, -x^(-2) + z^2]/72 + 
    (7*G[{b4, b4, b1}, -x^(-2) + z^2])/288 - 
    (25*G[{b4, b4, b4}, -x^(-2) + z^2])/288 - G[{b4, b5, b4}, -x^(-2) + z^2]/
     48 - G[{b4, b7, b1}, -x^(-2) + z^2]/96 + G[{b4, b7, b4}, -x^(-2) + z^2]/
     96 - G[{b5, b4, b4}, -x^(-2) + z^2]/48 + G[{b5, b5, b4}, -x^(-2) + z^2]/
     48 + G[{b7, b1, b1}, -x^(-2) + z^2]/24 - G[{b7, b1, b4}, -x^(-2) + z^2]/
     24 - G[{b7, b4, b1}, -x^(-2) + z^2]/96 + G[{b7, b4, b4}, -x^(-2) + z^2]/
     96 - G[{b7, b7, b1}, -x^(-2) + z^2]/32 + G[{b7, b7, b4}, -x^(-2) + z^2]/
     32 + (Pi^2*H[{-1}, v])/128 - H[{-1}, v]^3/864 + 
    (Pi^2*H[{1}, (1 - v)/2])/576 + (G[{b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/24 - (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     96 - (G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2])/144 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     288 - (7*H[{1}, (1 - v)/2]^3)/1728 - (11*Pi^2*H[{1}, v])/1152 + 
    (H[{-1}, v]^2*H[{1}, v])/96 - (H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - 
    (H[{-1}, v]*H[{1}, v]^2)/96 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - 
    (H[{-1}, v]*H[{2}, (1 - v)/2])/48 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/
     32 - (5*H[{3}, (1 - v)/2])/96 + H[{2, 1}, (1 - v)/2]/96 + 
    G[{b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/144 + (5*H[{1}, (1 - v)/2])/144 - 
      H[{1}, v]/24 - (7*Log[2])/144) + G[{b1, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/72 + H[{1}, (1 - v)/2]/72 - H[{1}, v]/24 - Log[2]/36) + 
    G[{b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/48 + H[{1}, (1 - v)/2]/96 - 
      Log[2]/48) + G[{b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b1, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/144 - H[{1}, (1 - v)/2]/18 + 
      H[{1}, v]/48 - Log[2]/72) + G[{b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 + Log[2]/48) + 
    G[{b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b5, b4}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-7*H[{-1}, v])/144 - 
      (7*H[{1}, (1 - v)/2])/288 + H[{1}, v]/16 + Log[2]/9) - 
    (5*Pi^2*Log[2])/288 + (H[{-1}, v]^2*Log[2])/72 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, (1 - v)/2]^2*Log[2])/
     144 - (H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + (H[{1}, v]^2*Log[2])/96 + 
    (H[{2}, (1 - v)/2]*Log[2])/48 - (5*H[{-1}, v]*Log[2]^2)/144 + 
    (H[{1}, (1 - v)/2]*Log[2]^2)/288 + (H[{1}, v]*Log[2]^2)/32 + 
    (19*Log[2]^3)/864 + G[{b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/64 - 
      H[{2}, (1 - v)/2]/32 + (H[{1}, (1 - v)/2]*Log[2])/48) + 
    G[{b4}, -x^(-2) + z^2]*((11*Pi^2)/576 - H[{-1}, v]^2/144 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/144 + (5*H[{1}, (1 - v)/2]^2)/576 + 
      (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/32 + (H[{-1}, v]*Log[2])/18 - 
      (H[{1}, (1 - v)/2]*Log[2])/72 - (H[{1}, v]*Log[2])/16 - 
      (17*Log[2]^2)/288) + G[{b5}, -x^(-2) + z^2]*
     (-Pi^2/288 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/48 + (H[{1}, (1 - v)/2]*Log[2])/48 - 
      (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + G[{b1}, -x^(-2) + z^2]*
     ((-11*Pi^2)/1152 - H[{-1}, v]^2/288 + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       36 + H[{1}, (1 - v)/2]^2/144 - (H[{-1}, v]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/72 - 
      (H[{1}, (1 - v)/2]*Log[2])/36 + (H[{1}, v]*Log[2])/24 + Log[2]^2/36) + 
    (121*Zeta[3])/1728, (91*Pi^4)/138240 + 
    (23*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/72 - 
    (13*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/36 - 
    (7*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/36 + 
    G[{b1, b1, b4, b4}, -x^(-2) + z^2]/9 - G[{b1, b1, b7, b1}, -x^(-2) + z^2]/
     6 + G[{b1, b1, b7, b4}, -x^(-2) + z^2]/6 - 
    (7*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/36 + 
    G[{b1, b4, b1, b4}, -x^(-2) + z^2]/9 + 
    (5*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/72 + 
    (7*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/72 + 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b4, b7, b4}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/6 + G[{b1, b7, b1, b4}, -x^(-2) + z^2]/
     6 + G[{b1, b7, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b1, b7, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b1, b7, b7, b1}, -x^(-2) + z^2]/8 - G[{b1, b7, b7, b4}, -x^(-2) + z^2]/
     8 - (7*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/36 + 
    G[{b4, b1, b1, b4}, -x^(-2) + z^2]/9 + G[{b4, b1, b4, b1}, -x^(-2) + z^2]/
     36 + (5*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/36 + 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b1, b7, b4}, -x^(-2) + z^2]/12 + 
    (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/72 + 
    (7*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/72 + 
    (19*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/288 - 
    (61*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/288 - 
    (5*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/48 + 
    G[{b4, b4, b7, b1}, -x^(-2) + z^2]/32 - 
    G[{b4, b4, b7, b4}, -x^(-2) + z^2]/32 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/6 + G[{b4, b5, b5, b4}, -x^(-2) + z^2]/
     12 + G[{b4, b7, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b4, b7, b1, b4}, -x^(-2) + z^2]/24 + 
    (7*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/96 - 
    (7*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/96 - 
    (11*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/96 + 
    (11*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/96 - 
    (5*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/48 + 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b5, b5, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b7, b1, b1, b1}, -x^(-2) + z^2]/6 + G[{b7, b1, b1, b4}, -x^(-2) + z^2]/
     6 + G[{b7, b1, b4, b1}, -x^(-2) + z^2]/12 - 
    G[{b7, b1, b4, b4}, -x^(-2) + z^2]/12 + 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/12 - 
    G[{b7, b1, b7, b4}, -x^(-2) + z^2]/12 + 
    G[{b7, b4, b1, b1}, -x^(-2) + z^2]/24 - 
    G[{b7, b4, b1, b4}, -x^(-2) + z^2]/24 + 
    G[{b7, b4, b4, b1}, -x^(-2) + z^2]/32 - 
    G[{b7, b4, b4, b4}, -x^(-2) + z^2]/32 - 
    (7*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/96 + 
    (7*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/96 + 
    G[{b7, b7, b1, b1}, -x^(-2) + z^2]/8 - G[{b7, b7, b1, b4}, -x^(-2) + z^2]/
     8 - (11*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/96 + 
    (11*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/96 - 
    G[{b7, b7, b7, b1}, -x^(-2) + z^2]/96 + 
    G[{b7, b7, b7, b4}, -x^(-2) + z^2]/96 + (Pi^2*H[{-1}, v]^2)/128 - 
    H[{-1}, v]^4/1728 - (G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     6 + (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 + 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (11*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (7*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/288 - 
    (H[{-1}, v]^3*H[{1}, (1 - v)/2])/216 + (Pi^2*H[{1}, (1 - v)/2]^2)/1152 - 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/288 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/864 - (19*H[{1}, (1 - v)/2]^4)/6912 - 
    (11*Pi^2*H[{-1}, v]*H[{1}, v])/576 + (H[{-1}, v]^3*H[{1}, v])/144 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 - 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/144 + (11*Pi^2*H[{1}, v]^2)/1152 - 
    (H[{-1}, v]^2*H[{1}, v]^2)/96 + (H[{-1}, v]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/48 + (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/48 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^3)/96 + H[{1}, v]^4/384 + 
    (Pi^2*H[{2}, (1 - v)/2])/192 - (H[{-1}, v]^2*H[{2}, (1 - v)/2])/48 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/16 - 
    (5*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/192 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/16 + 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/32 - (9*H[{2}, (1 - v)/2]^2)/128 - 
    (5*H[{-1}, v]*H[{3}, (1 - v)/2])/48 + 
    (5*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/96 + 
    (H[{1}, v]*H[{3}, (1 - v)/2])/8 + (7*H[{4}, (1 - v)/2])/96 + 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/48 + 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/32 - 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/8 + (7*H[{2, 2}, (1 - v)/2])/192 - 
    (3*H[{2, 1, 1}, (1 - v)/2])/32 + G[{b4, b4, b1}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/144 + (17*H[{1}, (1 - v)/2])/144 - H[{1}, v]/6 - 
      (31*Log[2])/144) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/36 + H[{1}, (1 - v)/2]/18 - H[{1}, v]/6 - (7*Log[2])/36) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/36 + (7*H[{1}, (1 - v)/2])/
       72 - H[{1}, v]/6 - (7*Log[2])/36) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 + H[{1}, (1 - v)/2]/24 - H[{1}, v]/12 - Log[2]/8) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 - 
      Log[2]/12) + G[{b7, b1, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, (1 - v)/2]/12 - Log[2]/12) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/12 - Log[2]/12) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/16 - (5*H[{1}, (1 - v)/2])/
       96 - Log[2]/16) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/36 - H[{1}, (1 - v)/2]/18 + H[{1}, v]/12 - Log[2]/18) + 
    G[{b7, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/48 + (5*H[{1}, (1 - v)/2])/
       96 - Log[2]/48) + G[{b4, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/48 + (3*H[{1}, (1 - v)/2])/32 - Log[2]/48) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 + 
      Log[2]/48) + G[{b7, b4, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/48 + H[{1}, (1 - v)/2]/48 + Log[2]/48) + 
    G[{b1, b4, b1}, -x^(-2) + z^2]*(H[{-1}, v]/18 - (5*H[{1}, (1 - v)/2])/
       36 + H[{1}, v]/12 + Log[2]/36) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/18 - (5*H[{1}, (1 - v)/2])/36 + H[{1}, v]/12 + Log[2]/36) + 
    G[{b7, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/16 + H[{1}, (1 - v)/2]/16 + 
      Log[2]/16) + G[{b7, b1, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 + Log[2]/12) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/12 - H[{1}, (1 - v)/2]/24 + Log[2]/12) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/48 + (5*Log[2])/48) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      (5*H[{1}, v])/48 + (7*Log[2])/48) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + H[{1}, v]/6 + (5*Log[2])/24) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*((-13*H[{-1}, v])/72 + 
      (5*H[{1}, (1 - v)/2])/36 + H[{1}, v]/24 + (2*Log[2])/9) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-25*H[{-1}, v])/144 - 
      (31*H[{1}, (1 - v)/2])/288 + (7*H[{1}, v])/48 + (23*Log[2])/72) - 
    (5*Pi^2*H[{-1}, v]*Log[2])/144 + (H[{-1}, v]^3*Log[2])/108 - 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/288 + 
    (H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/72 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/72 + (H[{1}, (1 - v)/2]^3*Log[2])/
     864 + (11*Pi^2*H[{1}, v]*Log[2])/288 - (H[{-1}, v]^2*H[{1}, v]*Log[2])/
     24 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/16 + 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/48 - 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/96 + (H[{1}, v]^3*Log[2])/96 + 
    (H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/24 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/8 + 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/16 + (11*H[{3}, (1 - v)/2]*Log[2])/
     48 - (7*H[{2, 1}, (1 - v)/2]*Log[2])/48 + (7*Pi^2*Log[2]^2)/192 - 
    (5*H[{-1}, v]^2*Log[2]^2)/144 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/
     144 + (11*H[{1}, (1 - v)/2]^2*Log[2]^2)/288 + 
    (H[{-1}, v]*H[{1}, v]*Log[2]^2)/16 - 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/96 + (H[{1}, v]^2*Log[2]^2)/
     192 + (H[{2}, (1 - v)/2]*Log[2]^2)/96 + (19*H[{-1}, v]*Log[2]^3)/432 - 
    (23*H[{1}, (1 - v)/2]*Log[2]^3)/864 - (5*H[{1}, v]*Log[2]^3)/288 - 
    (53*Log[2]^4)/3456 + G[{b1, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/12 + H[{1}, (1 - v)/2]^2/16 + 
      H[{2}, (1 - v)/2]/8 - (H[{1}, (1 - v)/2]*Log[2])/12) + 
    G[{b4, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/48 - 
      (11*H[{1}, (1 - v)/2]^2)/192 - (11*H[{2}, (1 - v)/2])/96 + 
      (H[{1}, (1 - v)/2]*Log[2])/48) + G[{b7, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/16 - H[{1}, (1 - v)/2]^2/192 - 
      H[{2}, (1 - v)/2]/96 + (H[{1}, (1 - v)/2]*Log[2])/16) + 
    G[{b4, b4}, -x^(-2) + z^2]*((47*Pi^2)/576 - (7*H[{-1}, v]^2)/144 - 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2])/144 + (29*H[{1}, (1 - v)/2]^2)/576 + 
      (H[{-1}, v]*H[{1}, v])/8 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 - (7*H[{2}, (1 - v)/2])/96 + (2*H[{-1}, v]*Log[2])/9 - 
      (7*H[{1}, (1 - v)/2]*Log[2])/72 - (5*H[{1}, v]*Log[2])/48 - 
      (47*Log[2]^2)/288) + G[{b4, b5}, -x^(-2) + z^2]*
     (-Pi^2/72 + (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       8 - H[{1}, v]^2/12 + H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/8 - (5*H[{1}, v]*Log[2])/24 - Log[2]^2/8) + 
    G[{b5, b4}, -x^(-2) + z^2]*(-Pi^2/144 + (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/16 - (5*H[{1}, v]^2)/96 + 
      H[{2}, (1 - v)/2]/48 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/16 - (7*H[{1}, v]*Log[2])/48 - 
      (3*Log[2]^2)/32) + G[{b1, b1}, -x^(-2) + z^2]*
     ((7*Pi^2)/576 + (5*H[{-1}, v]^2)/144 - (H[{-1}, v]*H[{1}, (1 - v)/2])/
       9 - (5*H[{1}, (1 - v)/2]^2)/72 + (H[{-1}, v]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 - H[{1}, v]^2/16 - 
      H[{2}, (1 - v)/2]/6 - (H[{-1}, v]*Log[2])/36 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/36 - (H[{1}, v]*Log[2])/6 - 
      (5*Log[2]^2)/72) + G[{b7, b1}, -x^(-2) + z^2]*
     (-Pi^2/576 - H[{-1}, v]^2/48 + (H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 + H[{2}, (1 - v)/2]/12 + 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, (1 - v)/2]*Log[2])/24 - Log[2]^2/48) + 
    G[{b7, b4}, -x^(-2) + z^2]*(Pi^2/576 + H[{-1}, v]^2/48 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/48 - H[{1}, (1 - v)/2]^2/64 - 
      (7*H[{2}, (1 - v)/2])/96 - (H[{-1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/48 + Log[2]^2/48) + 
    G[{b5, b5}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/24 + H[{1}, v]^2/24 - 
      (H[{-1}, v]*Log[2])/24 - (H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, v]*Log[2])/8 + Log[2]^2/12) + G[{b1, b4}, -x^(-2) + z^2]*
     ((-11*Pi^2)/288 - H[{-1}, v]^2/72 + (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - 
      (5*H[{1}, (1 - v)/2]^2)/144 - (H[{-1}, v]*H[{1}, v])/12 + 
      H[{1}, v]^2/24 + H[{2}, (1 - v)/2]/24 - (H[{-1}, v]*Log[2])/18 - 
      (H[{1}, (1 - v)/2]*Log[2])/36 + (H[{1}, v]*Log[2])/6 + Log[2]^2/9) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-7*Pi^2)/192 + H[{-1}, v]^2/144 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/72 + H[{1}, (1 - v)/2]^2/144 - 
      (H[{-1}, v]*H[{1}, v])/12 + H[{1}, v]^2/24 + H[{2}, (1 - v)/2]/12 - 
      (7*H[{-1}, v]*Log[2])/72 - (5*H[{1}, (1 - v)/2]*Log[2])/72 + 
      (H[{1}, v]*Log[2])/6 + (19*Log[2]^2)/144) + G[{b7}, -x^(-2) + z^2]*
     (-(Pi^2*H[{1}, (1 - v)/2])/576 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/48 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/32 - H[{1}, (1 - v)/2]^3/192 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 - H[{3}, (1 - v)/2]/96 - 
      H[{2, 1}, (1 - v)/2]/32 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/32 + (H[{2}, (1 - v)/2]*Log[2])/16 - 
      (H[{1}, (1 - v)/2]*Log[2]^2)/48) + G[{b1}, -x^(-2) + z^2]*
     ((-11*Pi^2*H[{-1}, v])/576 - H[{-1}, v]^3/432 - (Pi^2*H[{1}, (1 - v)/2])/
       144 + (H[{-1}, v]^2*H[{1}, (1 - v)/2])/36 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + H[{1}, (1 - v)/2]^3/432 + 
      (5*Pi^2*H[{1}, v])/192 - (H[{-1}, v]^2*H[{1}, v])/48 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/24 + (H[{-1}, v]*H[{1}, v]^2)/48 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 + H[{1}, v]^3/144 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/12 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + H[{3}, (1 - v)/2]/8 + 
      H[{2, 1}, (1 - v)/2]/24 + (13*Pi^2*Log[2])/288 - 
      (H[{-1}, v]^2*Log[2])/72 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/18 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/36 + (H[{-1}, v]*H[{1}, v]*Log[2])/12 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/12 - (H[{2}, (1 - v)/2]*Log[2])/
       12 + (H[{-1}, v]*Log[2]^2)/18 - (H[{1}, (1 - v)/2]*Log[2]^2)/72 - 
      (H[{1}, v]*Log[2]^2)/24 - (7*Log[2]^3)/216 - (113*Zeta[3])/864) + 
    G[{b5}, -x^(-2) + z^2]*(-(Pi^2*H[{-1}, v])/144 - (Pi^2*H[{1}, (1 - v)/2])/
       144 + (Pi^2*H[{1}, v])/144 + (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/
       24 + (H[{1}, (1 - v)/2]^2*H[{1}, v])/24 - (H[{-1}, v]*H[{1}, v]^2)/
       48 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/16 + (5*H[{1}, v]^3)/288 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/24 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 - 
      (H[{1}, v]*H[{2}, (1 - v)/2])/16 - H[{3}, (1 - v)/2]/24 + 
      (Pi^2*Log[2])/72 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]^2*Log[2])/24 - (H[{-1}, v]*H[{1}, v]*Log[2])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/6 + (7*H[{1}, v]^2*Log[2])/96 - 
      (5*H[{2}, (1 - v)/2]*Log[2])/48 - (H[{-1}, v]*Log[2]^2)/48 - 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/48 + (3*H[{1}, v]*Log[2]^2)/32 + 
      (11*Log[2]^3)/288 + Zeta[3]/24) + G[{b4}, -x^(-2) + z^2]*
     ((11*Pi^2*H[{-1}, v])/288 - H[{-1}, v]^3/216 + (Pi^2*H[{1}, (1 - v)/2])/
       64 - (H[{-1}, v]^2*H[{1}, (1 - v)/2])/144 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/288 - (19*H[{1}, (1 - v)/2]^3)/
       1728 - (13*Pi^2*H[{1}, v])/288 + (H[{-1}, v]^2*H[{1}, v])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/12 - (H[{-1}, v]*H[{1}, v]^2)/48 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 - (5*H[{1}, v]^3)/288 - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 - 
      (17*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/16 - (5*H[{3}, (1 - v)/2])/32 + 
      (7*H[{2, 1}, (1 - v)/2])/96 - (Pi^2*Log[2])/12 + 
      (H[{-1}, v]^2*Log[2])/18 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 - 
      (29*H[{1}, (1 - v)/2]^2*Log[2])/288 - (H[{-1}, v]*H[{1}, v]*Log[2])/8 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/4 - (H[{1}, v]^2*Log[2])/32 + 
      (H[{2}, (1 - v)/2]*Log[2])/8 - (17*H[{-1}, v]*Log[2]^2)/144 + 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/36 + (H[{1}, v]*Log[2]^2)/32 + 
      (43*Log[2]^3)/864 + (103*Zeta[3])/432) + (121*H[{-1}, v]*Zeta[3])/864 - 
    (7*H[{1}, (1 - v)/2]*Zeta[3])/216 - (31*H[{1}, v]*Zeta[3])/288 - 
    (107*Log[2]*Zeta[3])/432}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {(-17*Pi^4)/8640 - G[{b2, b1, b1, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b4, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b7, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b1, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b4, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b7, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/48 - 
    (G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b2, b7, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b7, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    H[{1}, (1 - v)/2]^4/576 + (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/144 - (Pi^2*H[{1}, v]^2)/144 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/96 + (H[{1}, (1 - v)/2]*H[{1}, v]^3)/
     144 - H[{1}, v]^4/576 + G[{b3, b7}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]^2/96 - H[{2}, (1 - v)/2]/48) + 
    G[{b2, b7}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]^2/96 + 
      H[{2}, (1 - v)/2]/48) + (Pi^2*H[{2}, (1 - v)/2])/72 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/24 - H[{2}, (1 - v)/2]^2/48 + 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/12 + H[{4}, (1 - v)/2]/12 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/12 + H[{2, 2}, (1 - v)/2]/24 + 
    H[{2, 1, 1}, (1 - v)/2]/12 + G[{b2, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/48 - Log[2]/48) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b1, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + (Pi^2*H[{1}, (1 - v)/2]*Log[2])/72 + 
    (H[{1}, (1 - v)/2]^3*Log[2])/144 - (Pi^2*H[{1}, v]*Log[2])/72 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/48 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/48 - (H[{1}, v]^3*Log[2])/144 - 
    (Pi^2*Log[2]^2)/144 - (H[{1}, (1 - v)/2]^2*Log[2]^2)/96 + 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/48 - (H[{1}, v]^2*Log[2]^2)/96 + 
    (H[{1}, (1 - v)/2]*Log[2]^3)/144 - (H[{1}, v]*Log[2]^3)/144 - 
    Log[2]^4/576 + G[{b2, b1}, -x^(-2) + z^2]*
     (-Pi^2/288 - H[{1}, (1 - v)/2]^2/96 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + (H[{1}, (1 - v)/2]*Log[2])/48 - 
      (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + G[{b2, b5}, -x^(-2) + z^2]*
     (-Pi^2/288 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 + 
      H[{2}, (1 - v)/2]/48 + (H[{1}, (1 - v)/2]*Log[2])/48 - 
      (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + G[{b3, b4}, -x^(-2) + z^2]*
     (-Pi^2/288 + H[{1}, (1 - v)/2]^2/96 + (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/24 + (H[{1}, (1 - v)/2]*Log[2])/48 - 
      (H[{1}, v]*Log[2])/48 - Log[2]^2/96) + G[{b3, b1}, -x^(-2) + z^2]*
     (Pi^2/288 + H[{1}, (1 - v)/2]^2/96 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 - (H[{1}, (1 - v)/2]*Log[2])/48 + 
      (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + G[{b2, b4}, -x^(-2) + z^2]*
     (Pi^2/288 - H[{1}, (1 - v)/2]^2/96 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/24 - (H[{1}, (1 - v)/2]*Log[2])/48 + 
      (H[{1}, v]*Log[2])/48 + Log[2]^2/96) + G[{b3, b5}, -x^(-2) + z^2]*
     (Pi^2/288 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + H[{1}, v]^2/96 - 
      H[{2}, (1 - v)/2]/48 - (H[{1}, (1 - v)/2]*Log[2])/48 + 
      (H[{1}, v]*Log[2])/48 + Log[2]^2/96)}, 4, 5, 1], 
 SeriesData[\[Epsilon], 0, {1/384, (-I/576)*Pi - G[{b1}, -x^(-2) + z^2]/
     1152 + (11*G[{b4}, -x^(-2) + z^2])/1152 + H[{-1}, v]/192 + 
    (7*H[{1}, (1 - v)/2])/1152 - H[{1}, v]/144 - (7*Log[2])/576, 
   (-47*Pi^2)/6912 - (5*G[{b1, b1}, -x^(-2) + z^2])/288 - 
    G[{b1, b4}, -x^(-2) + z^2]/288 - G[{b4, b1}, -x^(-2) + z^2]/128 + 
    (13*G[{b4, b4}, -x^(-2) + z^2])/384 + (5*G[{b5, b4}, -x^(-2) + z^2])/
     576 + (5*G[{b7, b1}, -x^(-2) + z^2])/1152 - 
    (5*G[{b7, b4}, -x^(-2) + z^2])/1152 - (I/288)*Pi*H[{-1}, v] + 
    H[{-1}, v]^2/192 + (5*G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/1152 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2])/576 - H[{1}, (1 - v)/2]^2/768 + 
    (I/288)*Pi*H[{1}, v] - (H[{-1}, v]*H[{1}, v])/72 + 
    (7*H[{1}, (1 - v)/2]*H[{1}, v])/576 + H[{1}, v]^2/1152 + 
    (5*H[{2}, (1 - v)/2])/384 + G[{b4}, -x^(-2) + z^2]*
     ((11*H[{-1}, v])/576 + (13*H[{1}, (1 - v)/2])/1152 - (5*H[{1}, v])/192 - 
      (13*Log[2])/288) + G[{b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/576 - 
      (5*Log[2])/576) + G[{b1}, -x^(-2) + z^2]*(-H[{-1}, v]/576 - 
      (11*H[{1}, (1 - v)/2])/576 + H[{1}, v]/48 + (13*Log[2])/576) + 
    (I/144)*Pi*Log[2] - (7*H[{-1}, v]*Log[2])/288 + (H[{1}, v]*Log[2])/64 + 
    (23*Log[2]^2)/1152, ((5*I)/3456)*Pi^3 + 
    (19*G[{b1, b1, b1}, -x^(-2) + z^2])/144 - 
    (5*G[{b1, b1, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b1, b4, b1}, -x^(-2) + z^2])/288 - 
    (17*G[{b1, b4, b4}, -x^(-2) + z^2])/288 - 
    (13*G[{b1, b7, b1}, -x^(-2) + z^2])/288 + 
    (13*G[{b1, b7, b4}, -x^(-2) + z^2])/288 - G[{b2, b1, b1}, -x^(-2) + z^2]/
     48 - G[{b2, b4, b1}, -x^(-2) + z^2]/48 + G[{b2, b4, b4}, -x^(-2) + z^2]/
     24 - G[{b2, b5, b4}, -x^(-2) + z^2]/48 + G[{b2, b7, b1}, -x^(-2) + z^2]/
     48 - G[{b2, b7, b4}, -x^(-2) + z^2]/48 - G[{b3, b1, b1}, -x^(-2) + z^2]/
     48 - G[{b3, b4, b1}, -x^(-2) + z^2]/48 + G[{b3, b4, b4}, -x^(-2) + z^2]/
     24 - G[{b3, b5, b4}, -x^(-2) + z^2]/48 + G[{b3, b7, b1}, -x^(-2) + z^2]/
     48 - G[{b3, b7, b4}, -x^(-2) + z^2]/48 - 
    (5*G[{b4, b1, b1}, -x^(-2) + z^2])/96 - G[{b4, b1, b4}, -x^(-2) + z^2]/
     32 - (11*G[{b4, b4, b1}, -x^(-2) + z^2])/384 + 
    (37*G[{b4, b4, b4}, -x^(-2) + z^2])/384 + 
    (7*G[{b4, b5, b4}, -x^(-2) + z^2])/192 - G[{b4, b7, b1}, -x^(-2) + z^2]/
     384 + G[{b4, b7, b4}, -x^(-2) + z^2]/384 + 
    G[{b5, b4, b4}, -x^(-2) + z^2]/36 + G[{b5, b5, b4}, -x^(-2) + z^2]/144 - 
    (5*G[{b7, b1, b1}, -x^(-2) + z^2])/288 + 
    (5*G[{b7, b1, b4}, -x^(-2) + z^2])/288 + 
    (13*G[{b7, b4, b1}, -x^(-2) + z^2])/1152 - 
    (13*G[{b7, b4, b4}, -x^(-2) + z^2])/1152 + 
    (7*G[{b7, b7, b1}, -x^(-2) + z^2])/1152 - 
    (7*G[{b7, b7, b4}, -x^(-2) + z^2])/1152 - (47*Pi^2*H[{-1}, v])/3456 - 
    (I/288)*Pi*H[{-1}, v]^2 + H[{-1}, v]^3/288 - (29*Pi^2*H[{1}, (1 - v)/2])/
     6912 - (13*G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/288 + 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 + 
    (7*G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/1152 + 
    (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/576 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     384 - (7*H[{1}, (1 - v)/2]^3)/6912 + (Pi^2*H[{1}, v])/288 + 
    (I/144)*Pi*H[{-1}, v]*H[{1}, v] - (H[{-1}, v]^2*H[{1}, v])/72 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/288 + 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/288 - (I/288)*Pi*H[{1}, v]^2 + 
    (H[{-1}, v]*H[{1}, v]^2)/576 - (17*H[{1}, (1 - v)/2]*H[{1}, v]^2)/576 + 
    (13*H[{1}, v]^3)/3456 + (5*H[{-1}, v]*H[{2}, (1 - v)/2])/192 - 
    (23*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/1152 - 
    (19*H[{1}, v]*H[{2}, (1 - v)/2])/576 - (37*H[{3}, (1 - v)/2])/1152 + 
    (85*H[{2, 1}, (1 - v)/2])/1152 + G[{b4, b4}, -x^(-2) + z^2]*
     ((13*H[{-1}, v])/192 + (5*H[{1}, (1 - v)/2])/128 - (13*H[{1}, v])/192 - 
      (13*Log[2])/96) + G[{b5, b4}, -x^(-2) + z^2]*((5*H[{-1}, v])/288 + 
      (5*H[{1}, (1 - v)/2])/288 - H[{1}, v]/36 - (13*Log[2])/288) + 
    G[{b4, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/192 - (7*Log[2])/192) + 
    G[{b1, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/144 + 
      (7*H[{1}, (1 - v)/2])/72 - H[{1}, v]/16 - Log[2]/36) + 
    G[{b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b7, b1}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/576 - (5*H[{1}, (1 - v)/2])/576 - (5*Log[2])/576) + 
    G[{b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/144 - Log[2]/144) + 
    G[{b7, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/576 + H[{1}, (1 - v)/2]/384 + 
      (5*Log[2])/576) + G[{b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/48 + Log[2]/48) + G[{b2, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/144 - 
      H[{1}, (1 - v)/2]/32 + H[{1}, v]/12 + (13*Log[2])/144) + 
    G[{b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/64 - (13*H[{1}, (1 - v)/2])/192 + 
      H[{1}, v]/12 + (19*Log[2])/192) + (59*Pi^2*Log[2])/3456 + 
    (I/72)*Pi*H[{-1}, v]*Log[2] - (7*H[{-1}, v]^2*Log[2])/288 + 
    (23*H[{1}, (1 - v)/2]^2*Log[2])/1152 - (I/72)*Pi*H[{1}, v]*Log[2] + 
    (H[{-1}, v]*H[{1}, v]*Log[2])/32 - (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/
     12 + (11*H[{1}, v]^2*Log[2])/1152 - (17*H[{2}, (1 - v)/2]*Log[2])/288 - 
    (I/72)*Pi*Log[2]^2 + (23*H[{-1}, v]*Log[2]^2)/576 - 
    (H[{1}, (1 - v)/2]*Log[2]^2)/24 - (7*H[{1}, v]*Log[2]^2)/1152 - 
    (53*Log[2]^3)/3456 + G[{b7}, -x^(-2) + z^2]*
     ((5*H[{-1}, v]*H[{1}, (1 - v)/2])/576 + (7*H[{1}, (1 - v)/2]^2)/2304 + 
      (7*H[{2}, (1 - v)/2])/1152 - (5*H[{1}, (1 - v)/2]*Log[2])/576) + 
    G[{b1}, -x^(-2) + z^2]*((155*Pi^2)/6912 - H[{-1}, v]^2/576 - 
      (11*H[{-1}, v]*H[{1}, (1 - v)/2])/288 + H[{1}, (1 - v)/2]^2/144 + 
      (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 - (13*H[{2}, (1 - v)/2])/288 + (13*H[{-1}, v]*Log[2])/
       288 + (5*H[{1}, (1 - v)/2]*Log[2])/288 - (H[{1}, v]*Log[2])/16 - 
      (31*Log[2]^2)/576) + G[{b5}, -x^(-2) + z^2]*
     (-Pi^2/864 - (5*H[{-1}, v]*H[{1}, v])/288 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/96 + H[{1}, v]^2/72 + 
      H[{2}, (1 - v)/2]/144 - (5*H[{-1}, v]*Log[2])/288 - 
      (H[{1}, (1 - v)/2]*Log[2])/96 + (13*H[{1}, v]*Log[2])/288 + 
      Log[2]^2/32) + G[{b4}, -x^(-2) + z^2]*((-277*Pi^2)/6912 + 
      (11*H[{-1}, v]^2)/576 + (13*H[{-1}, v]*H[{1}, (1 - v)/2])/576 - 
      (55*H[{1}, (1 - v)/2]^2)/2304 - (5*H[{-1}, v]*H[{1}, v])/96 + 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/192 - H[{1}, v]^2/128 + 
      (13*H[{2}, (1 - v)/2])/384 - (13*H[{-1}, v]*Log[2])/144 + 
      (13*H[{1}, (1 - v)/2]*Log[2])/288 + (7*H[{1}, v]*Log[2])/192 + 
      (73*Log[2]^2)/1152) - (65*Zeta[3])/576, (-1997*Pi^4)/414720 - 
    (47*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/72 + 
    (19*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/36 + 
    (25*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/96 - 
    G[{b1, b1, b4, b4}, -x^(-2) + z^2]/96 + 
    (77*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/288 - 
    (77*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/288 + 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b2, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b2, b5, b4}, -x^(-2) + z^2]/
     16 - G[{b1, b2, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b2, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b3, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b3, b5, b4}, -x^(-2) + z^2]/
     16 - G[{b1, b3, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b3, b7, b4}, -x^(-2) + z^2]/16 + 
    (25*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/72 - 
    (7*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/72 - 
    G[{b1, b4, b4, b1}, -x^(-2) + z^2]/18 - 
    (31*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/144 - 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/16 - 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/24 + 
    G[{b1, b4, b7, b4}, -x^(-2) + z^2]/24 + 
    (13*G[{b1, b7, b1, b1}, -x^(-2) + z^2])/72 - 
    (13*G[{b1, b7, b1, b4}, -x^(-2) + z^2])/72 - 
    (23*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/288 + 
    (23*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/288 - 
    (29*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/288 + 
    (29*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/288 + 
    (7*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/48 - 
    G[{b2, b1, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b1, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b1, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b2, b1, b7, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b2, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b2, b3, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b2, b4, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b2, b4, b4, b4}, -x^(-2) + z^2]/6 - G[{b2, b5, b4, b4}, -x^(-2) + z^2]/
     24 - G[{b2, b5, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b7, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b2, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b2, b7, b7, b1}, -x^(-2) + z^2]/24 - 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/24 + 
    (7*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/48 - 
    G[{b3, b1, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b1, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b1, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b3, b1, b7, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b2, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b2, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b1, b4}, -x^(-2) + z^2]/12 - 
    G[{b3, b4, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b3, b4, b4, b4}, -x^(-2) + z^2]/6 - G[{b3, b5, b4, b4}, -x^(-2) + z^2]/
     24 - G[{b3, b5, b5, b4}, -x^(-2) + z^2]/24 - 
    G[{b3, b7, b1, b1}, -x^(-2) + z^2]/12 + 
    G[{b3, b7, b1, b4}, -x^(-2) + z^2]/12 + 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b7, b7, b1}, -x^(-2) + z^2]/24 - 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/24 + 
    (11*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/24 - 
    (5*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/24 - 
    (7*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/96 - 
    (25*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/96 - 
    (13*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/96 + 
    (13*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/96 - 
    G[{b4, b2, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b2, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b4, b2, b4, b4}, -x^(-2) + z^2]/6 - G[{b4, b2, b5, b4}, -x^(-2) + z^2]/
     12 + G[{b4, b2, b7, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b2, b7, b4}, -x^(-2) + z^2]/12 - 
    G[{b4, b3, b1, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b3, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b4, b3, b4, b4}, -x^(-2) + z^2]/6 - G[{b4, b3, b5, b4}, -x^(-2) + z^2]/
     12 + G[{b4, b3, b7, b1}, -x^(-2) + z^2]/12 - 
    G[{b4, b3, b7, b4}, -x^(-2) + z^2]/12 - 
    (7*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/32 - 
    (11*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/96 - 
    (9*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/128 + 
    (85*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/384 + 
    (23*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/192 - 
    (17*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/384 + 
    (17*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/384 + 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/8 + G[{b4, b5, b5, b4}, -x^(-2) + z^2]/
     48 + G[{b4, b7, b1, b1}, -x^(-2) + z^2]/96 - 
    G[{b4, b7, b1, b4}, -x^(-2) + z^2]/96 - 
    (3*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/128 + 
    (3*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/128 + 
    (5*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/384 - 
    (5*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/384 + 
    (5*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/72 + 
    G[{b5, b4, b5, b4}, -x^(-2) + z^2]/24 + 
    (11*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/576 + 
    (5*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/576 + 
    (5*G[{b7, b1, b1, b1}, -x^(-2) + z^2])/72 - 
    (5*G[{b7, b1, b1, b4}, -x^(-2) + z^2])/72 - 
    G[{b7, b1, b4, b1}, -x^(-2) + z^2]/24 + 
    G[{b7, b1, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b7, b1, b7, b1}, -x^(-2) + z^2]/36 + 
    G[{b7, b1, b7, b4}, -x^(-2) + z^2]/36 - 
    (13*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/288 + 
    (13*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/288 + 
    (25*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/1152 - 
    (25*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/1152 + 
    (3*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/128 - 
    (3*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/128 - 
    (7*G[{b7, b7, b1, b1}, -x^(-2) + z^2])/288 + 
    (7*G[{b7, b7, b1, b4}, -x^(-2) + z^2])/288 + 
    (23*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/1152 - 
    (23*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/1152 + 
    (5*G[{b7, b7, b7, b1}, -x^(-2) + z^2])/1152 - 
    (5*G[{b7, b7, b7, b4}, -x^(-2) + z^2])/1152 + 
    ((5*I)/1728)*Pi^3*H[{-1}, v] - (47*Pi^2*H[{-1}, v]^2)/3456 - 
    (I/432)*Pi*H[{-1}, v]^3 + H[{-1}, v]^4/576 + 
    (77*G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/288 - 
    (G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (29*G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/288 - 
    (G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/24 - 
    (13*G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (17*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 + 
    (5*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/36 + 
    (3*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/128 + 
    (5*G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/1152 - 
    (29*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/3456 + 
    (7*H[{-1}, v]^3*H[{1}, (1 - v)/2])/864 - (Pi^2*H[{1}, (1 - v)/2]^2)/
     1536 - (H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/384 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/3456 + (17*H[{1}, (1 - v)/2]^4)/
     27648 - ((5*I)/1728)*Pi^3*H[{1}, v] + (Pi^2*H[{-1}, v]*H[{1}, v])/144 + 
    (I/144)*Pi*H[{-1}, v]^2*H[{1}, v] - (H[{-1}, v]^3*H[{1}, v])/108 - 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/576 + 
    (7*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/288 + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/144 + 
    (13*H[{1}, (1 - v)/2]^3*H[{1}, v])/3456 + (11*Pi^2*H[{1}, v]^2)/6912 - 
    (I/144)*Pi*H[{-1}, v]*H[{1}, v]^2 + (H[{-1}, v]^2*H[{1}, v]^2)/576 - 
    (17*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/288 - 
    (53*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/2304 + (I/432)*Pi*H[{1}, v]^3 + 
    (13*H[{-1}, v]*H[{1}, v]^3)/1728 + (41*H[{1}, (1 - v)/2]*H[{1}, v]^3)/
     1728 - (41*H[{1}, v]^4)/13824 - (17*Pi^2*H[{2}, (1 - v)/2])/2304 + 
    (5*H[{-1}, v]^2*H[{2}, (1 - v)/2])/192 - 
    (23*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/576 - 
    (25*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/2304 - 
    (19*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/288 - 
    (13*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/192 + 
    (7*H[{1}, v]^2*H[{2}, (1 - v)/2])/288 + (139*H[{2}, (1 - v)/2]^2)/1536 - 
    (37*H[{-1}, v]*H[{3}, (1 - v)/2])/576 - 
    (211*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/1152 - 
    (11*H[{1}, v]*H[{3}, (1 - v)/2])/576 - (125*H[{4}, (1 - v)/2])/1152 + 
    (85*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/576 - 
    (5*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/1152 + 
    (49*H[{1}, v]*H[{2, 1}, (1 - v)/2])/576 - (35*H[{2, 2}, (1 - v)/2])/768 + 
    (155*H[{2, 1, 1}, (1 - v)/2])/1152 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((37*H[{-1}, v])/192 + (47*H[{1}, (1 - v)/2])/384 - (29*H[{1}, v])/192 - 
      (11*Log[2])/32) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     ((-7*H[{-1}, v])/144 + (43*H[{1}, (1 - v)/2])/144 - H[{1}, v]/4 - 
      (29*Log[2])/144) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/96 + (7*H[{1}, (1 - v)/2])/96 - H[{1}, v]/8 - 
      (19*Log[2])/96) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 - H[{1}, v]/12 - Log[2]/6) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/12 - H[{1}, v]/12 - 
      Log[2]/6) + G[{b4, b1, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/48 + 
      (17*H[{1}, (1 - v)/2])/48 - H[{1}, v]/4 - (7*Log[2])/48) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*((19*H[{-1}, v])/72 - 
      (7*H[{1}, (1 - v)/2])/18 + H[{1}, v]/8 - (5*Log[2])/36) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*(H[{-1}, v]/18 + H[{1}, (1 - v)/2]/18 - 
      (5*H[{1}, v])/72 - Log[2]/8) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((-23*H[{1}, v])/192 - (23*Log[2])/192) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/36 + (35*H[{1}, (1 - v)/2])/288 - H[{1}, v]/4 - 
      Log[2]/9) + G[{b1, b7, b4}, -x^(-2) + z^2]*((13*H[{-1}, v])/144 + 
      H[{1}, (1 - v)/2]/96 - (13*Log[2])/144) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - 
      Log[2]/12) + G[{b4, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/12) + G[{b1, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b1, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b1, b2, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/16 - H[{1}, v]/16 - Log[2]/16) + 
    G[{b1, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/16 - H[{1}, v]/16 - 
      Log[2]/16) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - Log[2]/24) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 - 
      Log[2]/24) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/24 - Log[2]/24) + G[{b7, b1, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/144 - H[{1}, (1 - v)/2]/144 - (5*Log[2])/144) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/72 + H[{1}, (1 - v)/2]/72 - 
      (11*H[{1}, v])/576 - (19*Log[2])/576) + G[{b7, b4, b1}, -x^(-2) + z^2]*
     ((13*H[{-1}, v])/576 - (13*H[{1}, (1 - v)/2])/576 - (13*Log[2])/576) + 
    G[{b2, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + 
      (5*H[{1}, (1 - v)/2])/48 - H[{1}, v]/16 - Log[2]/48) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + 
      (5*H[{1}, (1 - v)/2])/48 - H[{1}, v]/16 - Log[2]/48) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/48 - Log[2]/48) + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b2, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - 
      H[{1}, v]/48 - Log[2]/48) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - Log[2]/48) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 - H[{1}, v]/48 - 
      Log[2]/48) + G[{b7, b7, b1}, -x^(-2) + z^2]*((7*H[{-1}, v])/576 - 
      (7*H[{1}, (1 - v)/2])/576 - (7*Log[2])/576) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/576 - (5*Log[2])/576) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/192 - 
      (7*H[{1}, (1 - v)/2])/384 - Log[2]/192) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/192 + H[{1}, (1 - v)/2]/192 + 
      Log[2]/192) + G[{b7, b7, b4}, -x^(-2) + z^2]*((-7*H[{-1}, v])/576 + 
      H[{1}, (1 - v)/2]/128 + (7*Log[2])/576) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/48 + Log[2]/48) + 
    G[{b2, b2, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b2, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + 
      H[{1}, v]/48 + Log[2]/48) + G[{b3, b2, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + Log[2]/48) + 
    G[{b3, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/48 + H[{1}, v]/48 + 
      Log[2]/48) + G[{b7, b4, b4}, -x^(-2) + z^2]*((-13*H[{-1}, v])/576 - 
      H[{1}, (1 - v)/2]/1152 + (13*Log[2])/576) + 
    G[{b7, b1, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/144 + 
      (5*H[{1}, (1 - v)/2])/144 + (5*Log[2])/144) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + Log[2]/24) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 + Log[2]/24) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/24 + Log[2]/24) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/24 + Log[2]/24) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/16 + Log[2]/16) + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/16 + H[{1}, v]/16 + 
      Log[2]/16) + G[{b1, b3, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/16 + 
      H[{1}, v]/16 + Log[2]/16) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + H[{1}, v]/24 + Log[2]/12) + 
    G[{b3, b5, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/24 + Log[2]/12) + G[{b2, b1, b4}, -x^(-2) + z^2]*
     (H[{1}, v]/12 + Log[2]/12) + G[{b3, b1, b4}, -x^(-2) + z^2]*
     (H[{1}, v]/12 + Log[2]/12) + G[{b4, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/12 + Log[2]/12) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/12 + Log[2]/12) + G[{b4, b2, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/12 + H[{1}, v]/12 + Log[2]/12) + 
    G[{b4, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/12 + H[{1}, v]/12 + 
      Log[2]/12) + G[{b1, b7, b1}, -x^(-2) + z^2]*((-13*H[{-1}, v])/144 + 
      (13*H[{1}, (1 - v)/2])/144 + (13*Log[2])/144) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + 
      H[{1}, v]/12 + Log[2]/8) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/24 - H[{1}, (1 - v)/2]/24 + H[{1}, v]/12 + Log[2]/8) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-17*H[{-1}, v])/144 - 
      (25*H[{1}, (1 - v)/2])/144 + (13*H[{1}, v])/48 + (7*Log[2])/18) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((-11*H[{-1}, v])/192 - 
      (53*H[{1}, (1 - v)/2])/192 + H[{1}, v]/3 + (25*Log[2])/64) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/16 - 
      (13*H[{1}, (1 - v)/2])/96 + H[{1}, v]/3 + (19*Log[2])/48) - 
    ((5*I)/864)*Pi^3*Log[2] + (59*Pi^2*H[{-1}, v]*Log[2])/1728 + 
    (I/72)*Pi*H[{-1}, v]^2*Log[2] - (7*H[{-1}, v]^3*Log[2])/432 + 
    (23*Pi^2*H[{1}, (1 - v)/2]*Log[2])/3456 + 
    (23*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/576 + 
    (5*H[{1}, (1 - v)/2]^3*Log[2])/864 - (13*Pi^2*H[{1}, v]*Log[2])/3456 - 
    (I/36)*Pi*H[{-1}, v]*H[{1}, v]*Log[2] + (H[{-1}, v]^2*H[{1}, v]*Log[2])/
     32 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/6 - 
    (31*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/384 + 
    (I/72)*Pi*H[{1}, v]^2*Log[2] + (11*H[{-1}, v]*H[{1}, v]^2*Log[2])/576 + 
    (25*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/192 - 
    (67*H[{1}, v]^3*Log[2])/3456 - (17*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/
     144 - (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/36 + 
    (11*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/96 + 
    (13*H[{3}, (1 - v)/2]*Log[2])/288 - (H[{2, 1}, (1 - v)/2]*Log[2])/16 - 
    (131*Pi^2*Log[2]^2)/6912 - (I/36)*Pi*H[{-1}, v]*Log[2]^2 + 
    (23*H[{-1}, v]^2*Log[2]^2)/576 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/
     12 - (139*H[{1}, (1 - v)/2]^2*Log[2]^2)/2304 + 
    (I/36)*Pi*H[{1}, v]*Log[2]^2 - (7*H[{-1}, v]*H[{1}, v]*Log[2]^2)/576 + 
    (41*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/192 - 
    (89*H[{1}, v]^2*Log[2]^2)/2304 + (67*H[{2}, (1 - v)/2]*Log[2]^2)/576 + 
    (I/54)*Pi*Log[2]^3 - (53*H[{-1}, v]*Log[2]^3)/1728 + 
    (19*H[{1}, (1 - v)/2]*Log[2]^3)/192 - (25*H[{1}, v]*Log[2]^3)/1152 + 
    (31*Log[2]^4)/13824 + G[{b2, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/24 + H[{1}, (1 - v)/2]^2/48 + 
      H[{2}, (1 - v)/2]/24 - (H[{1}, (1 - v)/2]*Log[2])/24) + 
    G[{b3, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/24 + 
      H[{1}, (1 - v)/2]^2/48 + H[{2}, (1 - v)/2]/24 - 
      (H[{1}, (1 - v)/2]*Log[2])/24) + G[{b7, b7}, -x^(-2) + z^2]*
     ((7*H[{-1}, v]*H[{1}, (1 - v)/2])/576 + (5*H[{1}, (1 - v)/2]^2)/2304 + 
      (5*H[{2}, (1 - v)/2])/1152 - (7*H[{1}, (1 - v)/2]*Log[2])/576) + 
    G[{b4, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/192 + 
      (5*H[{1}, (1 - v)/2]^2)/768 + (5*H[{2}, (1 - v)/2])/384 + 
      (H[{1}, (1 - v)/2]*Log[2])/192) + G[{b1, b7}, -x^(-2) + z^2]*
     ((-13*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - (29*H[{1}, (1 - v)/2]^2)/576 - 
      (29*H[{2}, (1 - v)/2])/288 + (13*H[{1}, (1 - v)/2]*Log[2])/144) + 
    G[{b4, b1}, -x^(-2) + z^2]*((209*Pi^2)/2304 - H[{-1}, v]^2/64 - 
      (13*H[{-1}, v]*H[{1}, (1 - v)/2])/96 + H[{1}, (1 - v)/2]^2/24 + 
      (H[{-1}, v]*H[{1}, v])/6 - (H[{1}, (1 - v)/2]*H[{1}, v])/12 - 
      H[{1}, v]^2/24 - (13*H[{2}, (1 - v)/2])/96 + (19*H[{-1}, v]*Log[2])/
       96 + (5*H[{1}, (1 - v)/2]*Log[2])/96 - (H[{1}, v]*Log[2])/4 - 
      (43*Log[2]^2)/192) + G[{b1, b4}, -x^(-2) + z^2]*
     ((101*Pi^2)/864 - H[{-1}, v]^2/144 - (H[{-1}, v]*H[{1}, (1 - v)/2])/16 + 
      (7*H[{1}, (1 - v)/2]^2)/72 + (H[{-1}, v]*H[{1}, v])/6 - 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 - 
      (5*H[{2}, (1 - v)/2])/48 + (13*H[{-1}, v]*Log[2])/72 - 
      (H[{1}, (1 - v)/2]*Log[2])/12 - (3*H[{1}, v]*Log[2])/16 - 
      (53*Log[2]^2)/288) + G[{b2, b5}, -x^(-2) + z^2]*
     (Pi^2/144 + (H[{-1}, v]*H[{1}, v])/24 - H[{1}, v]^2/48 - 
      H[{2}, (1 - v)/2]/24 + (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/12 - 
      Log[2]^2/16) + G[{b3, b5}, -x^(-2) + z^2]*
     (Pi^2/144 + (H[{-1}, v]*H[{1}, v])/24 - H[{1}, v]^2/48 - 
      H[{2}, (1 - v)/2]/24 + (H[{-1}, v]*Log[2])/24 - (H[{1}, v]*Log[2])/12 - 
      Log[2]^2/16) + G[{b2, b1}, -x^(-2) + z^2]*((5*Pi^2)/288 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/96 + 
      (H[{-1}, v]*H[{1}, v])/24 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      H[{1}, v]^2/96 - H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/16 - 
      (5*Log[2]^2)/96) + G[{b3, b1}, -x^(-2) + z^2]*
     ((5*Pi^2)/288 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - 
      H[{1}, (1 - v)/2]^2/96 + (H[{-1}, v]*H[{1}, v])/24 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/48 - H[{1}, v]^2/96 - 
      H[{2}, (1 - v)/2]/12 + (H[{-1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*Log[2])/48 - (H[{1}, v]*Log[2])/16 - 
      (5*Log[2]^2)/96) + G[{b7, b4}, -x^(-2) + z^2]*
     ((-13*Pi^2)/6912 - (5*H[{-1}, v]^2)/576 + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       192 + (7*H[{1}, (1 - v)/2]^2)/2304 + (3*H[{2}, (1 - v)/2])/128 + 
      (5*H[{-1}, v]*Log[2])/288 - (H[{1}, (1 - v)/2]*Log[2])/192 - 
      (5*Log[2]^2)/576) + G[{b7, b1}, -x^(-2) + z^2]*
     ((13*Pi^2)/6912 + (5*H[{-1}, v]^2)/576 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/288 - H[{1}, (1 - v)/2]^2/192 - 
      H[{2}, (1 - v)/2]/36 - (5*H[{-1}, v]*Log[2])/288 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/288 + (5*Log[2]^2)/576) + 
    G[{b5, b5}, -x^(-2) + z^2]*((-5*Pi^2)/3456 - (H[{-1}, v]*H[{1}, v])/72 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/192 + (11*H[{1}, v]^2)/1152 + 
      (5*H[{2}, (1 - v)/2])/576 - (H[{-1}, v]*Log[2])/72 - 
      (H[{1}, (1 - v)/2]*Log[2])/192 + (19*H[{1}, v]*Log[2])/576 + 
      (3*Log[2]^2)/128) + G[{b2, b4}, -x^(-2) + z^2]*
     (-Pi^2/36 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/24 - 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{-1}, v]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/24 + Log[2]^2/24) + G[{b3, b4}, -x^(-2) + z^2]*
     (-Pi^2/36 - (H[{-1}, v]*H[{1}, (1 - v)/2])/24 - H[{1}, (1 - v)/2]^2/24 - 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (H[{-1}, v]*Log[2])/24 + (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/24 + Log[2]^2/24) + G[{b5, b4}, -x^(-2) + z^2]*
     (-Pi^2/432 + (5*H[{-1}, v]^2)/288 + (5*H[{-1}, v]*H[{1}, (1 - v)/2])/
       144 + (5*H[{1}, (1 - v)/2]^2)/288 - (H[{-1}, v]*H[{1}, v])/18 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/72 + (5*H[{1}, v]^2)/144 + 
      H[{2}, (1 - v)/2]/24 - (13*H[{-1}, v]*Log[2])/144 - 
      (7*H[{1}, (1 - v)/2]*Log[2])/144 + (H[{1}, v]*Log[2])/8 + 
      (31*Log[2]^2)/288) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-379*Pi^2)/2304 + (13*H[{-1}, v]^2)/192 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/64 - (31*H[{1}, (1 - v)/2]^2)/256 - 
      (13*H[{-1}, v]*H[{1}, v])/96 + (61*H[{1}, (1 - v)/2]*H[{1}, v])/192 - 
      (35*H[{1}, v]^2)/384 + (29*H[{2}, (1 - v)/2])/384 - 
      (13*H[{-1}, v]*Log[2])/48 + (23*H[{1}, (1 - v)/2]*Log[2])/96 - 
      (3*H[{1}, v]*Log[2])/64 + (43*Log[2]^2)/384) + 
    G[{b4, b5}, -x^(-2) + z^2]*(-Pi^2/288 - (7*H[{-1}, v]*H[{1}, v])/96 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/96 + H[{1}, v]^2/16 + 
      H[{2}, (1 - v)/2]/48 - (7*H[{-1}, v]*Log[2])/96 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/96 + (19*H[{1}, v]*Log[2])/96 + 
      (13*Log[2]^2)/96) + G[{b1, b1}, -x^(-2) + z^2]*
     ((-7*Pi^2)/108 - (5*H[{-1}, v]^2)/144 + (7*H[{-1}, v]*H[{1}, (1 - v)/2])/
       36 + (7*H[{1}, (1 - v)/2]^2)/192 - (H[{-1}, v]*H[{1}, v])/8 + 
      H[{1}, v]^2/16 + (77*H[{2}, (1 - v)/2])/288 - (H[{-1}, v]*Log[2])/18 - 
      (7*H[{1}, (1 - v)/2]*Log[2])/36 + (H[{1}, v]*Log[2])/4 + 
      (11*Log[2]^2)/72) + G[{b7}, -x^(-2) + z^2]*
     ((13*Pi^2*H[{1}, (1 - v)/2])/6912 + (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       576 + (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/1152 + 
      (7*H[{1}, (1 - v)/2]^3)/6912 + (7*H[{-1}, v]*H[{2}, (1 - v)/2])/576 - 
      (13*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/1152 + 
      (5*H[{3}, (1 - v)/2])/1152 + (31*H[{2, 1}, (1 - v)/2])/1152 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/288 - 
      (7*H[{1}, (1 - v)/2]^2*Log[2])/1152 - (7*H[{2}, (1 - v)/2]*Log[2])/
       576 + (5*H[{1}, (1 - v)/2]*Log[2]^2)/576) + 
    G[{b4}, -x^(-2) + z^2]*((-277*Pi^2*H[{-1}, v])/3456 + 
      (11*H[{-1}, v]^3)/864 - (191*Pi^2*H[{1}, (1 - v)/2])/6912 + 
      (13*H[{-1}, v]^2*H[{1}, (1 - v)/2])/576 - 
      (55*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/1152 - (95*H[{1}, (1 - v)/2]^3)/
       6912 + (37*Pi^2*H[{1}, v])/1152 - (5*H[{-1}, v]^2*H[{1}, v])/96 + 
      (13*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/96 + 
      (3*H[{1}, (1 - v)/2]^2*H[{1}, v])/32 - (H[{-1}, v]*H[{1}, v]^2)/64 - 
      (31*H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 + (35*H[{1}, v]^3)/1152 + 
      (13*H[{-1}, v]*H[{2}, (1 - v)/2])/192 - 
      (29*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/384 - 
      (11*H[{1}, v]*H[{2}, (1 - v)/2])/64 - (79*H[{3}, (1 - v)/2])/384 + 
      (37*H[{2, 1}, (1 - v)/2])/128 + (97*Pi^2*Log[2])/864 - 
      (13*H[{-1}, v]^2*Log[2])/144 + (13*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       144 + (163*H[{1}, (1 - v)/2]^2*Log[2])/1152 + 
      (7*H[{-1}, v]*H[{1}, v]*Log[2])/96 - (11*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/24 + (41*H[{1}, v]^2*Log[2])/384 - 
      (23*H[{2}, (1 - v)/2]*Log[2])/96 + (73*H[{-1}, v]*Log[2]^2)/576 - 
      (79*H[{1}, (1 - v)/2]*Log[2]^2)/288 + (9*H[{1}, v]*Log[2]^2)/128 - 
      (65*Log[2]^3)/3456 - (97*Zeta[3])/216) + G[{b5}, -x^(-2) + z^2]*
     (-(Pi^2*H[{-1}, v])/432 - (Pi^2*H[{1}, (1 - v)/2])/1152 + 
      (Pi^2*H[{1}, v])/432 - (5*H[{-1}, v]^2*H[{1}, v])/288 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/48 - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/128 + (H[{-1}, v]*H[{1}, v]^2)/36 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/384 - (5*H[{1}, v]^3)/432 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/72 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/192 + 
      (13*H[{1}, v]*H[{2}, (1 - v)/2])/576 + (37*H[{3}, (1 - v)/2])/576 + 
      (5*H[{2, 1}, (1 - v)/2])/576 + (Pi^2*Log[2])/216 - 
      (5*H[{-1}, v]^2*Log[2])/288 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       48 - (H[{1}, (1 - v)/2]^2*Log[2])/128 + 
      (13*H[{-1}, v]*H[{1}, v]*Log[2])/144 + 
      (11*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/192 - (H[{1}, v]^2*Log[2])/16 + 
      (5*H[{2}, (1 - v)/2]*Log[2])/576 + (H[{-1}, v]*Log[2]^2)/16 + 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/128 - (31*H[{1}, v]*Log[2]^2)/288 - 
      (49*Log[2]^3)/864 - (7*Zeta[3])/96) + G[{b1}, -x^(-2) + z^2]*
     ((155*Pi^2*H[{-1}, v])/3456 - H[{-1}, v]^3/864 + 
      (13*Pi^2*H[{1}, (1 - v)/2])/1152 - (11*H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       288 + (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + H[{1}, (1 - v)/2]^3/96 - 
      (Pi^2*H[{1}, v])/48 + (H[{-1}, v]^2*H[{1}, v])/24 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 - 
      (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 - (H[{-1}, v]*H[{1}, v]^2)/48 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - H[{1}, v]^3/144 - 
      (13*H[{-1}, v]*H[{2}, (1 - v)/2])/144 + 
      (11*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/144 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/16 + (7*H[{3}, (1 - v)/2])/288 - 
      (73*H[{2, 1}, (1 - v)/2])/288 - (227*Pi^2*Log[2])/3456 + 
      (13*H[{-1}, v]^2*Log[2])/288 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       144 - (19*H[{1}, (1 - v)/2]^2*Log[2])/288 - 
      (H[{-1}, v]*H[{1}, v]*Log[2])/8 + (3*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/16 + (11*H[{2}, (1 - v)/2]*Log[2])/72 - 
      (31*H[{-1}, v]*Log[2]^2)/288 + (11*H[{1}, (1 - v)/2]*Log[2]^2)/144 + 
      (H[{1}, v]*Log[2]^2)/16 + (49*Log[2]^3)/864 + (469*Zeta[3])/1728) + 
    (I/54)*Pi*Zeta[3] - (65*H[{-1}, v]*Zeta[3])/288 + 
    (29*H[{1}, (1 - v)/2]*Zeta[3])/1728 + (131*H[{1}, v]*Zeta[3])/1728 + 
    (521*Log[2]*Zeta[3])/1728}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {(-5*G[{b1}, -x^(-2) + z^2])/1152 - (5*H[{1}, (1 - v)/2])/1152 + 
    (5*H[{1}, v])/1152 + (5*Log[2])/1152, (7*Pi^2)/2304 + 
    (5*G[{b1, b1}, -x^(-2) + z^2])/288 - (5*G[{b1, b4}, -x^(-2) + z^2])/288 - 
    (5*G[{b4, b1}, -x^(-2) + z^2])/1152 - (5*G[{b5, b4}, -x^(-2) + z^2])/
     384 - (5*G[{b7, b1}, -x^(-2) + z^2])/384 + 
    (5*G[{b7, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2])/576 - (5*H[{1}, (1 - v)/2]^2)/768 + 
    (5*H[{-1}, v]*H[{1}, v])/576 - (5*H[{1}, (1 - v)/2]*H[{1}, v])/1152 - 
    (5*H[{1}, v]^2)/2304 - (5*H[{2}, (1 - v)/2])/192 + 
    G[{b4}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/1152 + 
      (5*H[{1}, v])/1152 + (5*Log[2])/1152) + G[{b1}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/576 + (5*H[{1}, (1 - v)/2])/576 + (5*Log[2])/576) + 
    G[{b5}, -x^(-2) + z^2]*((5*H[{1}, v])/384 + (5*Log[2])/384) + 
    (5*H[{-1}, v]*Log[2])/576 + (5*H[{1}, (1 - v)/2]*Log[2])/1152 - 
    (5*H[{1}, v]*Log[2])/384 - (25*Log[2]^2)/2304, 
   (-7*G[{b1, b1, b1}, -x^(-2) + z^2])/144 + 
    (5*G[{b1, b1, b4}, -x^(-2) + z^2])/72 + 
    (11*G[{b1, b4, b1}, -x^(-2) + z^2])/288 - 
    (11*G[{b1, b4, b4}, -x^(-2) + z^2])/288 + G[{b1, b7, b1}, -x^(-2) + z^2]/
     32 - G[{b1, b7, b4}, -x^(-2) + z^2]/32 + 
    (5*G[{b4, b1, b1}, -x^(-2) + z^2])/288 - 
    (5*G[{b4, b1, b4}, -x^(-2) + z^2])/288 - 
    (5*G[{b4, b4, b1}, -x^(-2) + z^2])/1152 - 
    (5*G[{b4, b5, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b4, b7, b1}, -x^(-2) + z^2])/384 + 
    (5*G[{b4, b7, b4}, -x^(-2) + z^2])/384 - 
    (11*G[{b5, b4, b4}, -x^(-2) + z^2])/384 - 
    (3*G[{b5, b5, b4}, -x^(-2) + z^2])/128 + 
    (5*G[{b7, b1, b1}, -x^(-2) + z^2])/96 - 
    (5*G[{b7, b1, b4}, -x^(-2) + z^2])/96 - 
    (13*G[{b7, b4, b1}, -x^(-2) + z^2])/384 + 
    (13*G[{b7, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b7, b7, b1}, -x^(-2) + z^2])/384 + 
    (7*G[{b7, b7, b4}, -x^(-2) + z^2])/384 + (7*Pi^2*H[{-1}, v])/1152 + 
    (5*Pi^2*H[{1}, (1 - v)/2])/1152 + (G[{b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/32 - (5*G[{b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/384 - (7*G[{b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/384 - (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/576 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/384 - (11*H[{1}, (1 - v)/2]^3)/6912 - 
    (Pi^2*H[{1}, v])/192 + (5*H[{-1}, v]^2*H[{1}, v])/576 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/576 - 
    (37*H[{1}, (1 - v)/2]^2*H[{1}, v])/2304 - (5*H[{-1}, v]*H[{1}, v]^2)/
     1152 + (47*H[{1}, (1 - v)/2]*H[{1}, v]^2)/2304 - (19*H[{1}, v]^3)/6912 - 
    (5*H[{-1}, v]*H[{2}, (1 - v)/2])/96 - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/64 + (H[{1}, v]*H[{2}, (1 - v)/2])/
     64 - H[{3}, (1 - v)/2]/64 - H[{2, 1}, (1 - v)/2]/64 + 
    G[{b1, b1}, -x^(-2) + z^2]*((5*H[{-1}, v])/144 - H[{1}, (1 - v)/2]/72 - 
      H[{1}, v]/48 - Log[2]/18) + G[{b7, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/192 - H[{1}, (1 - v)/2]/128 - (5*Log[2])/192) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/1152 + 
      (5*H[{1}, v])/1152 + (5*Log[2])/1152) + G[{b4, b1}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/576 + (5*H[{1}, (1 - v)/2])/576 + (5*Log[2])/576) + 
    G[{b4, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/384 + (5*Log[2])/384) + 
    G[{b5, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/128 + (3*Log[2])/128) + 
    G[{b7, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/192 + 
      (5*H[{1}, (1 - v)/2])/192 + (5*Log[2])/192) + 
    G[{b1, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/144 + H[{1}, (1 - v)/2]/288 + 
      (5*Log[2])/144) + G[{b5, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/192 - 
      (5*H[{1}, (1 - v)/2])/192 + (11*H[{1}, v])/384 + (7*Log[2])/128) - 
    (13*Pi^2*Log[2])/1152 + (5*H[{-1}, v]^2*Log[2])/576 + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/576 - 
    (7*H[{1}, (1 - v)/2]^2*Log[2])/2304 - (5*H[{-1}, v]*H[{1}, v]*Log[2])/
     192 + (19*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/384 - 
    (H[{1}, v]^2*Log[2])/256 + (13*H[{2}, (1 - v)/2]*Log[2])/192 - 
    (25*H[{-1}, v]*Log[2]^2)/1152 + (47*H[{1}, (1 - v)/2]*Log[2]^2)/2304 + 
    (7*H[{1}, v]*Log[2]^2)/768 + (71*Log[2]^3)/6912 + 
    G[{b7}, -x^(-2) + z^2]*((-5*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - 
      (7*H[{1}, (1 - v)/2]^2)/768 - (7*H[{2}, (1 - v)/2])/384 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/192) + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/256 + (5*H[{-1}, v]*H[{1}, v])/192 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       384 - (11*H[{1}, v]^2)/768 - (3*H[{2}, (1 - v)/2])/128 + 
      (5*H[{-1}, v]*Log[2])/192 + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (7*H[{1}, v]*Log[2])/128 - (31*Log[2]^2)/768) + 
    G[{b4}, -x^(-2) + z^2]*((7*Pi^2)/2304 - (5*H[{-1}, v]*H[{1}, (1 - v)/2])/
       576 - (5*H[{1}, (1 - v)/2]^2)/768 + (5*H[{-1}, v]*H[{1}, v])/576 - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/1152 - (5*H[{1}, v]^2)/2304 - 
      (5*H[{2}, (1 - v)/2])/192 + (5*H[{-1}, v]*Log[2])/576 + 
      (5*H[{1}, (1 - v)/2]*Log[2])/1152 - (5*H[{1}, v]*Log[2])/384 - 
      (25*Log[2]^2)/2304) + G[{b1}, -x^(-2) + z^2]*
     ((5*Pi^2)/2304 - (5*H[{-1}, v]^2)/576 + (5*H[{-1}, v]*H[{1}, (1 - v)/2])/
       288 + (5*H[{1}, (1 - v)/2]^2)/288 - (H[{1}, (1 - v)/2]*H[{1}, v])/48 + 
      H[{1}, v]^2/96 + H[{2}, (1 - v)/2]/32 + (5*H[{-1}, v]*Log[2])/288 - 
      (11*H[{1}, (1 - v)/2]*Log[2])/288 + (H[{1}, v]*Log[2])/48 + 
      Log[2]^2/576) + (5*Zeta[3])/192, (-109*Pi^4)/46080 - 
    G[{b1, b1, b1, b1}, -x^(-2) + z^2]/72 - 
    (7*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/36 - 
    (41*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/288 + 
    (65*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/288 - 
    (5*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/96 + 
    (5*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/96 + 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b2, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b2, b5, b4}, -x^(-2) + z^2]/
     16 - G[{b1, b2, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b2, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b3, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b1, b3, b4, b4}, -x^(-2) + z^2]/8 + G[{b1, b3, b5, b4}, -x^(-2) + z^2]/
     16 - G[{b1, b3, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b1, b3, b7, b4}, -x^(-2) + z^2]/16 - 
    (5*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/72 + 
    (11*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/72 + 
    (19*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/144 - 
    (5*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/72 - 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b1, b4, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b1, b4, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/8 + G[{b1, b7, b1, b4}, -x^(-2) + z^2]/
     8 - G[{b1, b7, b4, b1}, -x^(-2) + z^2]/32 + 
    G[{b1, b7, b4, b4}, -x^(-2) + z^2]/32 + 
    (5*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/32 - 
    (5*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/32 + 
    G[{b2, b1, b1, b1}, -x^(-2) + z^2]/16 - 
    G[{b2, b4, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b4, b7, b1}, -x^(-2) + z^2]/16 - 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b2, b7, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b1, b1, b1}, -x^(-2) + z^2]/16 - 
    G[{b3, b4, b4, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b4, b7, b1}, -x^(-2) + z^2]/16 - 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/16 + 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/16 - 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/16 - 
    G[{b3, b7, b7, b1}, -x^(-2) + z^2]/16 + 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/16 + 
    G[{b4, b1, b1, b1}, -x^(-2) + z^2]/72 + 
    (5*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/72 + 
    (11*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/288 - 
    (11*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/288 + 
    G[{b4, b1, b7, b1}, -x^(-2) + z^2]/32 - 
    G[{b4, b1, b7, b4}, -x^(-2) + z^2]/32 + 
    (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/288 - 
    (5*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/288 - 
    (5*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/1152 - 
    (5*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/384 + 
    (5*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/384 - 
    (11*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/384 - 
    (3*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/128 + 
    (5*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/96 - 
    (5*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/96 - 
    (13*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/384 + 
    (13*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/384 + 
    (7*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/128 - 
    (29*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/384 - 
    (31*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b7, b1, b1, b1}, -x^(-2) + z^2])/24 + 
    (5*G[{b7, b1, b1, b4}, -x^(-2) + z^2])/24 + 
    G[{b7, b1, b4, b1}, -x^(-2) + z^2]/8 - G[{b7, b1, b4, b4}, -x^(-2) + z^2]/
     8 + G[{b7, b1, b7, b1}, -x^(-2) + z^2]/12 - 
    G[{b7, b1, b7, b4}, -x^(-2) + z^2]/12 + 
    (13*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/96 - 
    (13*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/96 - 
    (25*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/384 + 
    (25*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/384 - 
    (9*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/128 + 
    (9*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/128 + 
    (7*G[{b7, b7, b1, b1}, -x^(-2) + z^2])/96 - 
    (7*G[{b7, b7, b1, b4}, -x^(-2) + z^2])/96 - 
    (23*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/384 + 
    (23*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/384 - 
    (5*G[{b7, b7, b7, b1}, -x^(-2) + z^2])/384 + 
    (5*G[{b7, b7, b7, b4}, -x^(-2) + z^2])/384 + (7*Pi^2*H[{-1}, v]^2)/1152 - 
    (5*G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (5*G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 + 
    (G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b2, b7, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b3, b7, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/32 - 
    (5*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (7*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 + 
    (G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (9*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/128 - 
    (5*G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 + 
    (5*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/576 - 
    (5*H[{-1}, v]^3*H[{1}, (1 - v)/2])/864 + (Pi^2*H[{1}, (1 - v)/2]^2)/384 - 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/384 - 
    (11*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/3456 + (47*H[{1}, (1 - v)/2]^4)/
     9216 - (Pi^2*H[{-1}, v]*H[{1}, v])/96 + (5*H[{-1}, v]^3*H[{1}, v])/864 + 
    (7*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/384 - 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/576 - 
    (37*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/1152 - 
    (41*H[{1}, (1 - v)/2]^3*H[{1}, v])/6912 - (5*Pi^2*H[{1}, v]^2)/384 - 
    (5*H[{-1}, v]^2*H[{1}, v]^2)/1152 + 
    (47*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/1152 + 
    (115*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/4608 - (19*H[{-1}, v]*H[{1}, v]^3)/
     3456 - (107*H[{1}, (1 - v)/2]*H[{1}, v]^3)/6912 - 
    (29*H[{1}, v]^4)/27648 + G[{b2, b7}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]^2/32 - H[{2}, (1 - v)/2]/16) + 
    G[{b3, b7}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]^2/32 - 
      H[{2}, (1 - v)/2]/16) + (5*Pi^2*H[{2}, (1 - v)/2])/576 - 
    (5*H[{-1}, v]^2*H[{2}, (1 - v)/2])/96 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/32 + 
    (13*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/128 + 
    (H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/32 + 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/192 - 
    (7*H[{1}, v]^2*H[{2}, (1 - v)/2])/192 - (77*H[{2}, (1 - v)/2]^2)/768 - 
    (H[{-1}, v]*H[{3}, (1 - v)/2])/32 + 
    (59*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/192 + 
    (H[{1}, v]*H[{3}, (1 - v)/2])/192 + (47*H[{4}, (1 - v)/2])/192 - 
    (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/32 - 
    (53*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/192 - 
    (3*H[{1}, v]*H[{2, 1}, (1 - v)/2])/64 + (77*H[{2, 2}, (1 - v)/2])/384 + 
    (15*H[{2, 1, 1}, (1 - v)/2])/64 + G[{b1, b1, b4}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/36 - H[{1}, (1 - v)/2]/288 - H[{1}, v]/12 - 
      (2*Log[2])/9) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     ((11*H[{-1}, v])/144 + H[{1}, (1 - v)/2]/144 - H[{1}, v]/12 - 
      (23*Log[2])/144) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/144 + (7*H[{1}, (1 - v)/2])/144 - H[{1}, v]/12 - 
      (17*Log[2])/144) + G[{b7, b1, b1}, -x^(-2) + z^2]*
     ((5*H[{-1}, v])/48 - (5*H[{1}, (1 - v)/2])/48 - (5*Log[2])/48) + 
    G[{b7, b4, b4}, -x^(-2) + z^2]*((13*H[{-1}, v])/192 + 
      H[{1}, (1 - v)/2]/384 - (13*Log[2])/192) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/16 - H[{1}, (1 - v)/2]/16 - 
      Log[2]/16) + G[{b1, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b1, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/16 - Log[2]/16) + G[{b1, b2, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/16 - H[{1}, v]/16 - Log[2]/16) + 
    G[{b1, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/16 - H[{1}, v]/16 - 
      Log[2]/16) + G[{b2, b1, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/16 - 
      H[{1}, v]/16 - Log[2]/16) + G[{b3, b1, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/16 - H[{1}, v]/16 - Log[2]/16) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*((7*H[{-1}, v])/192 - 
      (3*H[{1}, (1 - v)/2])/128 - (7*Log[2])/192) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*((5*H[{-1}, v])/192 - 
      H[{1}, (1 - v)/2]/128 - (5*Log[2])/192) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-5*H[{1}, (1 - v)/2])/1152 + 
      (5*H[{1}, v])/1152 + (5*Log[2])/1152) + G[{b4, b4, b1}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/576 + (5*H[{1}, (1 - v)/2])/576 + (5*Log[2])/576) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/384 + (5*Log[2])/384) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/384 + (5*Log[2])/384) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-11*H[{-1}, v])/144 + 
      H[{1}, (1 - v)/2]/18 - H[{1}, v]/16 + Log[2]/72) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/128 + (3*Log[2])/128) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*((-5*H[{-1}, v])/192 + 
      (5*H[{1}, (1 - v)/2])/192 + (5*Log[2])/192) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/144 + 
      H[{1}, (1 - v)/2]/288 + (5*Log[2])/144) + 
    G[{b7, b7, b1}, -x^(-2) + z^2]*((-7*H[{-1}, v])/192 + 
      (7*H[{1}, (1 - v)/2])/192 + (7*Log[2])/192) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/192 - 
      (5*H[{1}, (1 - v)/2])/192 + (11*H[{1}, v])/384 + (7*Log[2])/128) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/16 - 
      (3*H[{1}, (1 - v)/2])/32 + Log[2]/16) + G[{b1, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/16 + Log[2]/16) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/16 + Log[2]/16) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/16 + Log[2]/16) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/16 + H[{1}, v]/16 + Log[2]/16) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/16 + H[{1}, v]/16 + 
      Log[2]/16) + G[{b1, b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/16 + 
      H[{1}, v]/16 + Log[2]/16) + G[{b1, b3, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/16 + H[{1}, v]/16 + Log[2]/16) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*((-13*H[{-1}, v])/192 + 
      (13*H[{1}, (1 - v)/2])/192 + (13*Log[2])/192) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*((29*H[{1}, v])/384 + (29*Log[2])/384) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*((-11*H[{-1}, v])/192 - 
      (11*H[{1}, (1 - v)/2])/192 + (5*H[{1}, v])/128 + (37*Log[2])/384) + 
    G[{b7, b1, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/48 + 
      H[{1}, (1 - v)/2]/48 + (5*Log[2])/48) + G[{b5, b5, b4}, -x^(-2) + z^2]*
     ((-3*H[{-1}, v])/64 - (3*H[{1}, (1 - v)/2])/64 + (31*H[{1}, v])/384 + 
      (49*Log[2])/384) + G[{b1, b1, b1}, -x^(-2) + z^2]*
     ((-7*H[{-1}, v])/72 - H[{1}, (1 - v)/2]/9 + (5*H[{1}, v])/24 + 
      (11*Log[2])/36) - (13*Pi^2*H[{-1}, v]*Log[2])/576 + 
    (5*H[{-1}, v]^3*Log[2])/864 + (11*Pi^2*H[{1}, (1 - v)/2]*Log[2])/1152 + 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/576 - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/1152 - 
    (19*H[{1}, (1 - v)/2]^3*Log[2])/6912 - (Pi^2*H[{1}, v]*Log[2])/64 - 
    (5*H[{-1}, v]^2*H[{1}, v]*Log[2])/192 + 
    (19*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/192 + 
    (21*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/256 - 
    (H[{-1}, v]*H[{1}, v]^2*Log[2])/128 - 
    (67*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/768 + 
    (H[{1}, v]^3*Log[2])/768 + (13*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/96 + 
    (23*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/192 - 
    (5*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/48 + (7*H[{3}, (1 - v)/2]*Log[2])/
     192 - (H[{2, 1}, (1 - v)/2]*Log[2])/64 + (Pi^2*Log[2]^2)/288 - 
    (25*H[{-1}, v]^2*Log[2]^2)/1152 + (47*H[{-1}, v]*H[{1}, (1 - v)/2]*
      Log[2]^2)/1152 + (203*H[{1}, (1 - v)/2]^2*Log[2]^2)/4608 + 
    (7*H[{-1}, v]*H[{1}, v]*Log[2]^2)/384 - 
    (35*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/256 + 
    (3*H[{1}, v]^2*Log[2]^2)/512 - (23*H[{2}, (1 - v)/2]*Log[2]^2)/192 + 
    (71*H[{-1}, v]*Log[2]^3)/3456 - (409*H[{1}, (1 - v)/2]*Log[2]^3)/6912 - 
    (5*H[{1}, v]*Log[2]^3)/2304 - (157*Log[2]^4)/27648 + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/16 + 
      (5*H[{1}, (1 - v)/2]^2)/64 + (5*H[{2}, (1 - v)/2])/32 - 
      (H[{1}, (1 - v)/2]*Log[2])/16) + G[{b4, b7}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (7*H[{1}, (1 - v)/2]^2)/768 - 
      (7*H[{2}, (1 - v)/2])/384 + (5*H[{1}, (1 - v)/2]*Log[2])/192) + 
    G[{b7, b7}, -x^(-2) + z^2]*((-7*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - 
      (5*H[{1}, (1 - v)/2]^2)/768 - (5*H[{2}, (1 - v)/2])/384 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/192) + G[{b5, b4}, -x^(-2) + z^2]*
     (Pi^2/128 - (5*H[{-1}, v]^2)/192 - (5*H[{-1}, v]*H[{1}, (1 - v)/2])/96 - 
      (5*H[{1}, (1 - v)/2]^2)/192 + (11*H[{-1}, v]*H[{1}, v])/192 - 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/384 - (5*H[{1}, v]^2)/256 - 
      (29*H[{2}, (1 - v)/2])/384 + (7*H[{-1}, v]*Log[2])/64 + 
      (13*H[{1}, (1 - v)/2]*Log[2])/384 - (37*H[{1}, v]*Log[2])/384 - 
      (79*Log[2]^2)/768) + G[{b5, b5}, -x^(-2) + z^2]*
     ((5*Pi^2)/2304 + (3*H[{-1}, v]*H[{1}, v])/64 + 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/384 - (31*H[{1}, v]^2)/768 - 
      (5*H[{2}, (1 - v)/2])/384 + (3*H[{-1}, v]*Log[2])/64 + 
      (13*H[{1}, (1 - v)/2]*Log[2])/384 - (49*H[{1}, v]*Log[2])/384 - 
      (67*Log[2]^2)/768) + G[{b4, b5}, -x^(-2) + z^2]*
     (Pi^2/256 + (5*H[{-1}, v]*H[{1}, v])/192 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       384 - (11*H[{1}, v]^2)/768 - (3*H[{2}, (1 - v)/2])/128 + 
      (5*H[{-1}, v]*Log[2])/192 + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (7*H[{1}, v]*Log[2])/128 - (31*Log[2]^2)/768) + 
    G[{b2, b4}, -x^(-2) + z^2]*(-Pi^2/96 + H[{1}, (1 - v)/2]^2/32 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/16 - H[{1}, v]^2/32 + 
      H[{2}, (1 - v)/2]/8 + (H[{1}, (1 - v)/2]*Log[2])/16 - 
      (H[{1}, v]*Log[2])/16 - Log[2]^2/32) + G[{b3, b4}, -x^(-2) + z^2]*
     (-Pi^2/96 + H[{1}, (1 - v)/2]^2/32 + (H[{1}, (1 - v)/2]*H[{1}, v])/16 - 
      H[{1}, v]^2/32 + H[{2}, (1 - v)/2]/8 + (H[{1}, (1 - v)/2]*Log[2])/16 - 
      (H[{1}, v]*Log[2])/16 - Log[2]^2/32) + G[{b7, b1}, -x^(-2) + z^2]*
     ((-13*Pi^2)/2304 - (5*H[{-1}, v]^2)/192 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/96 + H[{1}, (1 - v)/2]^2/64 + 
      H[{2}, (1 - v)/2]/12 + (5*H[{-1}, v]*Log[2])/96 - 
      (5*H[{1}, (1 - v)/2]*Log[2])/96 - (5*Log[2]^2)/192) + 
    G[{b4, b4}, -x^(-2) + z^2]*((7*Pi^2)/2304 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/576 - (5*H[{1}, (1 - v)/2]^2)/768 + 
      (5*H[{-1}, v]*H[{1}, v])/576 - (5*H[{1}, (1 - v)/2]*H[{1}, v])/1152 - 
      (5*H[{1}, v]^2)/2304 - (5*H[{2}, (1 - v)/2])/192 + 
      (5*H[{-1}, v]*Log[2])/576 + (5*H[{1}, (1 - v)/2]*Log[2])/1152 - 
      (5*H[{1}, v]*Log[2])/384 - (25*Log[2]^2)/2304) + 
    G[{b1, b1}, -x^(-2) + z^2]*((-11*Pi^2)/288 + (5*H[{-1}, v]^2)/144 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/36 - (55*H[{1}, (1 - v)/2]^2)/576 - 
      (H[{-1}, v]*H[{1}, v])/24 + (H[{1}, (1 - v)/2]*H[{1}, v])/6 - 
      H[{1}, v]^2/16 - (5*H[{2}, (1 - v)/2])/96 - (H[{-1}, v]*Log[2])/9 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/36 - (H[{1}, v]*Log[2])/12 + 
      Log[2]^2/72) + G[{b7, b4}, -x^(-2) + z^2]*((13*Pi^2)/2304 + 
      (5*H[{-1}, v]^2)/192 - (H[{-1}, v]*H[{1}, (1 - v)/2])/64 - 
      (7*H[{1}, (1 - v)/2]^2)/768 - (9*H[{2}, (1 - v)/2])/128 - 
      (5*H[{-1}, v]*Log[2])/96 + (H[{1}, (1 - v)/2]*Log[2])/64 + 
      (5*Log[2]^2)/192) + G[{b2, b1}, -x^(-2) + z^2]*
     (Pi^2/96 + H[{1}, (1 - v)/2]^2/32 - (H[{1}, (1 - v)/2]*H[{1}, v])/16 + 
      H[{1}, v]^2/32 - (H[{1}, (1 - v)/2]*Log[2])/16 + 
      (H[{1}, v]*Log[2])/16 + Log[2]^2/32) + G[{b3, b1}, -x^(-2) + z^2]*
     (Pi^2/96 + H[{1}, (1 - v)/2]^2/32 - (H[{1}, (1 - v)/2]*H[{1}, v])/16 + 
      H[{1}, v]^2/32 - (H[{1}, (1 - v)/2]*Log[2])/16 + 
      (H[{1}, v]*Log[2])/16 + Log[2]^2/32) + G[{b2, b5}, -x^(-2) + z^2]*
     (Pi^2/96 - (H[{1}, (1 - v)/2]*H[{1}, v])/16 + H[{1}, v]^2/32 - 
      H[{2}, (1 - v)/2]/16 - (H[{1}, (1 - v)/2]*Log[2])/16 + 
      (H[{1}, v]*Log[2])/16 + Log[2]^2/32) + G[{b3, b5}, -x^(-2) + z^2]*
     (Pi^2/96 - (H[{1}, (1 - v)/2]*H[{1}, v])/16 + H[{1}, v]^2/32 - 
      H[{2}, (1 - v)/2]/16 - (H[{1}, (1 - v)/2]*Log[2])/16 + 
      (H[{1}, v]*Log[2])/16 + Log[2]^2/32) + G[{b4, b1}, -x^(-2) + z^2]*
     ((29*Pi^2)/2304 - (5*H[{-1}, v]^2)/576 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/288 + (7*H[{1}, (1 - v)/2]^2)/144 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 + H[{1}, v]^2/24 + 
      H[{2}, (1 - v)/2]/32 + (5*H[{-1}, v]*Log[2])/288 - 
      (29*H[{1}, (1 - v)/2]*Log[2])/288 + (H[{1}, v]*Log[2])/12 + 
      (19*Log[2]^2)/576) + G[{b1, b4}, -x^(-2) + z^2]*
     ((11*Pi^2)/288 - (5*H[{-1}, v]^2)/144 + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       144 + (5*H[{1}, (1 - v)/2]^2)/288 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/
       48 + (7*H[{1}, v]^2)/96 - H[{2}, (1 - v)/2]/24 + 
      (5*H[{-1}, v]*Log[2])/72 - (11*H[{1}, (1 - v)/2]*Log[2])/72 + 
      (7*H[{1}, v]*Log[2])/48 + (11*Log[2]^2)/288) + 
    G[{b7}, -x^(-2) + z^2]*((-13*Pi^2*H[{1}, (1 - v)/2])/2304 - 
      (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/192 - 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/384 - (7*H[{1}, (1 - v)/2]^3)/2304 - 
      (7*H[{-1}, v]*H[{2}, (1 - v)/2])/192 + 
      (13*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/384 - 
      (5*H[{3}, (1 - v)/2])/384 - (31*H[{2, 1}, (1 - v)/2])/384 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/96 + 
      (7*H[{1}, (1 - v)/2]^2*Log[2])/384 + (7*H[{2}, (1 - v)/2]*Log[2])/192 - 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/192) + G[{b1}, -x^(-2) + z^2]*
     ((5*Pi^2*H[{-1}, v])/1152 - (5*H[{-1}, v]^3)/864 - 
      (Pi^2*H[{1}, (1 - v)/2])/384 + (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/288 + 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/144 + (7*H[{1}, (1 - v)/2]^3)/432 + 
      (Pi^2*H[{1}, v])/32 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/24 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/32 + (H[{-1}, v]*H[{1}, v]^2)/48 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 + H[{1}, v]^3/144 + 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/16 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/6 + (H[{1}, v]*H[{2}, (1 - v)/2])/
       16 + (9*H[{3}, (1 - v)/2])/32 - (17*H[{2, 1}, (1 - v)/2])/96 + 
      (31*Pi^2*Log[2])/1152 + (5*H[{-1}, v]^2*Log[2])/288 - 
      (11*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/144 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/288 + (H[{-1}, v]*H[{1}, v]*Log[2])/24 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + (H[{-1}, v]*Log[2]^2)/288 + 
      (7*H[{1}, (1 - v)/2]*Log[2]^2)/144 - (H[{1}, v]*Log[2]^2)/48 - 
      (7*Log[2]^3)/864 + (29*Zeta[3])/1728) + G[{b4}, -x^(-2) + z^2]*
     ((7*Pi^2*H[{-1}, v])/1152 + (17*Pi^2*H[{1}, (1 - v)/2])/1152 - 
      (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/576 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/384 + (61*H[{1}, (1 - v)/2]^3)/
       6912 - (Pi^2*H[{1}, v])/64 + (5*H[{-1}, v]^2*H[{1}, v])/576 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/576 - 
      (109*H[{1}, (1 - v)/2]^2*H[{1}, v])/2304 - (5*H[{-1}, v]*H[{1}, v]^2)/
       1152 + (119*H[{1}, (1 - v)/2]*H[{1}, v]^2)/2304 - 
      (91*H[{1}, v]^3)/6912 - (5*H[{-1}, v]*H[{2}, (1 - v)/2])/96 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/64 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/64 - H[{3}, (1 - v)/2]/64 - 
      H[{2, 1}, (1 - v)/2]/64 - (25*Pi^2*Log[2])/1152 + 
      (5*H[{-1}, v]^2*Log[2])/576 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       576 - (79*H[{1}, (1 - v)/2]^2*Log[2])/2304 - 
      (5*H[{-1}, v]*H[{1}, v]*Log[2])/192 + 
      (43*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/384 - (9*H[{1}, v]^2*Log[2])/
       256 + (13*H[{2}, (1 - v)/2]*Log[2])/192 - (25*H[{-1}, v]*Log[2]^2)/
       1152 + (119*H[{1}, (1 - v)/2]*Log[2]^2)/2304 - 
      (17*H[{1}, v]*Log[2]^2)/768 - Log[2]^3/6912 + (5*Zeta[3])/192) + 
    G[{b5}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/128 + 
      (13*Pi^2*H[{1}, (1 - v)/2])/2304 - (Pi^2*H[{1}, v])/128 + 
      (5*H[{-1}, v]^2*H[{1}, v])/192 + (H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/192 - (11*H[{1}, (1 - v)/2]^2*H[{1}, v])/768 - 
      (11*H[{-1}, v]*H[{1}, v]^2)/384 + (3*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       256 + (5*H[{1}, v]^3)/768 - (3*H[{-1}, v]*H[{2}, (1 - v)/2])/64 - 
      (13*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/384 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/192 - (9*H[{3}, (1 - v)/2])/128 - 
      (5*H[{2, 1}, (1 - v)/2])/384 - (Pi^2*Log[2])/64 + 
      (5*H[{-1}, v]^2*Log[2])/192 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       192 - (11*H[{1}, (1 - v)/2]^2*Log[2])/768 - 
      (7*H[{-1}, v]*H[{1}, v]*Log[2])/64 + (7*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/384 + (37*H[{1}, v]^2*Log[2])/768 + 
      (5*H[{2}, (1 - v)/2]*Log[2])/96 - (31*H[{-1}, v]*Log[2]^2)/384 + 
      (5*H[{1}, (1 - v)/2]*Log[2]^2)/768 + (79*H[{1}, v]*Log[2]^2)/768 + 
      (47*Log[2]^3)/768 + Zeta[3]/12) + (5*H[{-1}, v]*Zeta[3])/96 - 
    (25*H[{1}, (1 - v)/2]*Zeta[3])/1728 - (37*H[{1}, v]*Zeta[3])/864 - 
    (41*Log[2]*Zeta[3])/432}, 1, 5, 1], SeriesData[\[Epsilon], 0, 
  {(-13*Pi^4)/17280 + (I/288)*Pi^3*H[{1}, (1 - v)/2] + 
    (Pi^2*H[{1}, (1 - v)/2]^2)/192 + (I/288)*Pi*H[{1}, (1 - v)/2]^3 - 
    H[{1}, (1 - v)/2]^4/1152 - (I/288)*Pi^3*H[{1}, v] + 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/288 - (I/96)*Pi*H[{1}, (1 - v)/2]^2*
     H[{1}, v] - (H[{1}, (1 - v)/2]^3*H[{1}, v])/288 - 
    (Pi^2*H[{1}, v]^2)/576 + (I/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/192 - (I/288)*Pi*H[{1}, v]^3 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^3)/288 + H[{1}, v]^4/1152 + 
    (Pi^2*H[{2}, (1 - v)/2])/72 - (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/
     48 + H[{2}, (1 - v)/2]^2/96 - (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/24 - 
    H[{4}, (1 - v)/2]/24 + (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/24 - 
    H[{2, 2}, (1 - v)/2]/48 - H[{2, 1, 1}, (1 - v)/2]/24 - 
    (I/288)*Pi^3*Log[2] + (Pi^2*H[{1}, (1 - v)/2]*Log[2])/288 - 
    (I/96)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - (H[{1}, (1 - v)/2]^3*Log[2])/288 - 
    (Pi^2*H[{1}, v]*Log[2])/288 + (I/48)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*
     Log[2] + (H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/96 - 
    (I/96)*Pi*H[{1}, v]^2*Log[2] - (H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/
     96 + (H[{1}, v]^3*Log[2])/288 - (Pi^2*Log[2]^2)/576 + 
    (I/96)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + (H[{1}, (1 - v)/2]^2*Log[2]^2)/
     192 - (I/96)*Pi*H[{1}, v]*Log[2]^2 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/96 + (H[{1}, v]^2*Log[2]^2)/192 - 
    (I/288)*Pi*Log[2]^3 - (H[{1}, (1 - v)/2]*Log[2]^3)/288 + 
    (H[{1}, v]*Log[2]^3)/288 + Log[2]^4/1152}, 4, 5, 1], 
 SeriesData[\[Epsilon], 0, {Pi^2/288, (-I/288)*Pi^3 + (Pi^2*H[{-1}, v])/144 - 
    (Pi^2*H[{1}, (1 - v)/2])/288 - (I/96)*Pi*H[{1}, (1 - v)/2]^2 + 
    H[{1}, (1 - v)/2]^3/288 - (Pi^2*H[{1}, v])/288 + 
    (I/48)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + (H[{1}, (1 - v)/2]^2*H[{1}, v])/
     96 - (I/96)*Pi*H[{1}, v]^2 - (H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 + 
    H[{1}, v]^3/288 + (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 + 
    H[{3}, (1 - v)/2]/24 - H[{2, 1}, (1 - v)/2]/24 - (Pi^2*Log[2])/96 + 
    (I/48)*Pi*H[{1}, (1 - v)/2]*Log[2] + (H[{1}, (1 - v)/2]^2*Log[2])/96 - 
    (I/48)*Pi*H[{1}, v]*Log[2] - (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/48 + 
    (H[{1}, v]^2*Log[2])/96 - (I/96)*Pi*Log[2]^2 - 
    (H[{1}, (1 - v)/2]*Log[2]^2)/96 + (H[{1}, v]*Log[2]^2)/96 + 
    Log[2]^3/288 + Zeta[3]/24, Pi^4/720 - (I/144)*Pi^3*H[{-1}, v] - 
    (I/24)*Pi*H[{-2}, v]*H[{-1}, v] + (Pi^2*H[{-1}, v]^2)/144 - 
    (I/288)*Pi^3*H[{1}, (1 - v)/2] - (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/
     144 + (Pi^2*H[{1}, (1 - v)/2]^2)/72 - (I/48)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]^2 - (I/288)*Pi*H[{1}, (1 - v)/2]^3 + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/144 + H[{1}, (1 - v)/2]^4/384 + 
    (I/96)*Pi^3*H[{1}, v] - (I/24)*Pi*H[{-2}, v]*H[{1}, v] - 
    (Pi^2*H[{-1}, v]*H[{1}, v])/144 - (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/36 + 
    (I/24)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (I/32)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 + 
    (H[{1}, (1 - v)/2]^3*H[{1}, v])/288 + (5*Pi^2*H[{1}, v]^2)/288 - 
    (I/48)*Pi*H[{-1}, v]*H[{1}, v]^2 - (I/32)*Pi*H[{1}, (1 - v)/2]*
     H[{1}, v]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 - 
    (H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/64 + ((5*I)/288)*Pi*H[{1}, v]^3 + 
    (H[{-1}, v]*H[{1}, v]^3)/144 + (H[{1}, (1 - v)/2]*H[{1}, v]^3)/96 - 
    (5*H[{1}, v]^4)/1152 - (Pi^2*H[{2}, (1 - v)/2])/144 + 
    (I/24)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/48 + (I/24)*Pi*H[{1}, v]*
     H[{2}, (1 - v)/2] - (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/24 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/48 + H[{2}, (1 - v)/2]^2/24 - 
    (I/24)*Pi*H[{-1}, v]*H[{2}, v] - (I/24)*Pi*H[{1}, v]*H[{2}, v] + 
    (I/12)*Pi*H[{3}, (1 - v)/2] + (H[{-1}, v]*H[{3}, (1 - v)/2])/12 - 
    (H[{1}, v]*H[{3}, (1 - v)/2])/12 + (I/12)*Pi*H[{-2, -1}, v] - 
    (H[{-1}, v]*H[{-2, -1}, v])/24 - (H[{1}, v]*H[{-2, -1}, v])/24 + 
    (I/12)*Pi*H[{-2, 1}, v] + (H[{-1}, v]*H[{-2, 1}, v])/24 + 
    (H[{1}, v]*H[{-2, 1}, v])/24 + (I/12)*Pi*H[{2, -1}, v] - 
    (H[{-1}, v]*H[{2, -1}, v])/24 - (H[{1}, v]*H[{2, -1}, v])/24 - 
    (I/12)*Pi*H[{2, 1}, (1 - v)/2] - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/12 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/12 + (I/12)*Pi*H[{2, 1}, v] + 
    (H[{-1}, v]*H[{2, 1}, v])/24 + (H[{1}, v]*H[{2, 1}, v])/24 + 
    H[{-2, -1, -1}, v]/8 - H[{-2, -1, 1}, v]/24 + H[{-2, 1, -1}, v]/24 - 
    H[{-2, 1, 1}, v]/8 + H[{2, -1, -1}, v]/8 - H[{2, -1, 1}, v]/24 + 
    H[{2, 1, -1}, v]/24 - H[{2, 1, 1}, v]/8 + ((5*I)/288)*Pi^3*Log[2] - 
    (Pi^2*H[{-1}, v]*Log[2])/48 + (H[{-2}, v]*H[{-1}, v]*Log[2])/12 - 
    (Pi^2*H[{1}, (1 - v)/2]*Log[2])/48 + (I/24)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] + ((5*I)/96)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/48 - (H[{1}, (1 - v)/2]^3*Log[2])/
     288 + (Pi^2*H[{1}, v]*Log[2])/24 + (H[{-2}, v]*H[{1}, v]*Log[2])/12 - 
    (I/24)*Pi*H[{-1}, v]*H[{1}, v]*Log[2] - ((5*I)/48)*Pi*H[{1}, (1 - v)/2]*
     H[{1}, v]*Log[2] - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/24 - 
    (5*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/96 + ((7*I)/96)*Pi*H[{1}, v]^2*
     Log[2] + (H[{-1}, v]*H[{1}, v]^2*Log[2])/48 + 
    (5*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/96 - (7*H[{1}, v]^3*Log[2])/
     288 + (I/24)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/8 - 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/24 + (H[{-1}, v]*H[{2}, v]*Log[2])/
     12 + (H[{1}, v]*H[{2}, v]*Log[2])/12 - (H[{3}, (1 - v)/2]*Log[2])/6 - 
    (H[{-2, -1}, v]*Log[2])/6 - (H[{-2, 1}, v]*Log[2])/6 - 
    (H[{2, -1}, v]*Log[2])/6 + (H[{2, 1}, (1 - v)/2]*Log[2])/6 - 
    (H[{2, 1}, v]*Log[2])/6 + (Pi^2*Log[2]^2)/288 - 
    (I/48)*Pi*H[{-1}, v]*Log[2]^2 - ((7*I)/96)*Pi*H[{1}, (1 - v)/2]*
     Log[2]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/48 - 
    (7*H[{1}, (1 - v)/2]^2*Log[2]^2)/192 + ((3*I)/32)*Pi*H[{1}, v]*Log[2]^2 + 
    (H[{-1}, v]*H[{1}, v]*Log[2]^2)/48 + 
    (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/96 - (3*H[{1}, v]^2*Log[2]^2)/
     64 - (H[{2}, (1 - v)/2]*Log[2]^2)/48 + ((11*I)/288)*Pi*Log[2]^3 + 
    (H[{-1}, v]*Log[2]^3)/144 + (H[{1}, (1 - v)/2]*Log[2]^3)/32 - 
    (11*H[{1}, v]*Log[2]^3)/288 + (19*Log[2]^4)/1152 + 
    (2*PolyLog[4, 1/2])/3 - ((5*I)/24)*Pi*Zeta[3] + (H[{-1}, v]*Zeta[3])/12 - 
    (H[{1}, v]*Zeta[3])/12 + (5*Log[2]*Zeta[3])/12}, 2, 5, 1], 
 SeriesData[\[Epsilon], 0, {-47/576, (7*G[{b4}, -x^(-2) + z^2])/72 - 
    (47*H[{-1}, v])/288 - (47*H[{1}, (1 - v)/2])/288 - (7*H[{1}, v])/72 + 
    (19*Log[2])/288, (119*Pi^2)/1152 + G[{b4, b4}, -x^(-2) + z^2]/24 + 
    (7*G[{b5, b4}, -x^(-2) + z^2])/36 - (47*H[{-1}, v]^2)/288 - 
    (47*H[{-1}, v]*H[{1}, (1 - v)/2])/144 - (47*H[{1}, (1 - v)/2]^2)/288 - 
    (7*H[{-1}, v]*H[{1}, v])/36 + H[{1}, v]^2/48 + (7*H[{2}, (1 - v)/2])/36 + 
    G[{b4}, -x^(-2) + z^2]*((7*H[{-1}, v])/36 + (7*H[{1}, (1 - v)/2])/36 - 
      H[{1}, v]/24 - (17*Log[2])/72) + G[{b5}, -x^(-2) + z^2]*
     ((-7*H[{1}, v])/36 - (7*Log[2])/36) + (19*H[{-1}, v]*Log[2])/144 + 
    (47*H[{1}, (1 - v)/2]*Log[2])/144 + (17*H[{1}, v]*Log[2])/72 + 
    (5*Log[2]^2)/96, (-19*G[{b4, b4, b4}, -x^(-2) + z^2])/36 + 
    (2*G[{b4, b5, b4}, -x^(-2) + z^2])/9 + (7*G[{b5, b4, b4}, -x^(-2) + z^2])/
     12 + (7*G[{b5, b5, b4}, -x^(-2) + z^2])/36 + 
    G[{b6, b4, b4}, -x^(-2) + z^2]/6 + H[{-3}, (1 - v)/2]/6 + 
    (Pi^2*H[{-1}, (1 - v)/2])/12 + (119*Pi^2*H[{-1}, v])/576 - 
    (47*H[{-1}, v]^3)/432 + (413*Pi^2*H[{1}, (1 - v)/2])/1728 - 
    (47*H[{-1}, v]^2*H[{1}, (1 - v)/2])/144 - 
    (47*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/144 - (47*H[{1}, (1 - v)/2]^3)/432 + 
    (4*Pi^2*H[{1}, v])/27 + (H[{-2}, (1 - v)/2]*H[{1}, v])/6 - 
    (7*H[{-1}, v]^2*H[{1}, v])/36 + (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/72 + 
    (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/12 + (H[{-1}, v]*H[{1}, v]^2)/24 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/4 + (19*H[{1}, v]^3)/216 + 
    (7*H[{-1}, v]*H[{2}, (1 - v)/2])/18 + 
    (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 - 
    (13*H[{1}, v]*H[{2}, (1 - v)/2])/36 - (5*H[{3}, (1 - v)/2])/36 + 
    (7*H[{2, 1}, (1 - v)/2])/36 + G[{b5, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/18 + (7*H[{1}, (1 - v)/2])/18 - (7*H[{1}, v])/12 - 
      (35*Log[2])/36) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-2*H[{1}, v])/9 - (2*Log[2])/9) + G[{b5, b5}, -x^(-2) + z^2]*
     ((-7*H[{1}, v])/36 - (7*Log[2])/36) + G[{b6, b4}, -x^(-2) + z^2]*
     (-H[{1}, v]/6 - Log[2]/6) + G[{b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/12 + H[{1}, (1 - v)/2]/12 + (19*H[{1}, v])/36 + 
      (4*Log[2])/9) - (101*Pi^2*Log[2])/1728 + (H[{-2}, (1 - v)/2]*Log[2])/
     6 + (19*H[{-1}, v]^2*Log[2])/144 + 
    (47*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/72 + 
    (61*H[{1}, (1 - v)/2]^2*Log[2])/144 + 
    (H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2])/6 + 
    (17*H[{-1}, v]*H[{1}, v]*Log[2])/36 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/2 + (2*H[{1}, v]^2*Log[2])/9 - 
    (3*H[{2}, (1 - v)/2]*Log[2])/4 + (H[{-1}, (1 - v)/2]*Log[2]^2)/12 + 
    (5*H[{-1}, v]*Log[2]^2)/48 - (83*H[{1}, (1 - v)/2]*Log[2]^2)/144 - 
    (H[{1}, v]*Log[2]^2)/72 - (17*Log[2]^3)/432 + G[{b4}, -x^(-2) + z^2]*
     ((-4*Pi^2)/27 + (7*H[{-1}, v]^2)/36 + (7*H[{-1}, v]*H[{1}, (1 - v)/2])/
       18 + (7*H[{1}, (1 - v)/2]^2)/36 - (H[{-1}, v]*H[{1}, v])/12 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/36 - (19*H[{1}, v]^2)/72 + 
      (2*H[{2}, (1 - v)/2])/9 - (17*H[{-1}, v]*Log[2])/36 - 
      (H[{1}, (1 - v)/2]*Log[2])/4 - (4*H[{1}, v]*Log[2])/9 + Log[2]^2/72) + 
    G[{b6}, -x^(-2) + z^2]*(Pi^2/12 + H[{1}, v]^2/12 + (H[{1}, v]*Log[2])/6 + 
      Log[2]^2/12) + G[{b5}, -x^(-2) + z^2]*((-7*Pi^2)/216 - 
      (7*H[{-1}, v]*H[{1}, v])/18 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/36 + 
      (7*H[{1}, v]^2)/24 + (7*H[{2}, (1 - v)/2])/36 - 
      (7*H[{-1}, v]*Log[2])/18 - (7*H[{1}, (1 - v)/2]*Log[2])/36 + 
      (35*H[{1}, v]*Log[2])/36 + (49*Log[2]^2)/72) + (1259*Zeta[3])/864, 
   (44071*Pi^4)/207360 - (5*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/3 - 
    (25*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/36 + 
    (2*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/9 + 
    (5*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/36 - 
    G[{b4, b6, b4, b4}, -x^(-2) + z^2]/6 + 
    (49*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/36 + 
    (35*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/36 + 
    (7*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/12 + 
    (7*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/36 + 
    (2*G[{b6, b4, b4, b4}, -x^(-2) + z^2])/3 + 
    G[{b6, b4, b5, b4}, -x^(-2) + z^2]/3 - (7*H[{-4}, (1 - v)/2])/6 - 
    (Pi^2*H[{-2}, (1 - v)/2])/6 + (H[{-3}, (1 - v)/2]*H[{-1}, v])/3 + 
    (Pi^2*H[{-1}, (1 - v)/2]*H[{-1}, v])/6 + (119*Pi^2*H[{-1}, v]^2)/576 - 
    (47*H[{-1}, v]^4)/864 + (H[{-3}, (1 - v)/2]*H[{1}, (1 - v)/2])/3 + 
    (Pi^2*H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2])/6 + 
    (413*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/864 - 
    (47*H[{-1}, v]^3*H[{1}, (1 - v)/2])/216 + (49*Pi^2*H[{1}, (1 - v)/2]^2)/
     192 - (47*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/144 - 
    (47*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/216 - (47*H[{1}, (1 - v)/2]^4)/864 - 
    H[{-3}, (1 - v)/2]*H[{1}, v] - (Pi^2*H[{-1}, (1 - v)/2]*H[{1}, v])/12 + 
    (8*Pi^2*H[{-1}, v]*H[{1}, v])/27 + (H[{-2}, (1 - v)/2]*H[{-1}, v]*
      H[{1}, v])/3 - (7*H[{-1}, v]^3*H[{1}, v])/54 + 
    (25*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/108 + 
    (H[{-2}, (1 - v)/2]*H[{1}, (1 - v)/2]*H[{1}, v])/3 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/36 + 
    (7*H[{1}, (1 - v)/2]^3*H[{1}, v])/72 - (5*Pi^2*H[{1}, v]^2)/96 - 
    (5*H[{-2}, (1 - v)/2]*H[{1}, v]^2)/12 + 
    (H[{-1}, (1 - v)/2]*H[{-1}, v]*H[{1}, v]^2)/6 + 
    (H[{-1}, v]^2*H[{1}, v]^2)/24 + (H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2]*
      H[{1}, v]^2)/6 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/2 - 
    (19*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/48 - 
    (H[{-1}, (1 - v)/2]*H[{1}, v]^3)/9 + (19*H[{-1}, v]*H[{1}, v]^3)/108 + 
    (29*H[{1}, (1 - v)/2]*H[{1}, v]^3)/72 - (5*H[{1}, v]^4)/72 - 
    (Pi^2*H[{2}, (1 - v)/2])/24 - (H[{-2}, (1 - v)/2]*H[{2}, (1 - v)/2])/3 + 
    (7*H[{-1}, v]^2*H[{2}, (1 - v)/2])/18 + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/18 + 
    (7*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/72 + 
    (H[{-1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/3 - 
    (13*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/18 - 
    (10*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/9 + 
    (41*H[{1}, v]^2*H[{2}, (1 - v)/2])/72 + (109*H[{2}, (1 - v)/2]^2)/144 + 
    (2*H[{-1}, (1 - v)/2]*H[{3}, (1 - v)/2])/3 - 
    (5*H[{-1}, v]*H[{3}, (1 - v)/2])/18 - 
    (59*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/36 + 
    (2*H[{1}, v]*H[{3}, (1 - v)/2])/9 - (25*H[{4}, (1 - v)/2])/18 - 
    (H[{1}, v]*H[{-2, 1}, (1 - v)/2])/3 + H[{2, -2}, (1 - v)/2]/3 - 
    (H[{1}, v]*H[{2, -1}, (1 - v)/2])/3 + (7*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/
     18 + (7*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/36 + 
    (11*H[{1}, v]*H[{2, 1}, (1 - v)/2])/9 - (49*H[{2, 2}, (1 - v)/2])/72 + 
    (7*H[{2, 1, 1}, (1 - v)/2])/36 + G[{b5, b4, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/6 + (7*H[{1}, (1 - v)/2])/6 - (49*H[{1}, v])/36 - 
      (91*Log[2])/36) + G[{b6, b4, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/3 + H[{1}, (1 - v)/2]/3 - (2*H[{1}, v])/3 - Log[2]) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*((-35*H[{1}, v])/36 - (35*Log[2])/36) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*((7*H[{-1}, v])/18 + 
      (7*H[{1}, (1 - v)/2])/18 - (7*H[{1}, v])/12 - (35*Log[2])/36) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((4*H[{-1}, v])/9 + 
      (4*H[{1}, (1 - v)/2])/9 - (2*H[{1}, v])/9 - (2*Log[2])/3) + 
    G[{b6, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/3 - Log[2]/3) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/36 - (7*Log[2])/36) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/36 - (5*Log[2])/36) + 
    G[{b4, b6, b4}, -x^(-2) + z^2]*(H[{1}, v]/6 + Log[2]/6) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((25*H[{1}, v])/36 + (25*Log[2])/36) - 
    (4*H[{-3}, (1 - v)/2]*Log[2])/3 - (Pi^2*H[{-1}, (1 - v)/2]*Log[2])/4 - 
    (101*Pi^2*H[{-1}, v]*Log[2])/864 + (H[{-2}, (1 - v)/2]*H[{-1}, v]*Log[2])/
     3 + (19*H[{-1}, v]^3*Log[2])/216 - (71*Pi^2*H[{1}, (1 - v)/2]*Log[2])/
     288 + (H[{-2}, (1 - v)/2]*H[{1}, (1 - v)/2]*Log[2])/3 + 
    (47*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/72 + 
    (61*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/72 + 
    (17*H[{1}, (1 - v)/2]^3*Log[2])/54 - (173*Pi^2*H[{1}, v]*Log[2])/432 - 
    (7*H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/6 + 
    (H[{-1}, (1 - v)/2]*H[{-1}, v]*H[{1}, v]*Log[2])/3 + 
    (17*H[{-1}, v]^2*H[{1}, v]*Log[2])/36 + 
    (H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/3 - 
    H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (71*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/72 - 
    (H[{-1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/2 + 
    (4*H[{-1}, v]*H[{1}, v]^2*Log[2])/9 + 
    (41*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/24 - 
    (49*H[{1}, v]^3*Log[2])/108 + (H[{-1}, (1 - v)/2]*H[{2}, (1 - v)/2]*
      Log[2])/3 - (3*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/2 - 
    (3*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/2 + 
    (67*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/36 + (H[{3}, (1 - v)/2]*Log[2])/
     2 - (H[{-2, 1}, (1 - v)/2]*Log[2])/3 - (H[{2, -1}, (1 - v)/2]*Log[2])/
     3 + (5*H[{2, 1}, (1 - v)/2]*Log[2])/6 - (245*Pi^2*Log[2]^2)/1728 - 
    (3*H[{-2}, (1 - v)/2]*Log[2]^2)/4 + 
    (H[{-1}, (1 - v)/2]*H[{-1}, v]*Log[2]^2)/6 + (5*H[{-1}, v]^2*Log[2]^2)/
     48 + (H[{-1}, (1 - v)/2]*H[{1}, (1 - v)/2]*Log[2]^2)/6 - 
    (83*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/72 - 
    (11*H[{1}, (1 - v)/2]^2*Log[2]^2)/12 - 
    (2*H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/3 - 
    (H[{-1}, v]*H[{1}, v]*Log[2]^2)/36 + 
    (53*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/24 - 
    (65*H[{1}, v]^2*Log[2]^2)/72 + (121*H[{2}, (1 - v)/2]*Log[2]^2)/72 - 
    (5*H[{-1}, (1 - v)/2]*Log[2]^3)/18 - (17*H[{-1}, v]*Log[2]^3)/216 + 
    (121*H[{1}, (1 - v)/2]*Log[2]^3)/108 - (16*H[{1}, v]*Log[2]^3)/27 - 
    (37*Log[2]^4)/288 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((-19*H[{-1}, v])/18 - (19*H[{1}, (1 - v)/2])/18 + (5*H[{1}, v])/3 + 
      (49*Log[2])/18) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-5*Pi^2)/48 + H[{-1}, v]^2/12 + (H[{-1}, v]*H[{1}, (1 - v)/2])/6 + 
      H[{1}, (1 - v)/2]^2/12 + (19*H[{-1}, v]*H[{1}, v])/18 + 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/36 - (5*H[{1}, v]^2)/6 - 
      (25*H[{2}, (1 - v)/2])/36 + (8*H[{-1}, v]*Log[2])/9 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/36 - (49*H[{1}, v]*Log[2])/18 - 
      (65*Log[2]^2)/36) + G[{b4, b6}, -x^(-2) + z^2]*
     (-Pi^2/12 - H[{1}, v]^2/12 - (H[{1}, v]*Log[2])/6 - Log[2]^2/12) + 
    G[{b4, b5}, -x^(-2) + z^2]*((-5*Pi^2)/216 - (4*H[{-1}, v]*H[{1}, v])/9 - 
      (11*H[{1}, (1 - v)/2]*H[{1}, v])/36 + H[{1}, v]^2/9 + 
      (5*H[{2}, (1 - v)/2])/36 - (4*H[{-1}, v]*Log[2])/9 - 
      (11*H[{1}, (1 - v)/2]*Log[2])/36 + (2*H[{1}, v]*Log[2])/3 + 
      (5*Log[2]^2)/9) + G[{b6, b4}, -x^(-2) + z^2]*
     (Pi^2/12 - (H[{-1}, v]*H[{1}, v])/3 + H[{1}, v]^2/3 + 
      H[{2}, (1 - v)/2]/3 - (H[{-1}, v]*Log[2])/3 + H[{1}, v]*Log[2] + 
      (2*Log[2]^2)/3) + G[{b5, b5}, -x^(-2) + z^2]*
     ((-7*Pi^2)/216 - (7*H[{-1}, v]*H[{1}, v])/18 - 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (7*H[{1}, v]^2)/24 + 
      (7*H[{2}, (1 - v)/2])/36 - (7*H[{-1}, v]*Log[2])/18 - 
      (7*H[{1}, (1 - v)/2]*Log[2])/36 + (35*H[{1}, v]*Log[2])/36 + 
      (49*Log[2]^2)/72) + G[{b5, b4}, -x^(-2) + z^2]*
     ((-7*Pi^2)/108 + (7*H[{-1}, v]^2)/18 + (7*H[{-1}, v]*H[{1}, (1 - v)/2])/
       9 + (7*H[{1}, (1 - v)/2]^2)/18 - (7*H[{-1}, v]*H[{1}, v])/6 - 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (49*H[{1}, v]^2)/72 + 
      (35*H[{2}, (1 - v)/2])/36 - (35*H[{-1}, v]*Log[2])/18 - 
      (35*H[{1}, (1 - v)/2]*Log[2])/36 + (91*H[{1}, v]*Log[2])/36 + 
      (161*Log[2]^2)/72) + G[{b5}, -x^(-2) + z^2]*((-7*Pi^2*H[{-1}, v])/108 - 
      (7*Pi^2*H[{1}, (1 - v)/2])/216 + (7*Pi^2*H[{1}, v])/108 - 
      (7*H[{-1}, v]^2*H[{1}, v])/18 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/18 - (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/72 + 
      (7*H[{-1}, v]*H[{1}, v]^2)/12 + (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 - 
      (49*H[{1}, v]^3)/216 + (7*H[{-1}, v]*H[{2}, (1 - v)/2])/18 + 
      (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 + 
      (7*H[{1}, v]*H[{2}, (1 - v)/2])/18 + (49*H[{3}, (1 - v)/2])/36 + 
      (7*H[{2, 1}, (1 - v)/2])/36 + (7*Pi^2*Log[2])/54 - 
      (7*H[{-1}, v]^2*Log[2])/18 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       18 - (7*H[{1}, (1 - v)/2]^2*Log[2])/72 + 
      (35*H[{-1}, v]*H[{1}, v]*Log[2])/18 + 
      (35*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/36 - (91*H[{1}, v]^2*Log[2])/
       72 + (49*H[{-1}, v]*Log[2]^2)/36 + (49*H[{1}, (1 - v)/2]*Log[2]^2)/
       72 - (161*H[{1}, v]*Log[2]^2)/72 - (259*Log[2]^3)/216 - 
      (14*Zeta[3])/9) + G[{b4}, -x^(-2) + z^2]*(-H[{-3}, (1 - v)/2]/6 - 
      (Pi^2*H[{-1}, (1 - v)/2])/12 - (8*Pi^2*H[{-1}, v])/27 + 
      (7*H[{-1}, v]^3)/54 - (59*Pi^2*H[{1}, (1 - v)/2])/216 + 
      (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/18 + 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/18 + (7*H[{1}, (1 - v)/2]^3)/54 + 
      (5*Pi^2*H[{1}, v])/48 - (H[{-2}, (1 - v)/2]*H[{1}, v])/6 - 
      (H[{-1}, v]^2*H[{1}, v])/12 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/18 + (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/24 - 
      (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/12 - (19*H[{-1}, v]*H[{1}, v]^2)/36 - 
      (23*H[{1}, (1 - v)/2]*H[{1}, v]^2)/36 + (5*H[{1}, v]^3)/18 + 
      (4*H[{-1}, v]*H[{2}, (1 - v)/2])/9 + 
      (11*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 - 
      (11*H[{1}, v]*H[{2}, (1 - v)/2])/12 - (29*H[{3}, (1 - v)/2])/18 + 
      (5*H[{2, 1}, (1 - v)/2])/36 + (173*Pi^2*Log[2])/432 - 
      (H[{-2}, (1 - v)/2]*Log[2])/6 - (17*H[{-1}, v]^2*Log[2])/36 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/2 - 
      (7*H[{1}, (1 - v)/2]^2*Log[2])/72 - (H[{-1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/6 - (8*H[{-1}, v]*H[{1}, v]*Log[2])/9 - 
      (14*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/9 + (49*H[{1}, v]^2*Log[2])/
       36 - (49*H[{2}, (1 - v)/2]*Log[2])/36 - (H[{-1}, (1 - v)/2]*Log[2]^2)/
       12 + (H[{-1}, v]*Log[2]^2)/36 - (19*H[{1}, (1 - v)/2]*Log[2]^2)/36 + 
      (65*H[{1}, v]*Log[2]^2)/36 + (16*Log[2]^3)/27 - (197*Zeta[3])/216) + 
    G[{b6}, -x^(-2) + z^2]*((Pi^2*H[{-1}, v])/6 + (Pi^2*H[{1}, (1 - v)/2])/
       6 - (Pi^2*H[{1}, v])/12 + (H[{-1}, v]*H[{1}, v]^2)/6 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/6 - H[{1}, v]^3/9 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/3 + (2*H[{3}, (1 - v)/2])/3 - 
      (Pi^2*Log[2])/4 + (H[{-1}, v]*H[{1}, v]*Log[2])/3 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/3 - (H[{1}, v]^2*Log[2])/2 + 
      (H[{2}, (1 - v)/2]*Log[2])/3 + (H[{-1}, v]*Log[2]^2)/6 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/6 - (2*H[{1}, v]*Log[2]^2)/3 - 
      (5*Log[2]^3)/18 + Zeta[3]/2) + (H[{-1}, (1 - v)/2]*Zeta[3])/2 + 
    (1259*H[{-1}, v]*Zeta[3])/432 + (1931*H[{1}, (1 - v)/2]*Zeta[3])/432 + 
    (197*H[{1}, v]*Zeta[3])/216 - (865*Log[2]*Zeta[3])/432}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, 
  {(-91*Pi^2)/3456 - ((91*I)/576)*Pi*H[{1}, (1 - v)/2] + 
    (91*H[{1}, (1 - v)/2]^2)/1152 + ((91*I)/576)*Pi*H[{1}, v] + 
    (91*H[{1}, (1 - v)/2]*H[{1}, v])/576 - (91*H[{1}, v]^2)/1152 + 
    (91*H[{2}, (1 - v)/2])/288 + ((91*I)/576)*Pi*Log[2] + 
    (91*H[{1}, (1 - v)/2]*Log[2])/576 - (91*H[{1}, v]*Log[2])/576 - 
    (91*Log[2]^2)/1152, ((-7*I)/384)*Pi^3 + 
    (7*G[{b2, b4, b4}, -x^(-2) + z^2])/72 + 
    (7*G[{b2, b5, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b3, b4, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b3, b5, b4}, -x^(-2) + z^2])/72 + ((7*I)/32)*Pi*H[{-2}, v] - 
    (91*Pi^2*H[{-1}, v])/1728 + G[{b3, b4}, -x^(-2) + z^2]*
     (((7*I)/72)*Pi - (7*H[{1}, (1 - v)/2])/72) + G[{b2, b4}, -x^(-2) + z^2]*
     (((-7*I)/72)*Pi + (7*H[{1}, (1 - v)/2])/72) + 
    (49*Pi^2*H[{1}, (1 - v)/2])/216 - ((91*I)/288)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2] - ((91*I)/1152)*Pi*H[{1}, (1 - v)/2]^2 + 
    (91*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/576 + (91*H[{1}, (1 - v)/2]^3)/1152 - 
    (91*Pi^2*H[{1}, v])/432 + ((91*I)/288)*Pi*H[{-1}, v]*H[{1}, v] + 
    ((91*I)/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (91*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/288 - 
    (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/384 - ((329*I)/1152)*Pi*H[{1}, v]^2 - 
    (91*H[{-1}, v]*H[{1}, v]^2)/576 - (91*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     384 + (329*H[{1}, v]^3)/3456 + ((7*I)/32)*Pi*H[{2}, (1 - v)/2] + 
    (91*H[{-1}, v]*H[{2}, (1 - v)/2])/144 + 
    (35*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/288 - 
    (119*H[{1}, v]*H[{2}, (1 - v)/2])/288 + ((7*I)/32)*Pi*H[{2}, v] - 
    (7*H[{3}, (1 - v)/2])/72 + (7*H[{-2, -1}, v])/32 - (7*H[{-2, 1}, v])/32 + 
    (7*H[{2, -1}, v])/32 + (7*H[{2, 1}, (1 - v)/2])/24 - 
    (7*H[{2, 1}, v])/32 + G[{b2, b5}, -x^(-2) + z^2]*
     ((-7*H[{1}, v])/72 - (7*Log[2])/72) + G[{b3, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/72 + (7*Log[2])/72) - (91*Pi^2*Log[2])/576 - 
    (7*H[{-2}, v]*Log[2])/16 + ((91*I)/288)*Pi*H[{-1}, v]*Log[2] + 
    ((455*I)/576)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
    (91*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/288 - 
    (203*H[{1}, (1 - v)/2]^2*Log[2])/1152 - ((511*I)/576)*Pi*H[{1}, v]*
     Log[2] - (91*H[{-1}, v]*H[{1}, v]*Log[2])/288 - 
    (455*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/576 + 
    (511*H[{1}, v]^2*Log[2])/1152 - (301*H[{2}, (1 - v)/2]*Log[2])/288 - 
    (7*H[{2}, v]*Log[2])/16 - ((77*I)/128)*Pi*Log[2]^2 - 
    (91*H[{-1}, v]*Log[2]^2)/576 - (637*H[{1}, (1 - v)/2]*Log[2]^2)/1152 + 
    (77*H[{1}, v]*Log[2]^2)/128 + (875*Log[2]^3)/3456 + 
    G[{b2}, -x^(-2) + z^2]*((-7*Pi^2)/432 - ((7*I)/72)*Pi*H[{1}, (1 - v)/2] + 
      (7*H[{1}, (1 - v)/2]^2)/144 + ((7*I)/72)*Pi*H[{1}, v] + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/72 - (7*H[{1}, v]^2)/144 + 
      (7*H[{2}, (1 - v)/2])/36 + ((7*I)/72)*Pi*Log[2] + 
      (7*H[{1}, (1 - v)/2]*Log[2])/72 - (7*H[{1}, v]*Log[2])/72 - 
      (7*Log[2]^2)/144) + (7*Zeta[3])/144, (-91*Pi^4)/23040 + 
    (7*G[{b2, b2, b4, b4}, -x^(-2) + z^2])/72 + 
    (7*G[{b2, b2, b5, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b2, b3, b5, b4}, -x^(-2) + z^2])/72 + 
    (7*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/9 + 
    (7*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/36 + 
    (7*G[{b2, b5, b4, b4}, -x^(-2) + z^2])/18 + 
    (7*G[{b2, b5, b5, b4}, -x^(-2) + z^2])/36 + 
    (7*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/72 + 
    (7*G[{b3, b2, b5, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b3, b3, b4, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b3, b3, b5, b4}, -x^(-2) + z^2])/72 - 
    (7*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/9 - 
    (7*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/36 - 
    (7*G[{b3, b5, b4, b4}, -x^(-2) + z^2])/18 - 
    (7*G[{b3, b5, b5, b4}, -x^(-2) + z^2])/36 + ((7*I)/16)*Pi*H[{-3}, v] - 
    (21*Pi^2*H[{-2}, v])/64 - ((7*I)/192)*Pi^3*H[{-1}, v] + 
    ((91*I)/288)*Pi*H[{-2}, v]*H[{-1}, v] - (91*Pi^2*H[{-1}, v]^2)/1728 + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*(((7*I)/72)*Pi - (7*H[{1}, (1 - v)/2])/
       72) + G[{b3, b3, b4}, -x^(-2) + z^2]*(((7*I)/72)*Pi - 
      (7*H[{1}, (1 - v)/2])/72) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((-7*I)/72)*Pi + (7*H[{1}, (1 - v)/2])/72) + 
    G[{b3, b2, b4}, -x^(-2) + z^2]*(((-7*I)/72)*Pi + 
      (7*H[{1}, (1 - v)/2])/72) + ((133*I)/864)*Pi^3*H[{1}, (1 - v)/2] + 
    (49*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/108 - ((91*I)/288)*Pi*H[{-1}, v]^2*
     H[{1}, (1 - v)/2] + (469*Pi^2*H[{1}, (1 - v)/2]^2)/2304 - 
    ((91*I)/576)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (91*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/576 + 
    ((7*I)/1152)*Pi*H[{1}, (1 - v)/2]^3 + (91*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     576 + (175*H[{1}, (1 - v)/2]^4)/4608 - ((133*I)/864)*Pi^3*H[{1}, v] - 
    ((35*I)/288)*Pi*H[{-2}, v]*H[{1}, v] - (91*Pi^2*H[{-1}, v]*H[{1}, v])/
     216 + ((91*I)/288)*Pi*H[{-1}, v]^2*H[{1}, v] - 
    (1799*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/3456 + 
    ((91*I)/96)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (91*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/288 + 
    ((161*I)/1152)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/192 - 
    (119*H[{1}, (1 - v)/2]^3*H[{1}, v])/1152 + (749*Pi^2*H[{1}, v]^2)/2304 - 
    ((329*I)/576)*Pi*H[{-1}, v]*H[{1}, v]^2 - (91*H[{-1}, v]^2*H[{1}, v]^2)/
     576 - ((637*I)/1152)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 - 
    (91*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 + 
    (287*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/2304 + 
    ((917*I)/3456)*Pi*H[{1}, v]^3 + (329*H[{-1}, v]*H[{1}, v]^3)/1728 + 
    (637*H[{1}, (1 - v)/2]*H[{1}, v]^3)/3456 - (917*H[{1}, v]^4)/13824 + 
    (7*Pi^2*H[{2}, (1 - v)/2])/144 + ((7*I)/16)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] + (91*H[{-1}, v]^2*H[{2}, (1 - v)/2])/144 + 
    ((35*I)/288)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (35*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/144 - 
    (77*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/576 - 
    ((77*I)/144)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] - 
    (119*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/144 + 
    (133*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/288 + 
    (21*H[{1}, v]^2*H[{2}, (1 - v)/2])/32 - (49*H[{2}, (1 - v)/2]^2)/128 - 
    (21*Pi^2*H[{2}, v])/64 + ((91*I)/288)*Pi*H[{-1}, v]*H[{2}, v] - 
    ((35*I)/288)*Pi*H[{1}, v]*H[{2}, v] - (7*H[{2}, v]^2)/64 - 
    ((119*I)/288)*Pi*H[{3}, (1 - v)/2] - (7*H[{-1}, v]*H[{3}, (1 - v)/2])/
     36 + (7*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/12 + 
    (133*H[{1}, v]*H[{3}, (1 - v)/2])/96 + ((7*I)/16)*Pi*H[{3}, v] + 
    (511*H[{4}, (1 - v)/2])/288 + (7*H[{-3, -1}, v])/16 - 
    (7*H[{-3, 1}, v])/16 + ((7*I)/288)*Pi*H[{-2, -1}, v] + 
    (91*H[{-1}, v]*H[{-2, -1}, v])/288 - (35*H[{1}, v]*H[{-2, -1}, v])/288 - 
    ((119*I)/288)*Pi*H[{-2, 1}, v] - (91*H[{-1}, v]*H[{-2, 1}, v])/288 + 
    (35*H[{1}, v]*H[{-2, 1}, v])/288 + ((7*I)/288)*Pi*H[{2, -1}, v] + 
    (91*H[{-1}, v]*H[{2, -1}, v])/288 - (35*H[{1}, v]*H[{2, -1}, v])/288 - 
    ((7*I)/288)*Pi*H[{2, 1}, (1 - v)/2] + (7*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/
     12 + (7*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/18 - 
    (385*H[{1}, v]*H[{2, 1}, (1 - v)/2])/288 - ((119*I)/288)*Pi*
     H[{2, 1}, v] - (91*H[{-1}, v]*H[{2, 1}, v])/288 + 
    (35*H[{1}, v]*H[{2, 1}, v])/288 + (35*H[{2, 2}, (1 - v)/2])/192 + 
    (7*H[{2, 2}, v])/32 + (7*H[{3, -1}, v])/16 - (7*H[{-2, -1, -1}, v])/24 + 
    (7*H[{-2, -1, 1}, v])/72 - (7*H[{-2, 1, -1}, v])/72 + 
    (7*H[{-2, 1, 1}, v])/24 - (7*H[{2, -1, -1}, v])/24 + 
    (7*H[{2, -1, 1}, v])/72 - (7*H[{2, 1, -1}, v])/72 + 
    (7*H[{2, 1, 1}, (1 - v)/2])/32 + (7*H[{2, 1, 1}, v])/24 + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*((7*H[{-1}, v])/36 + 
      (7*H[{1}, (1 - v)/2])/36 - (7*H[{1}, v])/18 - (7*Log[2])/12) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*(((-7*I)/18)*Pi + (7*H[{-1}, v])/36 + 
      (7*H[{1}, (1 - v)/2])/12 - (7*H[{1}, v])/18 - (7*Log[2])/12) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/36 - (7*Log[2])/36) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/36 - (7*Log[2])/36) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/72 - (7*Log[2])/72) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/72 - (7*Log[2])/72) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/72 + (7*Log[2])/72) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/72 + (7*Log[2])/72) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/36 + (7*Log[2])/36) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/36 + (7*Log[2])/36) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(((7*I)/18)*Pi - (7*H[{-1}, v])/36 - 
      (7*H[{1}, (1 - v)/2])/12 + (7*H[{1}, v])/18 + (7*Log[2])/12) + 
    G[{b3, b5, b4}, -x^(-2) + z^2]*((-7*H[{-1}, v])/36 - 
      (7*H[{1}, (1 - v)/2])/36 + (7*H[{1}, v])/18 + (7*Log[2])/12) - 
    ((203*I)/1728)*Pi^3*Log[2] - (7*H[{-3}, v]*Log[2])/8 - 
    ((7*I)/8)*Pi*H[{-2}, v]*Log[2] - (91*Pi^2*H[{-1}, v]*Log[2])/288 - 
    (91*H[{-2}, v]*H[{-1}, v]*Log[2])/144 + ((91*I)/288)*Pi*H[{-1}, v]^2*
     Log[2] - (3367*Pi^2*H[{1}, (1 - v)/2]*Log[2])/3456 + 
    ((455*I)/288)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] + 
    (91*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/288 + 
    ((343*I)/1152)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (203*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/576 - 
    (301*H[{1}, (1 - v)/2]^3*Log[2])/1152 + (3703*Pi^2*H[{1}, v]*Log[2])/
     3456 + (35*H[{-2}, v]*H[{1}, v]*Log[2])/144 - 
    ((511*I)/288)*Pi*H[{-1}, v]*H[{1}, v]*Log[2] - 
    (91*H[{-1}, v]^2*H[{1}, v]*Log[2])/288 - ((1183*I)/576)*Pi*
     H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (455*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/288 + 
    (329*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/1152 + 
    ((175*I)/128)*Pi*H[{1}, v]^2*Log[2] + (511*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     576 + (1183*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/1152 - 
    (175*H[{1}, v]^3*Log[2])/384 - ((35*I)/36)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (301*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/144 + 
    (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/32 + 
    (77*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/36 - ((7*I)/8)*Pi*H[{2}, v]*
     Log[2] - (91*H[{-1}, v]*H[{2}, v]*Log[2])/144 + 
    (35*H[{1}, v]*H[{2}, v]*Log[2])/144 + (455*H[{3}, (1 - v)/2]*Log[2])/
     288 - (7*H[{3}, v]*Log[2])/8 - (7*H[{-2, -1}, v]*Log[2])/144 + 
    (119*H[{-2, 1}, v]*Log[2])/144 - (7*H[{2, -1}, v]*Log[2])/144 - 
    (553*H[{2, 1}, (1 - v)/2]*Log[2])/288 + (119*H[{2, 1}, v]*Log[2])/144 + 
    (5243*Pi^2*Log[2]^2)/6912 + (7*H[{-2}, v]*Log[2]^2)/8 - 
    ((77*I)/64)*Pi*H[{-1}, v]*Log[2]^2 - (91*H[{-1}, v]^2*Log[2]^2)/576 - 
    ((2093*I)/1152)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 - 
    (637*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/576 + 
    (245*H[{1}, (1 - v)/2]^2*Log[2]^2)/768 + ((2597*I)/1152)*Pi*H[{1}, v]*
     Log[2]^2 + (77*H[{-1}, v]*H[{1}, v]*Log[2]^2)/64 + 
    (2093*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/1152 - 
    (2597*H[{1}, v]^2*Log[2]^2)/2304 + (203*H[{2}, (1 - v)/2]*Log[2]^2)/96 + 
    (7*H[{2}, v]*Log[2]^2)/8 + ((3983*I)/3456)*Pi*Log[2]^3 + 
    (875*H[{-1}, v]*Log[2]^3)/1728 + (3367*H[{1}, (1 - v)/2]*Log[2]^3)/3456 - 
    (3983*H[{1}, v]*Log[2]^3)/3456 - (6629*Log[2]^4)/13824 + 
    G[{b2, b4}, -x^(-2) + z^2]*((49*Pi^2)/432 - ((7*I)/36)*Pi*H[{-1}, v] - 
      ((7*I)/36)*Pi*H[{1}, (1 - v)/2] + (7*H[{-1}, v]*H[{1}, (1 - v)/2])/36 + 
      (7*H[{1}, (1 - v)/2]^2)/36 + ((7*I)/18)*Pi*H[{1}, v] - 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (7*H[{2}, (1 - v)/2])/36 + 
      ((7*I)/12)*Pi*Log[2] - (7*H[{1}, (1 - v)/2]*Log[2])/18) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-49*Pi^2)/432 + ((7*I)/36)*Pi*H[{-1}, v] + 
      ((7*I)/36)*Pi*H[{1}, (1 - v)/2] - (7*H[{-1}, v]*H[{1}, (1 - v)/2])/36 - 
      (7*H[{1}, (1 - v)/2]^2)/36 - ((7*I)/18)*Pi*H[{1}, v] + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/36 - (7*H[{2}, (1 - v)/2])/36 - 
      ((7*I)/12)*Pi*Log[2] + (7*H[{1}, (1 - v)/2]*Log[2])/18) + 
    G[{b3, b5}, -x^(-2) + z^2]*((7*Pi^2)/216 + (7*H[{-1}, v]*H[{1}, v])/36 - 
      (7*H[{1}, v]^2)/36 - (7*H[{2}, (1 - v)/2])/36 + 
      (7*H[{-1}, v]*Log[2])/36 - (7*H[{1}, v]*Log[2])/12 - (7*Log[2]^2)/18) + 
    G[{b2, b2}, -x^(-2) + z^2]*((-7*Pi^2)/432 - ((7*I)/72)*Pi*
       H[{1}, (1 - v)/2] + (7*H[{1}, (1 - v)/2]^2)/144 + 
      ((7*I)/72)*Pi*H[{1}, v] + (7*H[{1}, (1 - v)/2]*H[{1}, v])/72 - 
      (7*H[{1}, v]^2)/144 + (7*H[{2}, (1 - v)/2])/36 + ((7*I)/72)*Pi*Log[2] + 
      (7*H[{1}, (1 - v)/2]*Log[2])/72 - (7*H[{1}, v]*Log[2])/72 - 
      (7*Log[2]^2)/144) + G[{b3, b2}, -x^(-2) + z^2]*
     ((-7*Pi^2)/432 - ((7*I)/72)*Pi*H[{1}, (1 - v)/2] + 
      (7*H[{1}, (1 - v)/2]^2)/144 + ((7*I)/72)*Pi*H[{1}, v] + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/72 - (7*H[{1}, v]^2)/144 + 
      (7*H[{2}, (1 - v)/2])/36 + ((7*I)/72)*Pi*Log[2] + 
      (7*H[{1}, (1 - v)/2]*Log[2])/72 - (7*H[{1}, v]*Log[2])/72 - 
      (7*Log[2]^2)/144) + G[{b2, b5}, -x^(-2) + z^2]*
     ((-7*Pi^2)/216 - (7*H[{-1}, v]*H[{1}, v])/36 + (7*H[{1}, v]^2)/36 + 
      (7*H[{2}, (1 - v)/2])/36 - (7*H[{-1}, v]*Log[2])/36 + 
      (7*H[{1}, v]*Log[2])/12 + (7*Log[2]^2)/18) - (14*PolyLog[4, 1/2])/9 + 
    G[{b2}, -x^(-2) + z^2]*((-7*Pi^2*H[{-1}, v])/216 + 
      (35*Pi^2*H[{1}, (1 - v)/2])/216 - ((7*I)/36)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] - ((7*I)/144)*Pi*H[{1}, (1 - v)/2]^2 + 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + (7*H[{1}, (1 - v)/2]^3)/144 - 
      (7*Pi^2*H[{1}, v])/54 + ((7*I)/36)*Pi*H[{-1}, v]*H[{1}, v] + 
      ((7*I)/24)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/36 - 
      (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/48 - ((35*I)/144)*Pi*H[{1}, v]^2 - 
      (7*H[{-1}, v]*H[{1}, v]^2)/72 - (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 + 
      (35*H[{1}, v]^3)/432 + (7*H[{-1}, v]*H[{2}, (1 - v)/2])/18 - 
      (7*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 - 
      (7*H[{1}, v]*H[{2}, (1 - v)/2])/18 - (7*H[{3}, (1 - v)/2])/36 + 
      (7*H[{2, 1}, (1 - v)/2])/12 - (7*Pi^2*Log[2])/72 + 
      ((7*I)/36)*Pi*H[{-1}, v]*Log[2] + ((35*I)/72)*Pi*H[{1}, (1 - v)/2]*
       Log[2] + (7*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 - 
      (35*H[{1}, (1 - v)/2]^2*Log[2])/144 - ((49*I)/72)*Pi*H[{1}, v]*Log[2] - 
      (7*H[{-1}, v]*H[{1}, v]*Log[2])/36 - (35*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/72 + (49*H[{1}, v]^2*Log[2])/144 - 
      (7*H[{2}, (1 - v)/2]*Log[2])/9 - ((7*I)/16)*Pi*Log[2]^2 - 
      (7*H[{-1}, v]*Log[2]^2)/72 - (49*H[{1}, (1 - v)/2]*Log[2]^2)/144 + 
      (7*H[{1}, v]*Log[2]^2)/16 + (77*Log[2]^3)/432 + (7*Zeta[3])/72) + 
    ((35*I)/96)*Pi*Zeta[3] + (7*H[{-1}, v]*Zeta[3])/72 + 
    (595*H[{1}, (1 - v)/2]*Zeta[3])/576 - (217*H[{1}, v]*Zeta[3])/192 - 
    (497*Log[2]*Zeta[3])/192}, 2, 5, 1], SeriesData[\[Epsilon], 0, 
  {415/7776, ((7*I)/144)*Pi + (37*G[{b4}, -x^(-2) + z^2])/7776 + 
    (415*H[{-1}, v])/3888 + (113*H[{1}, (1 - v)/2])/1944 - 
    (415*H[{1}, v])/7776 - (415*Log[2])/2592, 
   (-11*Pi^2)/432 - (611*G[{b4, b4}, -x^(-2) + z^2])/7776 - 
    (779*G[{b5, b4}, -x^(-2) + z^2])/12960 + ((7*I)/72)*Pi*H[{-1}, v] + 
    (415*H[{-1}, v]^2)/3888 + (I/24)*Pi*H[{1}, (1 - v)/2] + 
    (113*H[{-1}, v]*H[{1}, (1 - v)/2])/972 + (145*H[{1}, (1 - v)/2]^2)/3888 - 
    ((5*I)/36)*Pi*H[{1}, v] - (415*H[{-1}, v]*H[{1}, v])/3888 - 
    (1087*H[{1}, (1 - v)/2]*H[{1}, v])/38880 + (1117*H[{1}, v]^2)/15552 - 
    (779*H[{2}, (1 - v)/2])/12960 + G[{b4}, -x^(-2) + z^2]*
     ((I/12)*Pi + (37*H[{-1}, v])/3888 - (287*H[{1}, (1 - v)/2])/3888 - 
      (37*H[{1}, v])/7776 - (37*Log[2])/2592) + G[{b5}, -x^(-2) + z^2]*
     ((779*H[{1}, v])/12960 + (779*Log[2])/12960) - ((17*I)/72)*Pi*Log[2] - 
    (415*H[{-1}, v]*Log[2])/1296 - (623*H[{1}, (1 - v)/2]*Log[2])/4320 + 
    (649*H[{1}, v]*Log[2])/2592 + (493*Log[2]^2)/1728, 
   ((-17*I)/864)*Pi^3 - (5*G[{b2, b4, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b2, b5, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b3, b4, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b3, b5, b4}, -x^(-2) + z^2])/36 + 
    (685*G[{b4, b4, b4}, -x^(-2) + z^2])/7776 - 
    (779*G[{b4, b5, b4}, -x^(-2) + z^2])/12960 - 
    (781*G[{b5, b4, b4}, -x^(-2) + z^2])/12960 - 
    (2219*G[{b5, b5, b4}, -x^(-2) + z^2])/12960 - ((5*I)/36)*Pi*H[{-2}, v] - 
    (11*Pi^2*H[{-1}, v])/216 + ((7*I)/72)*Pi*H[{-1}, v]^2 + 
    (415*H[{-1}, v]^3)/5832 + G[{b2, b4}, -x^(-2) + z^2]*
     (((5*I)/36)*Pi - (5*H[{1}, (1 - v)/2])/36) + G[{b3, b4}, -x^(-2) + z^2]*
     (((5*I)/36)*Pi - (5*H[{1}, (1 - v)/2])/36) + 
    (1291*Pi^2*H[{1}, (1 - v)/2])/77760 + (I/12)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2] + (113*H[{-1}, v]^2*H[{1}, (1 - v)/2])/972 + 
    ((7*I)/144)*Pi*H[{1}, (1 - v)/2]^2 + (145*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     1944 + (101*H[{1}, (1 - v)/2]^3)/11664 + (139*Pi^2*H[{1}, v])/864 - 
    ((5*I)/18)*Pi*H[{-1}, v]*H[{1}, v] - (415*H[{-1}, v]^2*H[{1}, v])/3888 - 
    ((13*I)/72)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (1087*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/19440 - 
    (3971*H[{1}, (1 - v)/2]^2*H[{1}, v])/77760 + 
    ((23*I)/144)*Pi*H[{1}, v]^2 + (1117*H[{-1}, v]*H[{1}, v]^2)/7776 + 
    (6493*H[{1}, (1 - v)/2]*H[{1}, v]^2)/77760 - (2521*H[{1}, v]^3)/46656 - 
    ((5*I)/36)*Pi*H[{2}, (1 - v)/2] - (779*H[{-1}, v]*H[{2}, (1 - v)/2])/
     6480 - (2939*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12960 + 
    (901*H[{1}, v]*H[{2}, (1 - v)/2])/6480 - ((5*I)/36)*Pi*H[{2}, v] + 
    (341*H[{3}, (1 - v)/2])/4320 - (5*H[{-2, -1}, v])/36 + 
    (5*H[{-2, 1}, v])/36 - (5*H[{2, -1}, v])/36 + (3181*H[{2, 1}, (1 - v)/2])/
     12960 + (5*H[{2, 1}, v])/36 + G[{b4, b5}, -x^(-2) + z^2]*
     ((779*H[{1}, v])/12960 + (779*Log[2])/12960) + 
    G[{b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/36 + (5*Log[2])/36) + 
    G[{b3, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/36 + (5*Log[2])/36) + 
    G[{b5, b5}, -x^(-2) + z^2]*((2219*H[{1}, v])/12960 + 
      (2219*Log[2])/12960) + G[{b5, b4}, -x^(-2) + z^2]*
     ((-779*H[{-1}, v])/6480 - (779*H[{1}, (1 - v)/2])/6480 + 
      (781*H[{1}, v])/12960 + (2339*Log[2])/12960) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-I/6)*Pi - (611*H[{-1}, v])/3888 + 
      (37*H[{1}, (1 - v)/2])/3888 + (611*H[{1}, v])/7776 + 
      (611*Log[2])/2592) + (61*Pi^2*Log[2])/288 + (5*H[{-2}, v]*Log[2])/18 - 
    ((17*I)/36)*Pi*H[{-1}, v]*Log[2] - (415*H[{-1}, v]^2*Log[2])/1296 - 
    ((19*I)/72)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (623*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/2160 - 
    (3257*H[{1}, (1 - v)/2]^2*Log[2])/25920 + ((43*I)/72)*Pi*H[{1}, v]*
     Log[2] + (649*H[{-1}, v]*H[{1}, v]*Log[2])/1296 + 
    (107*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/480 - 
    (1585*H[{1}, v]^2*Log[2])/5184 + (7*H[{2}, (1 - v)/2]*Log[2])/27 + 
    (5*H[{2}, v]*Log[2])/18 + ((77*I)/144)*Pi*Log[2]^2 + 
    (493*H[{-1}, v]*Log[2]^2)/864 + (2209*H[{1}, (1 - v)/2]*Log[2]^2)/8640 - 
    (961*H[{1}, v]*Log[2]^2)/1728 - (649*Log[2]^3)/1728 + 
    G[{b5}, -x^(-2) + z^2]*((2219*Pi^2)/77760 + (779*H[{-1}, v]*H[{1}, v])/
       6480 - (661*H[{1}, (1 - v)/2]*H[{1}, v])/12960 - 
      (781*H[{1}, v]^2)/25920 - (2219*H[{2}, (1 - v)/2])/12960 + 
      (779*H[{-1}, v]*Log[2])/6480 - (661*H[{1}, (1 - v)/2]*Log[2])/12960 - 
      (2339*H[{1}, v]*Log[2])/12960 - (433*Log[2]^2)/2880) + 
    G[{b4}, -x^(-2) + z^2]*((-19*Pi^2)/216 + (I/6)*Pi*H[{-1}, v] + 
      (37*H[{-1}, v]^2)/3888 - (I/12)*Pi*H[{1}, (1 - v)/2] - 
      (287*H[{-1}, v]*H[{1}, (1 - v)/2])/1944 - (125*H[{1}, (1 - v)/2]^2)/
       3888 - (I/12)*Pi*H[{1}, v] - (37*H[{-1}, v]*H[{1}, v])/3888 + 
      (533*H[{1}, (1 - v)/2]*H[{1}, v])/38880 + (37*H[{1}, v]^2)/15552 - 
      (779*H[{2}, (1 - v)/2])/12960 - (I/4)*Pi*Log[2] - 
      (37*H[{-1}, v]*Log[2])/1296 + (697*H[{1}, (1 - v)/2]*Log[2])/4320 + 
      (37*H[{1}, v]*Log[2])/2592 + (37*Log[2]^2)/1728) + 
    G[{b2}, -x^(-2) + z^2]*((5*Pi^2)/216 + ((5*I)/36)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/72 - ((5*I)/36)*Pi*H[{1}, v] - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (5*H[{1}, v]^2)/72 - 
      (5*H[{2}, (1 - v)/2])/18 - ((5*I)/36)*Pi*Log[2] - 
      (5*H[{1}, (1 - v)/2]*Log[2])/36 + (5*H[{1}, v]*Log[2])/36 + 
      (5*Log[2]^2)/72) - (3361*Zeta[3])/11664, (14461*Pi^4)/466560 - 
    G[{b1, b2, b4, b4}, -x^(-2) + z^2]/6 - G[{b1, b2, b5, b4}, -x^(-2) + z^2]/
     6 - G[{b1, b3, b4, b4}, -x^(-2) + z^2]/6 - 
    G[{b1, b3, b5, b4}, -x^(-2) + z^2]/6 + G[{b1, b4, b4, b4}, -x^(-2) + z^2]/
     2 + G[{b1, b4, b5, b4}, -x^(-2) + z^2]/6 - 
    (5*G[{b2, b2, b4, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b2, b2, b5, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b2, b3, b5, b4}, -x^(-2) + z^2])/36 - 
    (13*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/36 - 
    (11*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/36 - 
    (11*G[{b2, b5, b4, b4}, -x^(-2) + z^2])/36 - 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/4 - 
    (5*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b3, b2, b5, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b3, b3, b4, b4}, -x^(-2) + z^2])/36 - 
    (5*G[{b3, b3, b5, b4}, -x^(-2) + z^2])/36 - 
    (13*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/36 - 
    (11*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/36 - 
    (11*G[{b3, b5, b4, b4}, -x^(-2) + z^2])/36 - 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/4 + G[{b4, b2, b4, b4}, -x^(-2) + z^2]/
     2 + G[{b4, b2, b5, b4}, -x^(-2) + z^2]/2 + 
    G[{b4, b3, b4, b4}, -x^(-2) + z^2]/2 + G[{b4, b3, b5, b4}, -x^(-2) + z^2]/
     2 - (1907*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/7776 + 
    (2101*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/12960 - 
    (781*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/12960 - 
    (5099*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/12960 - 
    (157*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/2592 - 
    (63*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/160 - 
    (2221*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/12960 - 
    (3659*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/12960 - 
    ((5*I)/18)*Pi*H[{-3}, v] + (5*Pi^2*H[{-2}, v])/24 - 
    ((17*I)/432)*Pi^3*H[{-1}, v] + (I/36)*Pi*H[{-2}, v]*H[{-1}, v] - 
    (11*Pi^2*H[{-1}, v]^2)/216 + ((7*I)/108)*Pi*H[{-1}, v]^3 + 
    (415*H[{-1}, v]^4)/11664 + G[{b1, b2, b4}, -x^(-2) + z^2]*
     ((I/6)*Pi - H[{1}, (1 - v)/2]/6) + G[{b1, b3, b4}, -x^(-2) + z^2]*
     ((I/6)*Pi - H[{1}, (1 - v)/2]/6) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((5*I)/36)*Pi - (5*H[{1}, (1 - v)/2])/36) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*(((5*I)/36)*Pi - (5*H[{1}, (1 - v)/2])/
       36) + G[{b3, b2, b4}, -x^(-2) + z^2]*(((5*I)/36)*Pi - 
      (5*H[{1}, (1 - v)/2])/36) + G[{b3, b3, b4}, -x^(-2) + z^2]*
     (((5*I)/36)*Pi - (5*H[{1}, (1 - v)/2])/36) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*((-I/2)*Pi + H[{1}, (1 - v)/2]/2) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*((-I/2)*Pi + H[{1}, (1 - v)/2]/2) - 
    (I/108)*Pi^3*H[{1}, (1 - v)/2] + (1291*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/
     38880 + (I/12)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + 
    (113*H[{-1}, v]^3*H[{1}, (1 - v)/2])/1458 - 
    (1139*Pi^2*H[{1}, (1 - v)/2]^2)/51840 + ((7*I)/72)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]^2 + (145*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/1944 + 
    ((7*I)/432)*Pi*H[{1}, (1 - v)/2]^3 + (101*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     5832 + (13*H[{1}, (1 - v)/2]^4)/46656 + ((31*I)/432)*Pi^3*H[{1}, v] + 
    ((11*I)/36)*Pi*H[{-2}, v]*H[{1}, v] + (139*Pi^2*H[{-1}, v]*H[{1}, v])/
     432 - ((5*I)/18)*Pi*H[{-1}, v]^2*H[{1}, v] - 
    (415*H[{-1}, v]^3*H[{1}, v])/5832 + 
    (7831*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/38880 - 
    ((13*I)/36)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (1087*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/19440 - 
    ((7*I)/48)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (3971*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/38880 - 
    (9739*H[{1}, (1 - v)/2]^3*H[{1}, v])/233280 - (73*Pi^2*H[{1}, v]^2)/432 + 
    ((23*I)/72)*Pi*H[{-1}, v]*H[{1}, v]^2 + (1117*H[{-1}, v]^2*H[{1}, v]^2)/
     7776 + ((25*I)/144)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (6493*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/38880 + 
    (18029*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/155520 - 
    ((41*I)/432)*Pi*H[{1}, v]^3 - (2521*H[{-1}, v]*H[{1}, v]^3)/23328 - 
    (2597*H[{1}, (1 - v)/2]*H[{1}, v]^3)/46656 + (4465*H[{1}, v]^4)/186624 + 
    (4421*Pi^2*H[{2}, (1 - v)/2])/25920 - ((5*I)/18)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] - (779*H[{-1}, v]^2*H[{2}, (1 - v)/2])/6480 - 
    ((11*I)/36)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (2939*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/6480 - 
    (4379*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/25920 + 
    (I/9)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (901*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/3240 + 
    (1021*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/2160 + 
    (179*H[{1}, v]^2*H[{2}, (1 - v)/2])/6480 - (14473*H[{2}, (1 - v)/2]^2)/
     51840 + (5*Pi^2*H[{2}, v])/24 + (I/36)*Pi*H[{-1}, v]*H[{2}, v] + 
    ((11*I)/36)*Pi*H[{1}, v]*H[{2}, v] + (5*H[{2}, v]^2)/72 - 
    ((7*I)/36)*Pi*H[{3}, (1 - v)/2] + (341*H[{-1}, v]*H[{3}, (1 - v)/2])/
     2160 + (6071*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/12960 + 
    (3419*H[{1}, v]*H[{3}, (1 - v)/2])/6480 - ((5*I)/18)*Pi*H[{3}, v] + 
    (15061*H[{4}, (1 - v)/2])/12960 - (5*H[{-3, -1}, v])/18 + 
    (5*H[{-3, 1}, v])/18 - ((17*I)/36)*Pi*H[{-2, -1}, v] + 
    (H[{-1}, v]*H[{-2, -1}, v])/36 + (11*H[{1}, v]*H[{-2, -1}, v])/36 - 
    ((7*I)/36)*Pi*H[{-2, 1}, v] - (H[{-1}, v]*H[{-2, 1}, v])/36 - 
    (11*H[{1}, v]*H[{-2, 1}, v])/36 - ((17*I)/36)*Pi*H[{2, -1}, v] + 
    (H[{-1}, v]*H[{2, -1}, v])/36 + (11*H[{1}, v]*H[{2, -1}, v])/36 + 
    ((17*I)/36)*Pi*H[{2, 1}, (1 - v)/2] + 
    (3181*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/6480 + 
    (2461*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/12960 - 
    (1741*H[{1}, v]*H[{2, 1}, (1 - v)/2])/2160 - ((7*I)/36)*Pi*H[{2, 1}, v] - 
    (H[{-1}, v]*H[{2, 1}, v])/36 - (11*H[{1}, v]*H[{2, 1}, v])/36 + 
    (301*H[{2, 2}, (1 - v)/2])/5184 - (5*H[{2, 2}, v])/36 - 
    (5*H[{3, -1}, v])/18 - H[{-2, -1, -1}, v]/2 + H[{-2, -1, 1}, v]/6 - 
    H[{-2, 1, -1}, v]/6 + H[{-2, 1, 1}, v]/2 - H[{2, -1, -1}, v]/2 + 
    H[{2, -1, 1}, v]/6 - H[{2, 1, -1}, v]/6 - (2219*H[{2, 1, 1}, (1 - v)/2])/
     12960 + H[{2, 1, 1}, v]/2 + G[{b4, b2, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/2 - Log[2]/2) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/2 - Log[2]/2) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     ((I/3)*Pi + (685*H[{-1}, v])/3888 - (611*H[{1}, (1 - v)/2])/3888 - 
      (685*H[{1}, v])/7776 - (685*Log[2])/2592) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/6 - Log[2]/6) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-I/3)*Pi + H[{1}, (1 - v)/2]/3 - 
      H[{1}, v]/6 - Log[2]/6) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((-2101*H[{1}, v])/12960 - (2101*Log[2])/12960) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/36 + (5*Log[2])/36) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/36 + (5*Log[2])/36) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/36 + (5*Log[2])/36) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/36 + (5*Log[2])/36) + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/6 + Log[2]/6) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/6 + Log[2]/6) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((-779*H[{-1}, v])/6480 - 
      (779*H[{1}, (1 - v)/2])/6480 + (781*H[{1}, v])/12960 + 
      (2339*Log[2])/12960) + G[{b5, b4, b4}, -x^(-2) + z^2]*
     ((-781*H[{-1}, v])/6480 - (781*H[{1}, (1 - v)/2])/6480 + 
      (157*H[{1}, v])/2592 + (2347*Log[2])/12960) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/4 + Log[2]/4) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/4 + Log[2]/4) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((3659*H[{1}, v])/12960 + 
      (3659*Log[2])/12960) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     ((11*H[{1}, v])/36 + (11*Log[2])/36) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     ((11*H[{1}, v])/36 + (11*Log[2])/36) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((5099*H[{1}, v])/12960 + (5099*Log[2])/12960) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*((63*H[{1}, v])/160 + (63*Log[2])/160) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*((-2219*H[{-1}, v])/6480 - 
      (2219*H[{1}, (1 - v)/2])/6480 + (2221*H[{1}, v])/12960 + 
      (6659*Log[2])/12960) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     ((I/18)*Pi - (5*H[{-1}, v])/18 - H[{1}, (1 - v)/2]/3 + 
      (11*H[{1}, v])/36 + (7*Log[2])/12) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     ((I/18)*Pi - (5*H[{-1}, v])/18 - H[{1}, (1 - v)/2]/3 + 
      (11*H[{1}, v])/36 + (7*Log[2])/12) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/18 - (5*H[{1}, (1 - v)/2])/18 + (11*H[{1}, v])/36 + 
      (7*Log[2])/12) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     ((-5*H[{-1}, v])/18 - (5*H[{1}, (1 - v)/2])/18 + (11*H[{1}, v])/36 + 
      (7*Log[2])/12) + (I/9)*Pi^3*Log[2] + (5*H[{-3}, v]*Log[2])/9 + 
    ((5*I)/9)*Pi*H[{-2}, v]*Log[2] + (61*Pi^2*H[{-1}, v]*Log[2])/144 - 
    (H[{-2}, v]*H[{-1}, v]*Log[2])/18 - ((17*I)/36)*Pi*H[{-1}, v]^2*Log[2] - 
    (415*H[{-1}, v]^3*Log[2])/1944 + (109*Pi^2*H[{1}, (1 - v)/2]*Log[2])/
     648 - ((19*I)/36)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] - 
    (623*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/2160 - 
    ((35*I)/144)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (3257*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/12960 - 
    (1531*H[{1}, (1 - v)/2]^3*Log[2])/25920 - (95*Pi^2*H[{1}, v]*Log[2])/
     144 - (11*H[{-2}, v]*H[{1}, v]*Log[2])/18 + ((43*I)/36)*Pi*H[{-1}, v]*
     H[{1}, v]*Log[2] + (649*H[{-1}, v]^2*H[{1}, v]*Log[2])/1296 + 
    ((17*I)/24)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (107*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/240 + 
    (8657*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/25920 - 
    ((29*I)/48)*Pi*H[{1}, v]^2*Log[2] - (1585*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     2592 - (8657*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/25920 + 
    (3169*H[{1}, v]^3*Log[2])/15552 + ((7*I)/18)*Pi*H[{2}, (1 - v)/2]*
     Log[2] + (14*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/27 + 
    (3001*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/3240 - 
    (361*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/1620 + 
    ((5*I)/9)*Pi*H[{2}, v]*Log[2] - (H[{-1}, v]*H[{2}, v]*Log[2])/18 - 
    (11*H[{1}, v]*H[{2}, v]*Log[2])/18 + (599*H[{3}, (1 - v)/2]*Log[2])/
     1620 + (5*H[{3}, v]*Log[2])/9 + (17*H[{-2, -1}, v]*Log[2])/18 + 
    (7*H[{-2, 1}, v]*Log[2])/18 + (17*H[{2, -1}, v]*Log[2])/18 - 
    (2101*H[{2, 1}, (1 - v)/2]*Log[2])/1620 + (7*H[{2, 1}, v]*Log[2])/18 - 
    (31*Pi^2*Log[2]^2)/72 - (5*H[{-2}, v]*Log[2]^2)/9 + 
    ((77*I)/72)*Pi*H[{-1}, v]*Log[2]^2 + (493*H[{-1}, v]^2*Log[2]^2)/864 + 
    ((89*I)/144)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + 
    (2209*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/4320 + 
    (5057*H[{1}, (1 - v)/2]^2*Log[2]^2)/17280 - ((173*I)/144)*Pi*H[{1}, v]*
     Log[2]^2 - (961*H[{-1}, v]*H[{1}, v]*Log[2]^2)/864 - 
    (2887*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/5184 + 
    (2113*H[{1}, v]^2*Log[2]^2)/3456 - (1201*H[{2}, (1 - v)/2]*Log[2]^2)/
     3240 - (5*H[{2}, v]*Log[2]^2)/9 - ((109*I)/144)*Pi*Log[2]^3 - 
    (649*H[{-1}, v]*Log[2]^3)/864 - (27689*H[{1}, (1 - v)/2]*Log[2]^3)/
     77760 + (1345*H[{1}, v]*Log[2]^3)/1728 + (625*Log[2]^4)/2304 + 
    G[{b1, b4}, -x^(-2) + z^2]*(Pi^2/36 - (I/6)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/12 + (I/6)*Pi*H[{1}, v] + H[{2}, (1 - v)/2]/6 + 
      (I/6)*Pi*Log[2]) + G[{b2, b4}, -x^(-2) + z^2]*
     ((-35*Pi^2)/216 + ((5*I)/18)*Pi*H[{-1}, v] + 
      (I/36)*Pi*H[{1}, (1 - v)/2] - (5*H[{-1}, v]*H[{1}, (1 - v)/2])/18 - 
      (11*H[{1}, (1 - v)/2]^2)/72 - ((11*I)/36)*Pi*H[{1}, v] - 
      (11*H[{2}, (1 - v)/2])/36 - ((7*I)/12)*Pi*Log[2] + 
      (5*H[{1}, (1 - v)/2]*Log[2])/18) + G[{b3, b4}, -x^(-2) + z^2]*
     ((-35*Pi^2)/216 + ((5*I)/18)*Pi*H[{-1}, v] + 
      (I/36)*Pi*H[{1}, (1 - v)/2] - (5*H[{-1}, v]*H[{1}, (1 - v)/2])/18 - 
      (11*H[{1}, (1 - v)/2]^2)/72 - ((11*I)/36)*Pi*H[{1}, v] - 
      (11*H[{2}, (1 - v)/2])/36 - ((7*I)/12)*Pi*Log[2] + 
      (5*H[{1}, (1 - v)/2]*Log[2])/18) + G[{b2, b5}, -x^(-2) + z^2]*
     (Pi^2/24 + (5*H[{-1}, v]*H[{1}, v])/18 + (H[{1}, (1 - v)/2]*H[{1}, v])/
       36 - (11*H[{1}, v]^2)/72 - H[{2}, (1 - v)/2]/4 + 
      (5*H[{-1}, v]*Log[2])/18 + (H[{1}, (1 - v)/2]*Log[2])/36 - 
      (7*H[{1}, v]*Log[2])/12 - (31*Log[2]^2)/72) + 
    G[{b3, b5}, -x^(-2) + z^2]*(Pi^2/24 + (5*H[{-1}, v]*H[{1}, v])/18 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/36 - (11*H[{1}, v]^2)/72 - 
      H[{2}, (1 - v)/2]/4 + (5*H[{-1}, v]*Log[2])/18 + 
      (H[{1}, (1 - v)/2]*Log[2])/36 - (7*H[{1}, v]*Log[2])/12 - 
      (31*Log[2]^2)/72) + G[{b5, b5}, -x^(-2) + z^2]*
     ((3659*Pi^2)/77760 + (2219*H[{-1}, v]*H[{1}, v])/6480 + 
      (779*H[{1}, (1 - v)/2]*H[{1}, v])/12960 - (2221*H[{1}, v]^2)/25920 - 
      (3659*H[{2}, (1 - v)/2])/12960 + (2219*H[{-1}, v]*Log[2])/6480 + 
      (779*H[{1}, (1 - v)/2]*Log[2])/12960 - (6659*H[{1}, v]*Log[2])/12960 - 
      (137*Log[2]^2)/320) + G[{b4, b4}, -x^(-2) + z^2]*
     ((13*Pi^2)/108 - (I/3)*Pi*H[{-1}, v] - (611*H[{-1}, v]^2)/3888 + 
      (I/6)*Pi*H[{1}, (1 - v)/2] + (37*H[{-1}, v]*H[{1}, (1 - v)/2])/1944 - 
      (287*H[{1}, (1 - v)/2]^2)/3888 + (I/6)*Pi*H[{1}, v] + 
      (611*H[{-1}, v]*H[{1}, v])/3888 + (5933*H[{1}, (1 - v)/2]*H[{1}, v])/
       38880 - (611*H[{1}, v]^2)/15552 + (2101*H[{2}, (1 - v)/2])/12960 + 
      (I/2)*Pi*Log[2] + (611*H[{-1}, v]*Log[2])/1296 + 
      (577*H[{1}, (1 - v)/2]*Log[2])/4320 - (611*H[{1}, v]*Log[2])/2592 - 
      (611*Log[2]^2)/1728) + G[{b5, b4}, -x^(-2) + z^2]*
     ((-2159*Pi^2)/38880 - (779*H[{-1}, v]^2)/6480 - 
      (779*H[{-1}, v]*H[{1}, (1 - v)/2])/3240 - (779*H[{1}, (1 - v)/2]^2)/
       6480 + (781*H[{-1}, v]*H[{1}, v])/6480 - 
      (3541*H[{1}, (1 - v)/2]*H[{1}, v])/12960 - (157*H[{1}, v]^2)/5184 - 
      (63*H[{2}, (1 - v)/2])/160 + (2339*H[{-1}, v]*Log[2])/6480 - 
      (85*H[{1}, (1 - v)/2]*Log[2])/2592 - (2347*H[{1}, v]*Log[2])/12960 - 
      (1405*Log[2]^2)/5184) + G[{b4, b2}, -x^(-2) + z^2]*
     (-Pi^2/12 - (I/2)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/4 + 
      (I/2)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/2 - H[{1}, v]^2/4 + 
      H[{2}, (1 - v)/2] + (I/2)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/2 - 
      (H[{1}, v]*Log[2])/2 - Log[2]^2/4) + G[{b4, b5}, -x^(-2) + z^2]*
     ((5099*Pi^2)/77760 + (779*H[{-1}, v]*H[{1}, v])/6480 - 
      (3541*H[{1}, (1 - v)/2]*H[{1}, v])/12960 - (781*H[{1}, v]^2)/25920 - 
      (5099*H[{2}, (1 - v)/2])/12960 + (779*H[{-1}, v]*Log[2])/6480 - 
      (3541*H[{1}, (1 - v)/2]*Log[2])/12960 - (2339*H[{1}, v]*Log[2])/12960 - 
      (433*Log[2]^2)/2880) + G[{b2, b2}, -x^(-2) + z^2]*
     ((5*Pi^2)/216 + ((5*I)/36)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/72 - ((5*I)/36)*Pi*H[{1}, v] - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (5*H[{1}, v]^2)/72 - 
      (5*H[{2}, (1 - v)/2])/18 - ((5*I)/36)*Pi*Log[2] - 
      (5*H[{1}, (1 - v)/2]*Log[2])/36 + (5*H[{1}, v]*Log[2])/36 + 
      (5*Log[2]^2)/72) + G[{b3, b2}, -x^(-2) + z^2]*
     ((5*Pi^2)/216 + ((5*I)/36)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/72 - ((5*I)/36)*Pi*H[{1}, v] - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (5*H[{1}, v]^2)/72 - 
      (5*H[{2}, (1 - v)/2])/18 - ((5*I)/36)*Pi*Log[2] - 
      (5*H[{1}, (1 - v)/2]*Log[2])/36 + (5*H[{1}, v]*Log[2])/36 + 
      (5*Log[2]^2)/72) + G[{b1, b2}, -x^(-2) + z^2]*
     (Pi^2/36 + (I/6)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/12 - 
      (I/6)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/6 + H[{1}, v]^2/12 - 
      H[{2}, (1 - v)/2]/3 - (I/6)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/6 + 
      (H[{1}, v]*Log[2])/6 + Log[2]^2/12) + G[{b2}, -x^(-2) + z^2]*
     (((5*I)/216)*Pi^3 - ((5*I)/18)*Pi*H[{-2}, v] + (5*Pi^2*H[{-1}, v])/108 - 
      (5*Pi^2*H[{1}, (1 - v)/2])/27 + ((5*I)/18)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] + ((5*I)/72)*Pi*H[{1}, (1 - v)/2]^2 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/36 - (5*H[{1}, (1 - v)/2]^3)/72 + 
      (5*Pi^2*H[{1}, v])/27 - ((5*I)/18)*Pi*H[{-1}, v]*H[{1}, v] - 
      ((5*I)/12)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/18 - 
      (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/72 + ((5*I)/24)*Pi*H[{1}, v]^2 + 
      (5*H[{-1}, v]*H[{1}, v]^2)/36 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/24 - 
      (5*H[{1}, v]^3)/72 - ((5*I)/18)*Pi*H[{2}, (1 - v)/2] - 
      (5*H[{-1}, v]*H[{2}, (1 - v)/2])/9 - 
      (5*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/18 + 
      (5*H[{1}, v]*H[{2}, (1 - v)/2])/18 - ((5*I)/18)*Pi*H[{2}, v] - 
      (5*H[{-2, -1}, v])/18 + (5*H[{-2, 1}, v])/18 - (5*H[{2, -1}, v])/18 + 
      (5*H[{2, 1}, v])/18 + (5*Pi^2*Log[2])/36 + (5*H[{-2}, v]*Log[2])/9 - 
      ((5*I)/18)*Pi*H[{-1}, v]*Log[2] - ((25*I)/36)*Pi*H[{1}, (1 - v)/2]*
       Log[2] - (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/18 + 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/72 + ((25*I)/36)*Pi*H[{1}, v]*Log[2] + 
      (5*H[{-1}, v]*H[{1}, v]*Log[2])/18 + (25*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/36 - (25*H[{1}, v]^2*Log[2])/72 + 
      (5*H[{2}, (1 - v)/2]*Log[2])/6 + (5*H[{2}, v]*Log[2])/9 + 
      ((35*I)/72)*Pi*Log[2]^2 + (5*H[{-1}, v]*Log[2]^2)/36 + 
      (35*H[{1}, (1 - v)/2]*Log[2]^2)/72 - (35*H[{1}, v]*Log[2]^2)/72 - 
      (5*Log[2]^3)/24) - (8*PolyLog[4, 1/2])/3 + G[{b1}, -x^(-2) + z^2]*
     ((I/24)*Pi^3 - (I/6)*Pi*H[{-2}, v] + (Pi^2*H[{1}, (1 - v)/2])/12 + 
      (I/12)*Pi*H[{1}, (1 - v)/2]^2 - H[{1}, (1 - v)/2]^3/36 - 
      (I/6)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - (H[{1}, (1 - v)/2]^2*H[{1}, v])/
       6 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/6 - (I/6)*Pi*H[{2}, (1 - v)/2] - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/2 + (H[{1}, v]*H[{2}, (1 - v)/2])/
       3 - (I/6)*Pi*H[{2}, v] + H[{3}, (1 - v)/2]/3 - H[{-2, -1}, v]/6 + 
      H[{-2, 1}, v]/6 - H[{2, -1}, v]/6 + (2*H[{2, 1}, (1 - v)/2])/3 + 
      H[{2, 1}, v]/6 + (H[{-2}, v]*Log[2])/3 - (I/6)*Pi*H[{1}, (1 - v)/2]*
       Log[2] - (H[{1}, (1 - v)/2]^2*Log[2])/6 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/3 + (H[{2}, (1 - v)/2]*Log[2])/3 + 
      (H[{2}, v]*Log[2])/3 + (H[{1}, (1 - v)/2]*Log[2]^2)/6 - 
      (7*Zeta[3])/12) + G[{b4}, -x^(-2) + z^2]*((-I/6)*Pi^3 + 
      (I/2)*Pi*H[{-2}, v] - (19*Pi^2*H[{-1}, v])/108 + 
      (I/6)*Pi*H[{-1}, v]^2 + (37*H[{-1}, v]^3)/5832 - 
      (9059*Pi^2*H[{1}, (1 - v)/2])/77760 - (I/6)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] - (287*H[{-1}, v]^2*H[{1}, (1 - v)/2])/1944 - 
      ((5*I)/24)*Pi*H[{1}, (1 - v)/2]^2 - 
      (125*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/1944 + (35*H[{1}, (1 - v)/2]^3)/
       729 + (19*Pi^2*H[{1}, v])/216 - (I/6)*Pi*H[{-1}, v]*H[{1}, v] - 
      (37*H[{-1}, v]^2*H[{1}, v])/3888 + ((7*I)/12)*Pi*H[{1}, (1 - v)/2]*
       H[{1}, v] + (533*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/19440 + 
      (27889*H[{1}, (1 - v)/2]^2*H[{1}, v])/77760 + (I/24)*Pi*H[{1}, v]^2 + 
      (37*H[{-1}, v]*H[{1}, v]^2)/7776 - (19967*H[{1}, (1 - v)/2]*
        H[{1}, v]^2)/77760 - (37*H[{1}, v]^3)/46656 + 
      (I/2)*Pi*H[{2}, (1 - v)/2] - (779*H[{-1}, v]*H[{2}, (1 - v)/2])/6480 + 
      (16501*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12960 - 
      (1799*H[{1}, v]*H[{2}, (1 - v)/2])/6480 + (I/2)*Pi*H[{2}, v] - 
      (499*H[{3}, (1 - v)/2])/4320 + H[{-2, -1}, v]/2 - H[{-2, 1}, v]/2 + 
      H[{2, -1}, v]/2 - (24539*H[{2, 1}, (1 - v)/2])/12960 - H[{2, 1}, v]/2 + 
      (19*Pi^2*Log[2])/72 - H[{-2}, v]*Log[2] - (I/2)*Pi*H[{-1}, v]*Log[2] - 
      (37*H[{-1}, v]^2*Log[2])/1296 + ((3*I)/4)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (697*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/2160 + 
      (10963*H[{1}, (1 - v)/2]^2*Log[2])/25920 + (I/4)*Pi*H[{1}, v]*Log[2] + 
      (37*H[{-1}, v]*H[{1}, v]*Log[2])/1296 - 
      (779*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/1440 - 
      (37*H[{1}, v]^2*Log[2])/5184 - (17*H[{2}, (1 - v)/2]*Log[2])/108 - 
      H[{2}, v]*Log[2] + ((3*I)/8)*Pi*Log[2]^2 + (37*H[{-1}, v]*Log[2]^2)/
       864 - (3731*H[{1}, (1 - v)/2]*Log[2]^2)/8640 - 
      (37*H[{1}, v]*Log[2]^2)/1728 - (37*Log[2]^3)/1728 + 
      (497*Zeta[3])/729) + G[{b5}, -x^(-2) + z^2]*
     ((2219*Pi^2*H[{-1}, v])/38880 + (779*Pi^2*H[{1}, (1 - v)/2])/77760 + 
      (2159*Pi^2*H[{1}, v])/38880 + (779*H[{-1}, v]^2*H[{1}, v])/6480 - 
      (661*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/6480 - 
      (2101*H[{1}, (1 - v)/2]^2*H[{1}, v])/25920 - 
      (781*H[{-1}, v]*H[{1}, v]^2)/12960 + 
      (659*H[{1}, (1 - v)/2]*H[{1}, v]^2)/25920 + (157*H[{1}, v]^3)/15552 - 
      (2219*H[{-1}, v]*H[{2}, (1 - v)/2])/6480 - 
      (779*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12960 - 
      (1441*H[{1}, v]*H[{2}, (1 - v)/2])/6480 - (1597*H[{3}, (1 - v)/2])/
       2592 - (3659*H[{2, 1}, (1 - v)/2])/12960 - (Pi^2*Log[2])/648 + 
      (779*H[{-1}, v]^2*Log[2])/6480 - (661*H[{-1}, v]*H[{1}, (1 - v)/2]*
        Log[2])/6480 - (2101*H[{1}, (1 - v)/2]^2*Log[2])/25920 - 
      (2339*H[{-1}, v]*H[{1}, v]*Log[2])/6480 + 
      (1981*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/12960 + 
      (2347*H[{1}, v]^2*Log[2])/25920 + (389*H[{2}, (1 - v)/2]*Log[2])/3240 - 
      (433*H[{-1}, v]*Log[2]^2)/1440 + (367*H[{1}, (1 - v)/2]*Log[2]^2)/
       2880 + (1405*H[{1}, v]*Log[2]^2)/5184 + (14819*Log[2]^3)/77760 + 
      (2911*Zeta[3])/3240) - (I/54)*Pi*Zeta[3] - (3361*H[{-1}, v]*Zeta[3])/
     5832 - (4799*H[{1}, (1 - v)/2]*Zeta[3])/29160 + 
    (9821*H[{1}, v]*Zeta[3])/5832 - (71*Log[2]*Zeta[3])/972}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, 
  {(-I/6144)*Pi^3 - (I/1536)*Pi*G[{a1, a0}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a1, a5}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a1, a6}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a2, a0}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a2, a5}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a2, a6}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a3, a0}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a3, a5}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a3, a6}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a4, a0}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a4, a5}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a4, a6}, -x^(-1) + z] - G[{a1, a0, a0}, -x^(-1) + z]/768 + 
    G[{a1, a0, a5}, -x^(-1) + z]/768 + G[{a1, a0, a6}, -x^(-1) + z]/768 + 
    G[{a1, a5, a0}, -x^(-1) + z]/768 - G[{a1, a5, a5}, -x^(-1) + z]/768 - 
    G[{a1, a5, a6}, -x^(-1) + z]/768 + G[{a1, a6, a0}, -x^(-1) + z]/768 - 
    G[{a1, a6, a5}, -x^(-1) + z]/768 - G[{a1, a6, a6}, -x^(-1) + z]/768 + 
    G[{a2, a0, a0}, -x^(-1) + z]/768 - G[{a2, a0, a5}, -x^(-1) + z]/768 - 
    G[{a2, a0, a6}, -x^(-1) + z]/768 - G[{a2, a5, a0}, -x^(-1) + z]/768 + 
    G[{a2, a5, a5}, -x^(-1) + z]/768 + G[{a2, a5, a6}, -x^(-1) + z]/768 - 
    G[{a2, a6, a0}, -x^(-1) + z]/768 + G[{a2, a6, a5}, -x^(-1) + z]/768 + 
    G[{a2, a6, a6}, -x^(-1) + z]/768 - G[{a3, a0, a0}, -x^(-1) + z]/768 + 
    G[{a3, a0, a5}, -x^(-1) + z]/768 + G[{a3, a0, a6}, -x^(-1) + z]/768 + 
    G[{a3, a5, a0}, -x^(-1) + z]/768 - G[{a3, a5, a5}, -x^(-1) + z]/768 - 
    G[{a3, a5, a6}, -x^(-1) + z]/768 + G[{a3, a6, a0}, -x^(-1) + z]/768 - 
    G[{a3, a6, a5}, -x^(-1) + z]/768 - G[{a3, a6, a6}, -x^(-1) + z]/768 + 
    G[{a4, a0, a0}, -x^(-1) + z]/768 - G[{a4, a0, a5}, -x^(-1) + z]/768 - 
    G[{a4, a0, a6}, -x^(-1) + z]/768 - G[{a4, a5, a0}, -x^(-1) + z]/768 + 
    G[{a4, a5, a5}, -x^(-1) + z]/768 + G[{a4, a5, a6}, -x^(-1) + z]/768 - 
    G[{a4, a6, a0}, -x^(-1) + z]/768 + G[{a4, a6, a5}, -x^(-1) + z]/768 + 
    G[{a4, a6, a6}, -x^(-1) + z]/768 + (7*Zeta[3])/3072, 
   (103*Pi^4)/1105920 + (I/256)*Pi*G[{a0, a1, a0}, -x^(-1) + z] - 
    (I/256)*Pi*G[{a0, a1, a5}, -x^(-1) + z] - 
    (I/256)*Pi*G[{a0, a1, a6}, -x^(-1) + z] - 
    (I/256)*Pi*G[{a0, a2, a0}, -x^(-1) + z] + 
    (I/256)*Pi*G[{a0, a2, a5}, -x^(-1) + z] + 
    (I/256)*Pi*G[{a0, a2, a6}, -x^(-1) + z] + 
    (I/256)*Pi*G[{a0, a3, a0}, -x^(-1) + z] - 
    (I/256)*Pi*G[{a0, a3, a5}, -x^(-1) + z] - 
    (I/256)*Pi*G[{a0, a3, a6}, -x^(-1) + z] - 
    (I/256)*Pi*G[{a0, a4, a0}, -x^(-1) + z] + 
    (I/256)*Pi*G[{a0, a4, a5}, -x^(-1) + z] + 
    (I/256)*Pi*G[{a0, a4, a6}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a1, a1, a0}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a1, a1, a5}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a1, a1, a6}, -x^(-1) + z] + 
    ((5*I)/1536)*Pi*G[{a1, a2, a0}, -x^(-1) + z] - 
    ((5*I)/1536)*Pi*G[{a1, a2, a5}, -x^(-1) + z] - 
    ((5*I)/1536)*Pi*G[{a1, a2, a6}, -x^(-1) + z] - 
    ((5*I)/1536)*Pi*G[{a2, a1, a0}, -x^(-1) + z] + 
    ((5*I)/1536)*Pi*G[{a2, a1, a5}, -x^(-1) + z] + 
    ((5*I)/1536)*Pi*G[{a2, a1, a6}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a2, a2, a0}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a2, a2, a5}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a2, a2, a6}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a3, a3, a0}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a3, a3, a5}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a3, a3, a6}, -x^(-1) + z] + 
    ((5*I)/1536)*Pi*G[{a3, a4, a0}, -x^(-1) + z] - 
    ((5*I)/1536)*Pi*G[{a3, a4, a5}, -x^(-1) + z] - 
    ((5*I)/1536)*Pi*G[{a3, a4, a6}, -x^(-1) + z] - 
    ((5*I)/1536)*Pi*G[{a4, a3, a0}, -x^(-1) + z] + 
    ((5*I)/1536)*Pi*G[{a4, a3, a5}, -x^(-1) + z] + 
    ((5*I)/1536)*Pi*G[{a4, a3, a6}, -x^(-1) + z] + 
    (I/1536)*Pi*G[{a4, a4, a0}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a4, a4, a5}, -x^(-1) + z] - 
    (I/1536)*Pi*G[{a4, a4, a6}, -x^(-1) + z] + 
    G[{a0, a1, a0, a0}, -x^(-1) + z]/128 - G[{a0, a1, a0, a5}, -x^(-1) + z]/
     128 - G[{a0, a1, a0, a6}, -x^(-1) + z]/128 - 
    G[{a0, a1, a5, a0}, -x^(-1) + z]/128 + G[{a0, a1, a5, a5}, -x^(-1) + z]/
     128 + G[{a0, a1, a5, a6}, -x^(-1) + z]/128 - 
    G[{a0, a1, a6, a0}, -x^(-1) + z]/128 + G[{a0, a1, a6, a5}, -x^(-1) + z]/
     128 + G[{a0, a1, a6, a6}, -x^(-1) + z]/128 - 
    G[{a0, a2, a0, a0}, -x^(-1) + z]/128 + G[{a0, a2, a0, a5}, -x^(-1) + z]/
     128 + G[{a0, a2, a0, a6}, -x^(-1) + z]/128 + 
    G[{a0, a2, a5, a0}, -x^(-1) + z]/128 - G[{a0, a2, a5, a5}, -x^(-1) + z]/
     128 - G[{a0, a2, a5, a6}, -x^(-1) + z]/128 + 
    G[{a0, a2, a6, a0}, -x^(-1) + z]/128 - G[{a0, a2, a6, a5}, -x^(-1) + z]/
     128 - G[{a0, a2, a6, a6}, -x^(-1) + z]/128 + 
    G[{a0, a3, a0, a0}, -x^(-1) + z]/128 - G[{a0, a3, a0, a5}, -x^(-1) + z]/
     128 - G[{a0, a3, a0, a6}, -x^(-1) + z]/128 - 
    G[{a0, a3, a5, a0}, -x^(-1) + z]/128 + G[{a0, a3, a5, a5}, -x^(-1) + z]/
     128 + G[{a0, a3, a5, a6}, -x^(-1) + z]/128 - 
    G[{a0, a3, a6, a0}, -x^(-1) + z]/128 + G[{a0, a3, a6, a5}, -x^(-1) + z]/
     128 + G[{a0, a3, a6, a6}, -x^(-1) + z]/128 - 
    G[{a0, a4, a0, a0}, -x^(-1) + z]/128 + G[{a0, a4, a0, a5}, -x^(-1) + z]/
     128 + G[{a0, a4, a0, a6}, -x^(-1) + z]/128 + 
    G[{a0, a4, a5, a0}, -x^(-1) + z]/128 - G[{a0, a4, a5, a5}, -x^(-1) + z]/
     128 - G[{a0, a4, a5, a6}, -x^(-1) + z]/128 + 
    G[{a0, a4, a6, a0}, -x^(-1) + z]/128 - G[{a0, a4, a6, a5}, -x^(-1) + z]/
     128 - G[{a0, a4, a6, a6}, -x^(-1) + z]/128 + 
    G[{a1, a0, a0, a0}, -x^(-1) + z]/48 - G[{a1, a0, a0, a5}, -x^(-1) + z]/
     64 - G[{a1, a0, a0, a6}, -x^(-1) + z]/64 - 
    G[{a1, a0, a10, a0}, -x^(-1) + z]/96 + G[{a1, a0, a10, a5}, -x^(-1) + z]/
     192 + G[{a1, a0, a10, a6}, -x^(-1) + z]/192 - 
    G[{a1, a0, a5, a0}, -x^(-1) + z]/192 + G[{a1, a0, a5, a5}, -x^(-1) + z]/
     192 + G[{a1, a0, a5, a6}, -x^(-1) + z]/192 - 
    G[{a1, a0, a6, a0}, -x^(-1) + z]/192 + G[{a1, a0, a6, a5}, -x^(-1) + z]/
     192 + G[{a1, a0, a6, a6}, -x^(-1) + z]/192 - 
    G[{a1, a0, a9, a0}, -x^(-1) + z]/96 + G[{a1, a0, a9, a5}, -x^(-1) + z]/
     192 + G[{a1, a0, a9, a6}, -x^(-1) + z]/192 - 
    G[{a1, a1, a0, a0}, -x^(-1) + z]/768 + G[{a1, a1, a0, a5}, -x^(-1) + z]/
     768 + G[{a1, a1, a0, a6}, -x^(-1) + z]/768 + 
    G[{a1, a1, a5, a0}, -x^(-1) + z]/768 - G[{a1, a1, a5, a5}, -x^(-1) + z]/
     768 - G[{a1, a1, a5, a6}, -x^(-1) + z]/768 + 
    G[{a1, a1, a6, a0}, -x^(-1) + z]/768 - G[{a1, a1, a6, a5}, -x^(-1) + z]/
     768 - G[{a1, a1, a6, a6}, -x^(-1) + z]/768 + 
    (5*G[{a1, a2, a0, a0}, -x^(-1) + z])/768 - 
    (5*G[{a1, a2, a0, a5}, -x^(-1) + z])/768 - 
    (5*G[{a1, a2, a0, a6}, -x^(-1) + z])/768 - 
    (5*G[{a1, a2, a5, a0}, -x^(-1) + z])/768 + 
    (5*G[{a1, a2, a5, a5}, -x^(-1) + z])/768 + 
    (5*G[{a1, a2, a5, a6}, -x^(-1) + z])/768 - 
    (5*G[{a1, a2, a6, a0}, -x^(-1) + z])/768 + 
    (5*G[{a1, a2, a6, a5}, -x^(-1) + z])/768 + 
    (5*G[{a1, a2, a6, a6}, -x^(-1) + z])/768 - 
    (3*G[{a1, a3, a0, a0}, -x^(-1) + z])/256 + 
    (5*G[{a1, a3, a0, a5}, -x^(-1) + z])/768 + 
    (5*G[{a1, a3, a0, a6}, -x^(-1) + z])/768 + 
    G[{a1, a3, a10, a0}, -x^(-1) + z]/384 - G[{a1, a3, a10, a5}, -x^(-1) + z]/
     768 - G[{a1, a3, a10, a6}, -x^(-1) + z]/768 + 
    G[{a1, a3, a5, a0}, -x^(-1) + z]/256 - G[{a1, a3, a5, a5}, -x^(-1) + z]/
     256 - G[{a1, a3, a5, a6}, -x^(-1) + z]/256 + 
    G[{a1, a3, a6, a0}, -x^(-1) + z]/256 - G[{a1, a3, a6, a5}, -x^(-1) + z]/
     256 - G[{a1, a3, a6, a6}, -x^(-1) + z]/256 - 
    G[{a1, a3, a7, a5}, -x^(-1) + z]/768 - G[{a1, a3, a7, a6}, -x^(-1) + z]/
     768 - G[{a1, a3, a8, a5}, -x^(-1) + z]/768 - 
    G[{a1, a3, a8, a6}, -x^(-1) + z]/768 + G[{a1, a3, a9, a0}, -x^(-1) + z]/
     384 - G[{a1, a3, a9, a5}, -x^(-1) + z]/768 - 
    G[{a1, a3, a9, a6}, -x^(-1) + z]/768 - G[{a1, a4, a0, a0}, -x^(-1) + z]/
     256 - G[{a1, a4, a0, a5}, -x^(-1) + z]/768 - 
    G[{a1, a4, a0, a6}, -x^(-1) + z]/768 + G[{a1, a4, a10, a0}, -x^(-1) + z]/
     384 - G[{a1, a4, a10, a5}, -x^(-1) + z]/768 - 
    G[{a1, a4, a10, a6}, -x^(-1) + z]/768 - G[{a1, a4, a5, a0}, -x^(-1) + z]/
     256 + G[{a1, a4, a5, a5}, -x^(-1) + z]/256 + 
    G[{a1, a4, a5, a6}, -x^(-1) + z]/256 - G[{a1, a4, a6, a0}, -x^(-1) + z]/
     256 + G[{a1, a4, a6, a5}, -x^(-1) + z]/256 + 
    G[{a1, a4, a6, a6}, -x^(-1) + z]/256 - G[{a1, a4, a7, a5}, -x^(-1) + z]/
     768 - G[{a1, a4, a7, a6}, -x^(-1) + z]/768 - 
    G[{a1, a4, a8, a5}, -x^(-1) + z]/768 - G[{a1, a4, a8, a6}, -x^(-1) + z]/
     768 + G[{a1, a4, a9, a0}, -x^(-1) + z]/384 - 
    G[{a1, a4, a9, a5}, -x^(-1) + z]/768 - G[{a1, a4, a9, a6}, -x^(-1) + z]/
     768 - G[{a1, a5, a0, a0}, -x^(-1) + z]/192 + 
    G[{a1, a5, a0, a5}, -x^(-1) + z]/96 + G[{a1, a5, a0, a6}, -x^(-1) + z]/
     96 + G[{a1, a5, a10, a0}, -x^(-1) + z]/384 - 
    G[{a1, a5, a10, a5}, -x^(-1) + z]/768 - G[{a1, a5, a10, a6}, -x^(-1) + z]/
     768 + G[{a1, a5, a5, a0}, -x^(-1) + z]/128 - 
    G[{a1, a5, a5, a5}, -x^(-1) + z]/128 - G[{a1, a5, a5, a6}, -x^(-1) + z]/
     128 + G[{a1, a5, a6, a0}, -x^(-1) + z]/128 - 
    G[{a1, a5, a6, a5}, -x^(-1) + z]/128 - G[{a1, a5, a6, a6}, -x^(-1) + z]/
     128 - G[{a1, a5, a7, a5}, -x^(-1) + z]/768 - 
    G[{a1, a5, a7, a6}, -x^(-1) + z]/768 - G[{a1, a5, a8, a5}, -x^(-1) + z]/
     768 - G[{a1, a5, a8, a6}, -x^(-1) + z]/768 + 
    G[{a1, a5, a9, a0}, -x^(-1) + z]/384 - G[{a1, a5, a9, a5}, -x^(-1) + z]/
     768 - G[{a1, a5, a9, a6}, -x^(-1) + z]/768 - 
    G[{a1, a6, a0, a0}, -x^(-1) + z]/192 + G[{a1, a6, a0, a5}, -x^(-1) + z]/
     96 + G[{a1, a6, a0, a6}, -x^(-1) + z]/96 + 
    G[{a1, a6, a10, a0}, -x^(-1) + z]/384 - G[{a1, a6, a10, a5}, -x^(-1) + z]/
     768 - G[{a1, a6, a10, a6}, -x^(-1) + z]/768 + 
    G[{a1, a6, a5, a0}, -x^(-1) + z]/128 - G[{a1, a6, a5, a5}, -x^(-1) + z]/
     128 - G[{a1, a6, a5, a6}, -x^(-1) + z]/128 + 
    G[{a1, a6, a6, a0}, -x^(-1) + z]/128 - G[{a1, a6, a6, a5}, -x^(-1) + z]/
     128 - G[{a1, a6, a6, a6}, -x^(-1) + z]/128 - 
    G[{a1, a6, a7, a5}, -x^(-1) + z]/768 - G[{a1, a6, a7, a6}, -x^(-1) + z]/
     768 - G[{a1, a6, a8, a5}, -x^(-1) + z]/768 - 
    G[{a1, a6, a8, a6}, -x^(-1) + z]/768 + G[{a1, a6, a9, a0}, -x^(-1) + z]/
     384 - G[{a1, a6, a9, a5}, -x^(-1) + z]/768 - 
    G[{a1, a6, a9, a6}, -x^(-1) + z]/768 - G[{a2, a0, a0, a0}, -x^(-1) + z]/
     48 + G[{a2, a0, a0, a5}, -x^(-1) + z]/64 + 
    G[{a2, a0, a0, a6}, -x^(-1) + z]/64 + G[{a2, a0, a10, a0}, -x^(-1) + z]/
     96 - G[{a2, a0, a10, a5}, -x^(-1) + z]/192 - 
    G[{a2, a0, a10, a6}, -x^(-1) + z]/192 + G[{a2, a0, a5, a0}, -x^(-1) + z]/
     192 - G[{a2, a0, a5, a5}, -x^(-1) + z]/192 - 
    G[{a2, a0, a5, a6}, -x^(-1) + z]/192 + G[{a2, a0, a6, a0}, -x^(-1) + z]/
     192 - G[{a2, a0, a6, a5}, -x^(-1) + z]/192 - 
    G[{a2, a0, a6, a6}, -x^(-1) + z]/192 + G[{a2, a0, a9, a0}, -x^(-1) + z]/
     96 - G[{a2, a0, a9, a5}, -x^(-1) + z]/192 - 
    G[{a2, a0, a9, a6}, -x^(-1) + z]/192 - 
    (5*G[{a2, a1, a0, a0}, -x^(-1) + z])/768 + 
    (5*G[{a2, a1, a0, a5}, -x^(-1) + z])/768 + 
    (5*G[{a2, a1, a0, a6}, -x^(-1) + z])/768 + 
    (5*G[{a2, a1, a5, a0}, -x^(-1) + z])/768 - 
    (5*G[{a2, a1, a5, a5}, -x^(-1) + z])/768 - 
    (5*G[{a2, a1, a5, a6}, -x^(-1) + z])/768 + 
    (5*G[{a2, a1, a6, a0}, -x^(-1) + z])/768 - 
    (5*G[{a2, a1, a6, a5}, -x^(-1) + z])/768 - 
    (5*G[{a2, a1, a6, a6}, -x^(-1) + z])/768 + 
    G[{a2, a2, a0, a0}, -x^(-1) + z]/768 - G[{a2, a2, a0, a5}, -x^(-1) + z]/
     768 - G[{a2, a2, a0, a6}, -x^(-1) + z]/768 - 
    G[{a2, a2, a5, a0}, -x^(-1) + z]/768 + G[{a2, a2, a5, a5}, -x^(-1) + z]/
     768 + G[{a2, a2, a5, a6}, -x^(-1) + z]/768 - 
    G[{a2, a2, a6, a0}, -x^(-1) + z]/768 + G[{a2, a2, a6, a5}, -x^(-1) + z]/
     768 + G[{a2, a2, a6, a6}, -x^(-1) + z]/768 + 
    G[{a2, a3, a0, a0}, -x^(-1) + z]/256 + G[{a2, a3, a0, a5}, -x^(-1) + z]/
     768 + G[{a2, a3, a0, a6}, -x^(-1) + z]/768 - 
    G[{a2, a3, a10, a0}, -x^(-1) + z]/384 + G[{a2, a3, a10, a5}, -x^(-1) + z]/
     768 + G[{a2, a3, a10, a6}, -x^(-1) + z]/768 + 
    G[{a2, a3, a5, a0}, -x^(-1) + z]/256 - G[{a2, a3, a5, a5}, -x^(-1) + z]/
     256 - G[{a2, a3, a5, a6}, -x^(-1) + z]/256 + 
    G[{a2, a3, a6, a0}, -x^(-1) + z]/256 - G[{a2, a3, a6, a5}, -x^(-1) + z]/
     256 - G[{a2, a3, a6, a6}, -x^(-1) + z]/256 + 
    G[{a2, a3, a7, a5}, -x^(-1) + z]/768 + G[{a2, a3, a7, a6}, -x^(-1) + z]/
     768 + G[{a2, a3, a8, a5}, -x^(-1) + z]/768 + 
    G[{a2, a3, a8, a6}, -x^(-1) + z]/768 - G[{a2, a3, a9, a0}, -x^(-1) + z]/
     384 + G[{a2, a3, a9, a5}, -x^(-1) + z]/768 + 
    G[{a2, a3, a9, a6}, -x^(-1) + z]/768 + 
    (3*G[{a2, a4, a0, a0}, -x^(-1) + z])/256 - 
    (5*G[{a2, a4, a0, a5}, -x^(-1) + z])/768 - 
    (5*G[{a2, a4, a0, a6}, -x^(-1) + z])/768 - 
    G[{a2, a4, a10, a0}, -x^(-1) + z]/384 + G[{a2, a4, a10, a5}, -x^(-1) + z]/
     768 + G[{a2, a4, a10, a6}, -x^(-1) + z]/768 - 
    G[{a2, a4, a5, a0}, -x^(-1) + z]/256 + G[{a2, a4, a5, a5}, -x^(-1) + z]/
     256 + G[{a2, a4, a5, a6}, -x^(-1) + z]/256 - 
    G[{a2, a4, a6, a0}, -x^(-1) + z]/256 + G[{a2, a4, a6, a5}, -x^(-1) + z]/
     256 + G[{a2, a4, a6, a6}, -x^(-1) + z]/256 + 
    G[{a2, a4, a7, a5}, -x^(-1) + z]/768 + G[{a2, a4, a7, a6}, -x^(-1) + z]/
     768 + G[{a2, a4, a8, a5}, -x^(-1) + z]/768 + 
    G[{a2, a4, a8, a6}, -x^(-1) + z]/768 - G[{a2, a4, a9, a0}, -x^(-1) + z]/
     384 + G[{a2, a4, a9, a5}, -x^(-1) + z]/768 + 
    G[{a2, a4, a9, a6}, -x^(-1) + z]/768 + G[{a2, a5, a0, a0}, -x^(-1) + z]/
     192 - G[{a2, a5, a0, a5}, -x^(-1) + z]/96 - 
    G[{a2, a5, a0, a6}, -x^(-1) + z]/96 - G[{a2, a5, a10, a0}, -x^(-1) + z]/
     384 + G[{a2, a5, a10, a5}, -x^(-1) + z]/768 + 
    G[{a2, a5, a10, a6}, -x^(-1) + z]/768 - G[{a2, a5, a5, a0}, -x^(-1) + z]/
     128 + G[{a2, a5, a5, a5}, -x^(-1) + z]/128 + 
    G[{a2, a5, a5, a6}, -x^(-1) + z]/128 - G[{a2, a5, a6, a0}, -x^(-1) + z]/
     128 + G[{a2, a5, a6, a5}, -x^(-1) + z]/128 + 
    G[{a2, a5, a6, a6}, -x^(-1) + z]/128 + G[{a2, a5, a7, a5}, -x^(-1) + z]/
     768 + G[{a2, a5, a7, a6}, -x^(-1) + z]/768 + 
    G[{a2, a5, a8, a5}, -x^(-1) + z]/768 + G[{a2, a5, a8, a6}, -x^(-1) + z]/
     768 - G[{a2, a5, a9, a0}, -x^(-1) + z]/384 + 
    G[{a2, a5, a9, a5}, -x^(-1) + z]/768 + G[{a2, a5, a9, a6}, -x^(-1) + z]/
     768 + G[{a2, a6, a0, a0}, -x^(-1) + z]/192 - 
    G[{a2, a6, a0, a5}, -x^(-1) + z]/96 - G[{a2, a6, a0, a6}, -x^(-1) + z]/
     96 - G[{a2, a6, a10, a0}, -x^(-1) + z]/384 + 
    G[{a2, a6, a10, a5}, -x^(-1) + z]/768 + G[{a2, a6, a10, a6}, -x^(-1) + z]/
     768 - G[{a2, a6, a5, a0}, -x^(-1) + z]/128 + 
    G[{a2, a6, a5, a5}, -x^(-1) + z]/128 + G[{a2, a6, a5, a6}, -x^(-1) + z]/
     128 - G[{a2, a6, a6, a0}, -x^(-1) + z]/128 + 
    G[{a2, a6, a6, a5}, -x^(-1) + z]/128 + G[{a2, a6, a6, a6}, -x^(-1) + z]/
     128 + G[{a2, a6, a7, a5}, -x^(-1) + z]/768 + 
    G[{a2, a6, a7, a6}, -x^(-1) + z]/768 + G[{a2, a6, a8, a5}, -x^(-1) + z]/
     768 + G[{a2, a6, a8, a6}, -x^(-1) + z]/768 - 
    G[{a2, a6, a9, a0}, -x^(-1) + z]/384 + G[{a2, a6, a9, a5}, -x^(-1) + z]/
     768 + G[{a2, a6, a9, a6}, -x^(-1) + z]/768 + 
    G[{a3, a0, a0, a0}, -x^(-1) + z]/48 - G[{a3, a0, a0, a5}, -x^(-1) + z]/
     64 - G[{a3, a0, a0, a6}, -x^(-1) + z]/64 - 
    G[{a3, a0, a10, a0}, -x^(-1) + z]/96 + G[{a3, a0, a10, a5}, -x^(-1) + z]/
     192 + G[{a3, a0, a10, a6}, -x^(-1) + z]/192 - 
    G[{a3, a0, a5, a0}, -x^(-1) + z]/192 + G[{a3, a0, a5, a5}, -x^(-1) + z]/
     192 + G[{a3, a0, a5, a6}, -x^(-1) + z]/192 - 
    G[{a3, a0, a6, a0}, -x^(-1) + z]/192 + G[{a3, a0, a6, a5}, -x^(-1) + z]/
     192 + G[{a3, a0, a6, a6}, -x^(-1) + z]/192 - 
    G[{a3, a0, a9, a0}, -x^(-1) + z]/96 + G[{a3, a0, a9, a5}, -x^(-1) + z]/
     192 + G[{a3, a0, a9, a6}, -x^(-1) + z]/192 - 
    (3*G[{a3, a1, a0, a0}, -x^(-1) + z])/256 + 
    (5*G[{a3, a1, a0, a5}, -x^(-1) + z])/768 + 
    (5*G[{a3, a1, a0, a6}, -x^(-1) + z])/768 + 
    G[{a3, a1, a10, a0}, -x^(-1) + z]/384 - G[{a3, a1, a10, a5}, -x^(-1) + z]/
     768 - G[{a3, a1, a10, a6}, -x^(-1) + z]/768 + 
    G[{a3, a1, a5, a0}, -x^(-1) + z]/256 - G[{a3, a1, a5, a5}, -x^(-1) + z]/
     256 - G[{a3, a1, a5, a6}, -x^(-1) + z]/256 + 
    G[{a3, a1, a6, a0}, -x^(-1) + z]/256 - G[{a3, a1, a6, a5}, -x^(-1) + z]/
     256 - G[{a3, a1, a6, a6}, -x^(-1) + z]/256 - 
    G[{a3, a1, a7, a5}, -x^(-1) + z]/768 - G[{a3, a1, a7, a6}, -x^(-1) + z]/
     768 - G[{a3, a1, a8, a5}, -x^(-1) + z]/768 - 
    G[{a3, a1, a8, a6}, -x^(-1) + z]/768 + G[{a3, a1, a9, a0}, -x^(-1) + z]/
     384 - G[{a3, a1, a9, a5}, -x^(-1) + z]/768 - 
    G[{a3, a1, a9, a6}, -x^(-1) + z]/768 - G[{a3, a2, a0, a0}, -x^(-1) + z]/
     256 - G[{a3, a2, a0, a5}, -x^(-1) + z]/768 - 
    G[{a3, a2, a0, a6}, -x^(-1) + z]/768 + G[{a3, a2, a10, a0}, -x^(-1) + z]/
     384 - G[{a3, a2, a10, a5}, -x^(-1) + z]/768 - 
    G[{a3, a2, a10, a6}, -x^(-1) + z]/768 - G[{a3, a2, a5, a0}, -x^(-1) + z]/
     256 + G[{a3, a2, a5, a5}, -x^(-1) + z]/256 + 
    G[{a3, a2, a5, a6}, -x^(-1) + z]/256 - G[{a3, a2, a6, a0}, -x^(-1) + z]/
     256 + G[{a3, a2, a6, a5}, -x^(-1) + z]/256 + 
    G[{a3, a2, a6, a6}, -x^(-1) + z]/256 - G[{a3, a2, a7, a5}, -x^(-1) + z]/
     768 - G[{a3, a2, a7, a6}, -x^(-1) + z]/768 - 
    G[{a3, a2, a8, a5}, -x^(-1) + z]/768 - G[{a3, a2, a8, a6}, -x^(-1) + z]/
     768 + G[{a3, a2, a9, a0}, -x^(-1) + z]/384 - 
    G[{a3, a2, a9, a5}, -x^(-1) + z]/768 - G[{a3, a2, a9, a6}, -x^(-1) + z]/
     768 - G[{a3, a3, a0, a0}, -x^(-1) + z]/768 + 
    G[{a3, a3, a0, a5}, -x^(-1) + z]/768 + G[{a3, a3, a0, a6}, -x^(-1) + z]/
     768 + G[{a3, a3, a5, a0}, -x^(-1) + z]/768 - 
    G[{a3, a3, a5, a5}, -x^(-1) + z]/768 - G[{a3, a3, a5, a6}, -x^(-1) + z]/
     768 + G[{a3, a3, a6, a0}, -x^(-1) + z]/768 - 
    G[{a3, a3, a6, a5}, -x^(-1) + z]/768 - G[{a3, a3, a6, a6}, -x^(-1) + z]/
     768 + (5*G[{a3, a4, a0, a0}, -x^(-1) + z])/768 - 
    (5*G[{a3, a4, a0, a5}, -x^(-1) + z])/768 - 
    (5*G[{a3, a4, a0, a6}, -x^(-1) + z])/768 - 
    (5*G[{a3, a4, a5, a0}, -x^(-1) + z])/768 + 
    (5*G[{a3, a4, a5, a5}, -x^(-1) + z])/768 + 
    (5*G[{a3, a4, a5, a6}, -x^(-1) + z])/768 - 
    (5*G[{a3, a4, a6, a0}, -x^(-1) + z])/768 + 
    (5*G[{a3, a4, a6, a5}, -x^(-1) + z])/768 + 
    (5*G[{a3, a4, a6, a6}, -x^(-1) + z])/768 - 
    G[{a3, a5, a0, a0}, -x^(-1) + z]/192 + G[{a3, a5, a0, a5}, -x^(-1) + z]/
     96 + G[{a3, a5, a0, a6}, -x^(-1) + z]/96 + 
    G[{a3, a5, a10, a0}, -x^(-1) + z]/384 - G[{a3, a5, a10, a5}, -x^(-1) + z]/
     768 - G[{a3, a5, a10, a6}, -x^(-1) + z]/768 + 
    G[{a3, a5, a5, a0}, -x^(-1) + z]/128 - G[{a3, a5, a5, a5}, -x^(-1) + z]/
     128 - G[{a3, a5, a5, a6}, -x^(-1) + z]/128 + 
    G[{a3, a5, a6, a0}, -x^(-1) + z]/128 - G[{a3, a5, a6, a5}, -x^(-1) + z]/
     128 - G[{a3, a5, a6, a6}, -x^(-1) + z]/128 - 
    G[{a3, a5, a7, a5}, -x^(-1) + z]/768 - G[{a3, a5, a7, a6}, -x^(-1) + z]/
     768 - G[{a3, a5, a8, a5}, -x^(-1) + z]/768 - 
    G[{a3, a5, a8, a6}, -x^(-1) + z]/768 + G[{a3, a5, a9, a0}, -x^(-1) + z]/
     384 - G[{a3, a5, a9, a5}, -x^(-1) + z]/768 - 
    G[{a3, a5, a9, a6}, -x^(-1) + z]/768 - G[{a3, a6, a0, a0}, -x^(-1) + z]/
     192 + G[{a3, a6, a0, a5}, -x^(-1) + z]/96 + 
    G[{a3, a6, a0, a6}, -x^(-1) + z]/96 + G[{a3, a6, a10, a0}, -x^(-1) + z]/
     384 - G[{a3, a6, a10, a5}, -x^(-1) + z]/768 - 
    G[{a3, a6, a10, a6}, -x^(-1) + z]/768 + G[{a3, a6, a5, a0}, -x^(-1) + z]/
     128 - G[{a3, a6, a5, a5}, -x^(-1) + z]/128 - 
    G[{a3, a6, a5, a6}, -x^(-1) + z]/128 + G[{a3, a6, a6, a0}, -x^(-1) + z]/
     128 - G[{a3, a6, a6, a5}, -x^(-1) + z]/128 - 
    G[{a3, a6, a6, a6}, -x^(-1) + z]/128 - G[{a3, a6, a7, a5}, -x^(-1) + z]/
     768 - G[{a3, a6, a7, a6}, -x^(-1) + z]/768 - 
    G[{a3, a6, a8, a5}, -x^(-1) + z]/768 - G[{a3, a6, a8, a6}, -x^(-1) + z]/
     768 + G[{a3, a6, a9, a0}, -x^(-1) + z]/384 - 
    G[{a3, a6, a9, a5}, -x^(-1) + z]/768 - G[{a3, a6, a9, a6}, -x^(-1) + z]/
     768 - G[{a4, a0, a0, a0}, -x^(-1) + z]/48 + 
    G[{a4, a0, a0, a5}, -x^(-1) + z]/64 + G[{a4, a0, a0, a6}, -x^(-1) + z]/
     64 + G[{a4, a0, a10, a0}, -x^(-1) + z]/96 - 
    G[{a4, a0, a10, a5}, -x^(-1) + z]/192 - G[{a4, a0, a10, a6}, -x^(-1) + z]/
     192 + G[{a4, a0, a5, a0}, -x^(-1) + z]/192 - 
    G[{a4, a0, a5, a5}, -x^(-1) + z]/192 - G[{a4, a0, a5, a6}, -x^(-1) + z]/
     192 + G[{a4, a0, a6, a0}, -x^(-1) + z]/192 - 
    G[{a4, a0, a6, a5}, -x^(-1) + z]/192 - G[{a4, a0, a6, a6}, -x^(-1) + z]/
     192 + G[{a4, a0, a9, a0}, -x^(-1) + z]/96 - 
    G[{a4, a0, a9, a5}, -x^(-1) + z]/192 - G[{a4, a0, a9, a6}, -x^(-1) + z]/
     192 + G[{a4, a1, a0, a0}, -x^(-1) + z]/256 + 
    G[{a4, a1, a0, a5}, -x^(-1) + z]/768 + G[{a4, a1, a0, a6}, -x^(-1) + z]/
     768 - G[{a4, a1, a10, a0}, -x^(-1) + z]/384 + 
    G[{a4, a1, a10, a5}, -x^(-1) + z]/768 + G[{a4, a1, a10, a6}, -x^(-1) + z]/
     768 + G[{a4, a1, a5, a0}, -x^(-1) + z]/256 - 
    G[{a4, a1, a5, a5}, -x^(-1) + z]/256 - G[{a4, a1, a5, a6}, -x^(-1) + z]/
     256 + G[{a4, a1, a6, a0}, -x^(-1) + z]/256 - 
    G[{a4, a1, a6, a5}, -x^(-1) + z]/256 - G[{a4, a1, a6, a6}, -x^(-1) + z]/
     256 + G[{a4, a1, a7, a5}, -x^(-1) + z]/768 + 
    G[{a4, a1, a7, a6}, -x^(-1) + z]/768 + G[{a4, a1, a8, a5}, -x^(-1) + z]/
     768 + G[{a4, a1, a8, a6}, -x^(-1) + z]/768 - 
    G[{a4, a1, a9, a0}, -x^(-1) + z]/384 + G[{a4, a1, a9, a5}, -x^(-1) + z]/
     768 + G[{a4, a1, a9, a6}, -x^(-1) + z]/768 + 
    (3*G[{a4, a2, a0, a0}, -x^(-1) + z])/256 - 
    (5*G[{a4, a2, a0, a5}, -x^(-1) + z])/768 - 
    (5*G[{a4, a2, a0, a6}, -x^(-1) + z])/768 - 
    G[{a4, a2, a10, a0}, -x^(-1) + z]/384 + G[{a4, a2, a10, a5}, -x^(-1) + z]/
     768 + G[{a4, a2, a10, a6}, -x^(-1) + z]/768 - 
    G[{a4, a2, a5, a0}, -x^(-1) + z]/256 + G[{a4, a2, a5, a5}, -x^(-1) + z]/
     256 + G[{a4, a2, a5, a6}, -x^(-1) + z]/256 - 
    G[{a4, a2, a6, a0}, -x^(-1) + z]/256 + G[{a4, a2, a6, a5}, -x^(-1) + z]/
     256 + G[{a4, a2, a6, a6}, -x^(-1) + z]/256 + 
    G[{a4, a2, a7, a5}, -x^(-1) + z]/768 + G[{a4, a2, a7, a6}, -x^(-1) + z]/
     768 + G[{a4, a2, a8, a5}, -x^(-1) + z]/768 + 
    G[{a4, a2, a8, a6}, -x^(-1) + z]/768 - G[{a4, a2, a9, a0}, -x^(-1) + z]/
     384 + G[{a4, a2, a9, a5}, -x^(-1) + z]/768 + 
    G[{a4, a2, a9, a6}, -x^(-1) + z]/768 - 
    (5*G[{a4, a3, a0, a0}, -x^(-1) + z])/768 + 
    (5*G[{a4, a3, a0, a5}, -x^(-1) + z])/768 + 
    (5*G[{a4, a3, a0, a6}, -x^(-1) + z])/768 + 
    (5*G[{a4, a3, a5, a0}, -x^(-1) + z])/768 - 
    (5*G[{a4, a3, a5, a5}, -x^(-1) + z])/768 - 
    (5*G[{a4, a3, a5, a6}, -x^(-1) + z])/768 + 
    (5*G[{a4, a3, a6, a0}, -x^(-1) + z])/768 - 
    (5*G[{a4, a3, a6, a5}, -x^(-1) + z])/768 - 
    (5*G[{a4, a3, a6, a6}, -x^(-1) + z])/768 + 
    G[{a4, a4, a0, a0}, -x^(-1) + z]/768 - G[{a4, a4, a0, a5}, -x^(-1) + z]/
     768 - G[{a4, a4, a0, a6}, -x^(-1) + z]/768 - 
    G[{a4, a4, a5, a0}, -x^(-1) + z]/768 + G[{a4, a4, a5, a5}, -x^(-1) + z]/
     768 + G[{a4, a4, a5, a6}, -x^(-1) + z]/768 - 
    G[{a4, a4, a6, a0}, -x^(-1) + z]/768 + G[{a4, a4, a6, a5}, -x^(-1) + z]/
     768 + G[{a4, a4, a6, a6}, -x^(-1) + z]/768 + 
    G[{a4, a5, a0, a0}, -x^(-1) + z]/192 - G[{a4, a5, a0, a5}, -x^(-1) + z]/
     96 - G[{a4, a5, a0, a6}, -x^(-1) + z]/96 - 
    G[{a4, a5, a10, a0}, -x^(-1) + z]/384 + G[{a4, a5, a10, a5}, -x^(-1) + z]/
     768 + G[{a4, a5, a10, a6}, -x^(-1) + z]/768 - 
    G[{a4, a5, a5, a0}, -x^(-1) + z]/128 + G[{a4, a5, a5, a5}, -x^(-1) + z]/
     128 + G[{a4, a5, a5, a6}, -x^(-1) + z]/128 - 
    G[{a4, a5, a6, a0}, -x^(-1) + z]/128 + G[{a4, a5, a6, a5}, -x^(-1) + z]/
     128 + G[{a4, a5, a6, a6}, -x^(-1) + z]/128 + 
    G[{a4, a5, a7, a5}, -x^(-1) + z]/768 + G[{a4, a5, a7, a6}, -x^(-1) + z]/
     768 + G[{a4, a5, a8, a5}, -x^(-1) + z]/768 + 
    G[{a4, a5, a8, a6}, -x^(-1) + z]/768 - G[{a4, a5, a9, a0}, -x^(-1) + z]/
     384 + G[{a4, a5, a9, a5}, -x^(-1) + z]/768 + 
    G[{a4, a5, a9, a6}, -x^(-1) + z]/768 + G[{a4, a6, a0, a0}, -x^(-1) + z]/
     192 - G[{a4, a6, a0, a5}, -x^(-1) + z]/96 - 
    G[{a4, a6, a0, a6}, -x^(-1) + z]/96 - G[{a4, a6, a10, a0}, -x^(-1) + z]/
     384 + G[{a4, a6, a10, a5}, -x^(-1) + z]/768 + 
    G[{a4, a6, a10, a6}, -x^(-1) + z]/768 - G[{a4, a6, a5, a0}, -x^(-1) + z]/
     128 + G[{a4, a6, a5, a5}, -x^(-1) + z]/128 + 
    G[{a4, a6, a5, a6}, -x^(-1) + z]/128 - G[{a4, a6, a6, a0}, -x^(-1) + z]/
     128 + G[{a4, a6, a6, a5}, -x^(-1) + z]/128 + 
    G[{a4, a6, a6, a6}, -x^(-1) + z]/128 + G[{a4, a6, a7, a5}, -x^(-1) + z]/
     768 + G[{a4, a6, a7, a6}, -x^(-1) + z]/768 + 
    G[{a4, a6, a8, a5}, -x^(-1) + z]/768 + G[{a4, a6, a8, a6}, -x^(-1) + z]/
     768 - G[{a4, a6, a9, a0}, -x^(-1) + z]/384 + 
    G[{a4, a6, a9, a5}, -x^(-1) + z]/768 + G[{a4, a6, a9, a6}, -x^(-1) + z]/
     768 - (I/3072)*Pi^3*H[{-1}, v] - (I/3072)*Pi^3*H[{1}, (1 - v)/2] - 
    (G[{a1, a0, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 - 
    (G[{a1, a0, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 + 
    (G[{a1, a3, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a3, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a4, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a4, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a5, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a5, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a6, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a1, a6, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a2, a0, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 + 
    (G[{a2, a0, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 - 
    (G[{a2, a3, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a3, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a4, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a4, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a5, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a5, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a6, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a2, a6, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a3, a0, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 - 
    (G[{a3, a0, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 + 
    (G[{a3, a1, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a1, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a2, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a2, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a5, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a5, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a6, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a3, a6, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (G[{a4, a0, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 + 
    (G[{a4, a0, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/192 - 
    (G[{a4, a1, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a1, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a2, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a2, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a5, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a5, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a6, a10}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 - 
    (G[{a4, a6, a9}, -x^(-1) + z]*H[{1}, (1 - v)/2])/768 + 
    (I/768)*Pi*H[{-2, -1}, v] + (I/768)*Pi*H[{-2, 1}, v] + 
    (I/768)*Pi*H[{2, -1}, v] + (I/768)*Pi*H[{2, 1}, v] + 
    H[{-2, -1, -1}, v]/384 - H[{-2, -1, 1}, v]/384 + H[{-2, 1, -1}, v]/384 - 
    H[{-2, 1, 1}, v]/384 + H[{2, -1, -1}, v]/384 - H[{2, -1, 1}, v]/384 + 
    H[{2, 1, -1}, v]/384 - H[{2, 1, 1}, v]/384 + G[{a1, a5, a0}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 - H[{1}, v]/192 - 
      Log[2]/128) + G[{a1, a6, a0}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 - H[{1}, v]/192 - 
      Log[2]/128) + G[{a3, a5, a0}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 - H[{1}, v]/192 - 
      Log[2]/128) + G[{a3, a6, a0}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 - H[{1}, v]/192 - 
      Log[2]/128) + G[{a2, a5, a5}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a2, a5, a6}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a2, a6, a5}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a2, a6, a6}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a4, a5, a5}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a4, a5, a6}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a4, a6, a5}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a4, a6, a6}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - 
      Log[2]/256) + G[{a2, a0, a0}, -x^(-1) + z]*
     ((-I/192)*Pi + H[{-1}, v]/384 - H[{1}, (1 - v)/2]/384 - Log[2]/384) + 
    G[{a4, a0, a0}, -x^(-1) + z]*((-I/192)*Pi + H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 - Log[2]/384) + G[{a1, a0, a5}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 - Log[2]/384) + 
    G[{a1, a0, a6}, -x^(-1) + z]*((-I/384)*Pi + H[{-1}, v]/384 + 
      H[{1}, (1 - v)/2]/384 - Log[2]/384) + G[{a3, a0, a5}, -x^(-1) + z]*
     ((-I/384)*Pi + H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 - Log[2]/384) + 
    G[{a3, a0, a6}, -x^(-1) + z]*((-I/384)*Pi + H[{-1}, v]/384 + 
      H[{1}, (1 - v)/2]/384 - Log[2]/384) + G[{a2, a3, a0}, -x^(-1) + z]*
     ((-I/1536)*Pi + H[{1}, (1 - v)/2]/384 - H[{1}, v]/384 - Log[2]/384) + 
    G[{a4, a1, a0}, -x^(-1) + z]*((-I/1536)*Pi + H[{1}, (1 - v)/2]/384 - 
      H[{1}, v]/384 - Log[2]/384) + G[{a2, a4, a0}, -x^(-1) + z]*
     (((5*I)/1536)*Pi + H[{1}, (1 - v)/2]/384 - H[{1}, v]/384 - Log[2]/384) + 
    G[{a4, a2, a0}, -x^(-1) + z]*(((5*I)/1536)*Pi + H[{1}, (1 - v)/2]/384 - 
      H[{1}, v]/384 - Log[2]/384) + G[{a2, a3, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a3, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a4, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a4, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a5, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a5, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a6, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a2, a6, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a1, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a1, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a2, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a2, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a5, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a5, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a6, a7}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a4, a6, a8}, -x^(-1) + z]*
     (-H[{1}, v]/768 - Log[2]/768) + G[{a1, a4, a5}, -x^(-1) + z]*
     ((-I/1536)*Pi - H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - Log[2]/768) + 
    G[{a1, a4, a6}, -x^(-1) + z]*((-I/1536)*Pi - H[{1}, (1 - v)/2]/768 - 
      H[{1}, v]/768 - Log[2]/768) + G[{a3, a2, a5}, -x^(-1) + z]*
     ((-I/1536)*Pi - H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - Log[2]/768) + 
    G[{a3, a2, a6}, -x^(-1) + z]*((-I/1536)*Pi - H[{1}, (1 - v)/2]/768 - 
      H[{1}, v]/768 - Log[2]/768) + G[{a1, a3, a5}, -x^(-1) + z]*
     (((5*I)/1536)*Pi - H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - Log[2]/768) + 
    G[{a1, a3, a6}, -x^(-1) + z]*(((5*I)/1536)*Pi - H[{1}, (1 - v)/2]/768 - 
      H[{1}, v]/768 - Log[2]/768) + G[{a3, a1, a5}, -x^(-1) + z]*
     (((5*I)/1536)*Pi - H[{1}, (1 - v)/2]/768 - H[{1}, v]/768 - Log[2]/768) + 
    G[{a3, a1, a6}, -x^(-1) + z]*(((5*I)/1536)*Pi - H[{1}, (1 - v)/2]/768 - 
      H[{1}, v]/768 - Log[2]/768) + G[{a1, a3, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a3, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a4, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a4, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a5, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a5, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a6, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a1, a6, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a1, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a1, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a2, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a2, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a5, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a5, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a6, a7}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a3, a6, a8}, -x^(-1) + z]*
     (H[{1}, v]/768 + Log[2]/768) + G[{a2, a3, a5}, -x^(-1) + z]*
     ((I/1536)*Pi + H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/768) + 
    G[{a2, a3, a6}, -x^(-1) + z]*((I/1536)*Pi + H[{1}, (1 - v)/2]/768 + 
      H[{1}, v]/768 + Log[2]/768) + G[{a4, a1, a5}, -x^(-1) + z]*
     ((I/1536)*Pi + H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/768) + 
    G[{a4, a1, a6}, -x^(-1) + z]*((I/1536)*Pi + H[{1}, (1 - v)/2]/768 + 
      H[{1}, v]/768 + Log[2]/768) + G[{a2, a4, a5}, -x^(-1) + z]*
     (((-5*I)/1536)*Pi + H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + 
      Log[2]/768) + G[{a2, a4, a6}, -x^(-1) + z]*(((-5*I)/1536)*Pi + 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/768) + 
    G[{a4, a2, a5}, -x^(-1) + z]*(((-5*I)/1536)*Pi + H[{1}, (1 - v)/2]/768 + 
      H[{1}, v]/768 + Log[2]/768) + G[{a4, a2, a6}, -x^(-1) + z]*
     (((-5*I)/1536)*Pi + H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + 
      Log[2]/768) + G[{a2, a0, a5}, -x^(-1) + z]*
     ((I/384)*Pi - H[{-1}, v]/384 - H[{1}, (1 - v)/2]/384 + Log[2]/384) + 
    G[{a2, a0, a6}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 + Log[2]/384) + G[{a4, a0, a5}, -x^(-1) + z]*
     ((I/384)*Pi - H[{-1}, v]/384 - H[{1}, (1 - v)/2]/384 + Log[2]/384) + 
    G[{a4, a0, a6}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 + Log[2]/384) + G[{a1, a0, a0}, -x^(-1) + z]*
     ((I/192)*Pi - H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 + Log[2]/384) + 
    G[{a3, a0, a0}, -x^(-1) + z]*((I/192)*Pi - H[{-1}, v]/384 + 
      H[{1}, (1 - v)/2]/384 + Log[2]/384) + G[{a1, a4, a0}, -x^(-1) + z]*
     ((I/1536)*Pi - H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + Log[2]/384) + 
    G[{a3, a2, a0}, -x^(-1) + z]*((I/1536)*Pi - H[{1}, (1 - v)/2]/384 + 
      H[{1}, v]/384 + Log[2]/384) + G[{a1, a3, a0}, -x^(-1) + z]*
     (((-5*I)/1536)*Pi - H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + 
      Log[2]/384) + G[{a3, a1, a0}, -x^(-1) + z]*(((-5*I)/1536)*Pi - 
      H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + Log[2]/384) + 
    G[{a1, a5, a5}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a1, a5, a6}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a1, a6, a5}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a1, a6, a6}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a3, a5, a5}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a3, a5, a6}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a3, a6, a5}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a3, a6, a6}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/768 + Log[2]/256) + 
    G[{a2, a5, a0}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 + H[{1}, v]/192 + Log[2]/128) + 
    G[{a2, a6, a0}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 + H[{1}, v]/192 + Log[2]/128) + 
    G[{a4, a5, a0}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 + H[{1}, v]/192 + Log[2]/128) + 
    G[{a4, a6, a0}, -x^(-1) + z]*((I/384)*Pi - H[{-1}, v]/384 - 
      H[{1}, (1 - v)/2]/384 + H[{1}, v]/192 + Log[2]/128) + 
    (I/1024)*Pi^3*Log[2] - (H[{-2, -1}, v]*Log[2])/192 - 
    (H[{-2, 1}, v]*Log[2])/192 - (H[{2, -1}, v]*Log[2])/192 - 
    (H[{2, 1}, v]*Log[2])/192 - (Pi^2*Log[2]^2)/1152 + Log[2]^4/1152 + 
    G[{a2, a0}, -x^(-1) + z]*(Pi^2/9216 + (I/768)*Pi*H[{-1}, v] - 
      (I/768)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/384 + 
      H[{2}, (1 - v)/2]/192 - (I/768)*Pi*Log[2]) + 
    G[{a4, a0}, -x^(-1) + z]*(Pi^2/9216 + (I/768)*Pi*H[{-1}, v] - 
      (I/768)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/384 + 
      H[{2}, (1 - v)/2]/192 - (I/768)*Pi*Log[2]) + 
    G[{a1, a0}, -x^(-1) + z]*(-Pi^2/9216 - (I/768)*Pi*H[{-1}, v] + 
      (I/768)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/384 - 
      H[{2}, (1 - v)/2]/192 + (I/768)*Pi*Log[2]) + 
    G[{a3, a0}, -x^(-1) + z]*(-Pi^2/9216 - (I/768)*Pi*H[{-1}, v] + 
      (I/768)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/384 - 
      H[{2}, (1 - v)/2]/192 + (I/768)*Pi*Log[2]) + 
    G[{a2, a5}, -x^(-1) + z]*((-5*Pi^2)/9216 - (I/768)*Pi*H[{-1}, v] - 
      H[{1}, (1 - v)/2]^2/768 + (I/768)*Pi*H[{1}, v] + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/384 - H[{1}, v]^2/768 + 
      (I/384)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (H[{1}, v]*Log[2])/384 - Log[2]^2/768) + G[{a2, a6}, -x^(-1) + z]*
     ((-5*Pi^2)/9216 - (I/768)*Pi*H[{-1}, v] - H[{1}, (1 - v)/2]^2/768 + 
      (I/768)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/384 - 
      H[{1}, v]^2/768 + (I/384)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (H[{1}, v]*Log[2])/384 - Log[2]^2/768) + G[{a4, a5}, -x^(-1) + z]*
     ((-5*Pi^2)/9216 - (I/768)*Pi*H[{-1}, v] - H[{1}, (1 - v)/2]^2/768 + 
      (I/768)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/384 - 
      H[{1}, v]^2/768 + (I/384)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (H[{1}, v]*Log[2])/384 - Log[2]^2/768) + G[{a4, a6}, -x^(-1) + z]*
     ((-5*Pi^2)/9216 - (I/768)*Pi*H[{-1}, v] - H[{1}, (1 - v)/2]^2/768 + 
      (I/768)*Pi*H[{1}, v] + (H[{1}, (1 - v)/2]*H[{1}, v])/384 - 
      H[{1}, v]^2/768 + (I/384)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (H[{1}, v]*Log[2])/384 - Log[2]^2/768) + G[{a1, a5}, -x^(-1) + z]*
     ((5*Pi^2)/9216 + (I/768)*Pi*H[{-1}, v] + H[{1}, (1 - v)/2]^2/768 - 
      (I/768)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/384 + 
      H[{1}, v]^2/768 - (I/384)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/384 + 
      (H[{1}, v]*Log[2])/384 + Log[2]^2/768) + G[{a1, a6}, -x^(-1) + z]*
     ((5*Pi^2)/9216 + (I/768)*Pi*H[{-1}, v] + H[{1}, (1 - v)/2]^2/768 - 
      (I/768)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/384 + 
      H[{1}, v]^2/768 - (I/384)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/384 + 
      (H[{1}, v]*Log[2])/384 + Log[2]^2/768) + G[{a3, a5}, -x^(-1) + z]*
     ((5*Pi^2)/9216 + (I/768)*Pi*H[{-1}, v] + H[{1}, (1 - v)/2]^2/768 - 
      (I/768)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/384 + 
      H[{1}, v]^2/768 - (I/384)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/384 + 
      (H[{1}, v]*Log[2])/384 + Log[2]^2/768) + G[{a3, a6}, -x^(-1) + z]*
     ((5*Pi^2)/9216 + (I/768)*Pi*H[{-1}, v] + H[{1}, (1 - v)/2]^2/768 - 
      (I/768)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/384 + 
      H[{1}, v]^2/768 - (I/384)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/384 + 
      (H[{1}, v]*Log[2])/384 + Log[2]^2/768) + PolyLog[4, 1/2]/48 + 
    G[{b1}, -x^(-2) + z^2]*((I/2048)*Pi^3 - (7*Zeta[3])/1024) + 
    G[{a1}, -x^(-1) + z]*((I/2048)*Pi^3 + (Pi^2*H[{1}, (1 - v)/2])/2304 + 
      (I/1536)*Pi*H[{1}, (1 - v)/2]^2 - H[{1}, (1 - v)/2]^3/2304 - 
      (Pi^2*H[{1}, v])/2304 - (I/768)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/768 + (I/1536)*Pi*H[{1}, v]^2 + 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/768 - H[{1}, v]^3/2304 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/192 - H[{3}, (1 - v)/2]/192 + 
      H[{2, 1}, (1 - v)/2]/192 - (Pi^2*Log[2])/2304 - 
      (I/768)*Pi*H[{1}, (1 - v)/2]*Log[2] - (H[{1}, (1 - v)/2]^2*Log[2])/
       768 + (I/768)*Pi*H[{1}, v]*Log[2] + 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/384 - (H[{1}, v]^2*Log[2])/768 + 
      (I/1536)*Pi*Log[2]^2 + (H[{1}, (1 - v)/2]*Log[2]^2)/768 - 
      (H[{1}, v]*Log[2]^2)/768 - Log[2]^3/2304 - (3*Zeta[3])/1024) + 
    G[{a2}, -x^(-1) + z]*((-I/2048)*Pi^3 - (Pi^2*H[{1}, (1 - v)/2])/2304 - 
      (I/1536)*Pi*H[{1}, (1 - v)/2]^2 + H[{1}, (1 - v)/2]^3/2304 + 
      (Pi^2*H[{1}, v])/2304 + (I/768)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/768 - (I/1536)*Pi*H[{1}, v]^2 - 
      (H[{1}, (1 - v)/2]*H[{1}, v]^2)/768 + H[{1}, v]^3/2304 + 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/192 + H[{3}, (1 - v)/2]/192 - 
      H[{2, 1}, (1 - v)/2]/192 + (Pi^2*Log[2])/2304 + 
      (I/768)*Pi*H[{1}, (1 - v)/2]*Log[2] + (H[{1}, (1 - v)/2]^2*Log[2])/
       768 - (I/768)*Pi*H[{1}, v]*Log[2] - 
      (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/384 + (H[{1}, v]^2*Log[2])/768 - 
      (I/1536)*Pi*Log[2]^2 - (H[{1}, (1 - v)/2]*Log[2]^2)/768 + 
      (H[{1}, v]*Log[2]^2)/768 + Log[2]^3/2304 + (3*Zeta[3])/1024) + 
    G[{b2}, -x^(-2) + z^2]*((-I/2048)*Pi^3 + (7*Zeta[3])/1024) + 
    G[{a4}, -x^(-1) + z]*((-I/1024)*Pi^3 + (7*Zeta[3])/512) - 
    ((7*I)/1024)*Pi*Zeta[3] + (7*H[{-1}, v]*Zeta[3])/1536 + 
    (7*H[{1}, (1 - v)/2]*Zeta[3])/1536 + (7*Log[2]*Zeta[3])/1536}, 3, 5, 1], 
 SeriesData[\[Epsilon], 0, {-G[{b2, b1, b1}, -x^(-2) + z^2]/192 + 
    G[{b2, b1, b4}, -x^(-2) + z^2]/192 + G[{b2, b4, b1}, -x^(-2) + z^2]/384 - 
    G[{b2, b4, b4}, -x^(-2) + z^2]/192 - G[{b2, b5, b4}, -x^(-2) + z^2]/384 + 
    G[{b2, b7, b1}, -x^(-2) + z^2]/384 - G[{b2, b7, b4}, -x^(-2) + z^2]/384 + 
    G[{b3, b1, b1}, -x^(-2) + z^2]/192 - G[{b3, b1, b4}, -x^(-2) + z^2]/192 - 
    G[{b3, b4, b1}, -x^(-2) + z^2]/384 + G[{b3, b4, b4}, -x^(-2) + z^2]/192 + 
    G[{b3, b5, b4}, -x^(-2) + z^2]/384 - G[{b3, b7, b1}, -x^(-2) + z^2]/384 + 
    G[{b3, b7, b4}, -x^(-2) + z^2]/384 - (Pi^2*H[{1}, (1 - v)/2])/1152 + 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (I/768)*Pi*H[{1}, (1 - v)/2]^2 + H[{1}, (1 - v)/2]^3/1152 + 
    (Pi^2*H[{1}, v])/1152 + (I/384)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{1}, (1 - v)/2]^2*H[{1}, v])/384 - (I/768)*Pi*H[{1}, v]^2 - 
    (H[{1}, (1 - v)/2]*H[{1}, v]^2)/384 + H[{1}, v]^3/1152 + 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 + H[{3}, (1 - v)/2]/96 - 
    H[{2, 1}, (1 - v)/2]/96 + G[{b3, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/384 - Log[2]/384) + G[{b2, b4}, -x^(-2) + z^2]*
     ((I/192)*Pi - H[{1}, (1 - v)/2]/384 - H[{1}, v]/384 - Log[2]/384) + 
    G[{b3, b1}, -x^(-2) + z^2]*((I/384)*Pi + H[{1}, (1 - v)/2]/384 - 
      H[{1}, v]/384 - Log[2]/384) + G[{b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/384 + Log[2]/384) + G[{b2, b1}, -x^(-2) + z^2]*
     ((-I/384)*Pi - H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + Log[2]/384) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-I/192)*Pi + H[{1}, (1 - v)/2]/384 + 
      H[{1}, v]/384 + Log[2]/384) + (Pi^2*Log[2])/1152 + 
    (I/384)*Pi*H[{1}, (1 - v)/2]*Log[2] + (H[{1}, (1 - v)/2]^2*Log[2])/384 - 
    (I/384)*Pi*H[{1}, v]*Log[2] - (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/192 + 
    (H[{1}, v]^2*Log[2])/384 - (I/768)*Pi*Log[2]^2 - 
    (H[{1}, (1 - v)/2]*Log[2]^2)/384 + (H[{1}, v]*Log[2]^2)/384 + 
    Log[2]^3/1152 - Zeta[3]/128, (-11*Pi^4)/34560 - 
    (I/192)*Pi*G[{a1, a1, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a1, a1, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a1, a1, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a1, a2, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a1, a2, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a1, a2, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a1, a3, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a1, a3, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a1, a3, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a1, a4, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a1, a4, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a1, a4, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a2, a1, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a2, a1, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a2, a1, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a2, a2, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a2, a2, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a2, a2, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a2, a3, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a2, a3, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a2, a3, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a2, a4, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a2, a4, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a2, a4, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a3, a1, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a3, a1, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a3, a1, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a3, a2, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a3, a2, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a3, a2, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a3, a3, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a3, a3, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a3, a3, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a3, a4, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a3, a4, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a3, a4, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a4, a1, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a4, a1, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a4, a1, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a4, a2, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a4, a2, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a4, a2, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a4, a3, a0}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a4, a3, a5}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a4, a3, a6}, -x^(-1) + z] + 
    (I/192)*Pi*G[{a4, a4, a0}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a4, a4, a5}, -x^(-1) + z] - 
    (I/192)*Pi*G[{a4, a4, a6}, -x^(-1) + z] - 
    G[{a1, a1, a0, a0}, -x^(-1) + z]/96 + G[{a1, a1, a0, a5}, -x^(-1) + z]/
     96 + G[{a1, a1, a0, a6}, -x^(-1) + z]/96 + 
    G[{a1, a1, a5, a0}, -x^(-1) + z]/96 - G[{a1, a1, a5, a5}, -x^(-1) + z]/
     96 - G[{a1, a1, a5, a6}, -x^(-1) + z]/96 + 
    G[{a1, a1, a6, a0}, -x^(-1) + z]/96 - G[{a1, a1, a6, a5}, -x^(-1) + z]/
     96 - G[{a1, a1, a6, a6}, -x^(-1) + z]/96 + 
    G[{a1, a2, a0, a0}, -x^(-1) + z]/96 - G[{a1, a2, a0, a5}, -x^(-1) + z]/
     96 - G[{a1, a2, a0, a6}, -x^(-1) + z]/96 - 
    G[{a1, a2, a5, a0}, -x^(-1) + z]/96 + G[{a1, a2, a5, a5}, -x^(-1) + z]/
     96 + G[{a1, a2, a5, a6}, -x^(-1) + z]/96 - 
    G[{a1, a2, a6, a0}, -x^(-1) + z]/96 + G[{a1, a2, a6, a5}, -x^(-1) + z]/
     96 + G[{a1, a2, a6, a6}, -x^(-1) + z]/96 - 
    G[{a1, a3, a0, a0}, -x^(-1) + z]/96 + G[{a1, a3, a0, a5}, -x^(-1) + z]/
     96 + G[{a1, a3, a0, a6}, -x^(-1) + z]/96 + 
    G[{a1, a3, a5, a0}, -x^(-1) + z]/96 - G[{a1, a3, a5, a5}, -x^(-1) + z]/
     96 - G[{a1, a3, a5, a6}, -x^(-1) + z]/96 + 
    G[{a1, a3, a6, a0}, -x^(-1) + z]/96 - G[{a1, a3, a6, a5}, -x^(-1) + z]/
     96 - G[{a1, a3, a6, a6}, -x^(-1) + z]/96 + 
    G[{a1, a4, a0, a0}, -x^(-1) + z]/96 - G[{a1, a4, a0, a5}, -x^(-1) + z]/
     96 - G[{a1, a4, a0, a6}, -x^(-1) + z]/96 - 
    G[{a1, a4, a5, a0}, -x^(-1) + z]/96 + G[{a1, a4, a5, a5}, -x^(-1) + z]/
     96 + G[{a1, a4, a5, a6}, -x^(-1) + z]/96 - 
    G[{a1, a4, a6, a0}, -x^(-1) + z]/96 + G[{a1, a4, a6, a5}, -x^(-1) + z]/
     96 + G[{a1, a4, a6, a6}, -x^(-1) + z]/96 + 
    G[{a2, a1, a0, a0}, -x^(-1) + z]/96 - G[{a2, a1, a0, a5}, -x^(-1) + z]/
     96 - G[{a2, a1, a0, a6}, -x^(-1) + z]/96 - 
    G[{a2, a1, a5, a0}, -x^(-1) + z]/96 + G[{a2, a1, a5, a5}, -x^(-1) + z]/
     96 + G[{a2, a1, a5, a6}, -x^(-1) + z]/96 - 
    G[{a2, a1, a6, a0}, -x^(-1) + z]/96 + G[{a2, a1, a6, a5}, -x^(-1) + z]/
     96 + G[{a2, a1, a6, a6}, -x^(-1) + z]/96 - 
    G[{a2, a2, a0, a0}, -x^(-1) + z]/96 + G[{a2, a2, a0, a5}, -x^(-1) + z]/
     96 + G[{a2, a2, a0, a6}, -x^(-1) + z]/96 + 
    G[{a2, a2, a5, a0}, -x^(-1) + z]/96 - G[{a2, a2, a5, a5}, -x^(-1) + z]/
     96 - G[{a2, a2, a5, a6}, -x^(-1) + z]/96 + 
    G[{a2, a2, a6, a0}, -x^(-1) + z]/96 - G[{a2, a2, a6, a5}, -x^(-1) + z]/
     96 - G[{a2, a2, a6, a6}, -x^(-1) + z]/96 + 
    G[{a2, a3, a0, a0}, -x^(-1) + z]/96 - G[{a2, a3, a0, a5}, -x^(-1) + z]/
     96 - G[{a2, a3, a0, a6}, -x^(-1) + z]/96 - 
    G[{a2, a3, a5, a0}, -x^(-1) + z]/96 + G[{a2, a3, a5, a5}, -x^(-1) + z]/
     96 + G[{a2, a3, a5, a6}, -x^(-1) + z]/96 - 
    G[{a2, a3, a6, a0}, -x^(-1) + z]/96 + G[{a2, a3, a6, a5}, -x^(-1) + z]/
     96 + G[{a2, a3, a6, a6}, -x^(-1) + z]/96 - 
    G[{a2, a4, a0, a0}, -x^(-1) + z]/96 + G[{a2, a4, a0, a5}, -x^(-1) + z]/
     96 + G[{a2, a4, a0, a6}, -x^(-1) + z]/96 + 
    G[{a2, a4, a5, a0}, -x^(-1) + z]/96 - G[{a2, a4, a5, a5}, -x^(-1) + z]/
     96 - G[{a2, a4, a5, a6}, -x^(-1) + z]/96 + 
    G[{a2, a4, a6, a0}, -x^(-1) + z]/96 - G[{a2, a4, a6, a5}, -x^(-1) + z]/
     96 - G[{a2, a4, a6, a6}, -x^(-1) + z]/96 + 
    G[{a3, a1, a0, a0}, -x^(-1) + z]/96 - G[{a3, a1, a0, a5}, -x^(-1) + z]/
     96 - G[{a3, a1, a0, a6}, -x^(-1) + z]/96 - 
    G[{a3, a1, a5, a0}, -x^(-1) + z]/96 + G[{a3, a1, a5, a5}, -x^(-1) + z]/
     96 + G[{a3, a1, a5, a6}, -x^(-1) + z]/96 - 
    G[{a3, a1, a6, a0}, -x^(-1) + z]/96 + G[{a3, a1, a6, a5}, -x^(-1) + z]/
     96 + G[{a3, a1, a6, a6}, -x^(-1) + z]/96 - 
    G[{a3, a2, a0, a0}, -x^(-1) + z]/96 + G[{a3, a2, a0, a5}, -x^(-1) + z]/
     96 + G[{a3, a2, a0, a6}, -x^(-1) + z]/96 + 
    G[{a3, a2, a5, a0}, -x^(-1) + z]/96 - G[{a3, a2, a5, a5}, -x^(-1) + z]/
     96 - G[{a3, a2, a5, a6}, -x^(-1) + z]/96 + 
    G[{a3, a2, a6, a0}, -x^(-1) + z]/96 - G[{a3, a2, a6, a5}, -x^(-1) + z]/
     96 - G[{a3, a2, a6, a6}, -x^(-1) + z]/96 + 
    G[{a3, a3, a0, a0}, -x^(-1) + z]/96 - G[{a3, a3, a0, a5}, -x^(-1) + z]/
     96 - G[{a3, a3, a0, a6}, -x^(-1) + z]/96 - 
    G[{a3, a3, a5, a0}, -x^(-1) + z]/96 + G[{a3, a3, a5, a5}, -x^(-1) + z]/
     96 + G[{a3, a3, a5, a6}, -x^(-1) + z]/96 - 
    G[{a3, a3, a6, a0}, -x^(-1) + z]/96 + G[{a3, a3, a6, a5}, -x^(-1) + z]/
     96 + G[{a3, a3, a6, a6}, -x^(-1) + z]/96 - 
    G[{a3, a4, a0, a0}, -x^(-1) + z]/96 + G[{a3, a4, a0, a5}, -x^(-1) + z]/
     96 + G[{a3, a4, a0, a6}, -x^(-1) + z]/96 + 
    G[{a3, a4, a5, a0}, -x^(-1) + z]/96 - G[{a3, a4, a5, a5}, -x^(-1) + z]/
     96 - G[{a3, a4, a5, a6}, -x^(-1) + z]/96 + 
    G[{a3, a4, a6, a0}, -x^(-1) + z]/96 - G[{a3, a4, a6, a5}, -x^(-1) + z]/
     96 - G[{a3, a4, a6, a6}, -x^(-1) + z]/96 - 
    G[{a4, a1, a0, a0}, -x^(-1) + z]/96 + G[{a4, a1, a0, a5}, -x^(-1) + z]/
     96 + G[{a4, a1, a0, a6}, -x^(-1) + z]/96 + 
    G[{a4, a1, a5, a0}, -x^(-1) + z]/96 - G[{a4, a1, a5, a5}, -x^(-1) + z]/
     96 - G[{a4, a1, a5, a6}, -x^(-1) + z]/96 + 
    G[{a4, a1, a6, a0}, -x^(-1) + z]/96 - G[{a4, a1, a6, a5}, -x^(-1) + z]/
     96 - G[{a4, a1, a6, a6}, -x^(-1) + z]/96 + 
    G[{a4, a2, a0, a0}, -x^(-1) + z]/96 - G[{a4, a2, a0, a5}, -x^(-1) + z]/
     96 - G[{a4, a2, a0, a6}, -x^(-1) + z]/96 - 
    G[{a4, a2, a5, a0}, -x^(-1) + z]/96 + G[{a4, a2, a5, a5}, -x^(-1) + z]/
     96 + G[{a4, a2, a5, a6}, -x^(-1) + z]/96 - 
    G[{a4, a2, a6, a0}, -x^(-1) + z]/96 + G[{a4, a2, a6, a5}, -x^(-1) + z]/
     96 + G[{a4, a2, a6, a6}, -x^(-1) + z]/96 - 
    G[{a4, a3, a0, a0}, -x^(-1) + z]/96 + G[{a4, a3, a0, a5}, -x^(-1) + z]/
     96 + G[{a4, a3, a0, a6}, -x^(-1) + z]/96 + 
    G[{a4, a3, a5, a0}, -x^(-1) + z]/96 - G[{a4, a3, a5, a5}, -x^(-1) + z]/
     96 - G[{a4, a3, a5, a6}, -x^(-1) + z]/96 + 
    G[{a4, a3, a6, a0}, -x^(-1) + z]/96 - G[{a4, a3, a6, a5}, -x^(-1) + z]/
     96 - G[{a4, a3, a6, a6}, -x^(-1) + z]/96 + 
    G[{a4, a4, a0, a0}, -x^(-1) + z]/96 - G[{a4, a4, a0, a5}, -x^(-1) + z]/
     96 - G[{a4, a4, a0, a6}, -x^(-1) + z]/96 - 
    G[{a4, a4, a5, a0}, -x^(-1) + z]/96 + G[{a4, a4, a5, a5}, -x^(-1) + z]/
     96 + G[{a4, a4, a5, a6}, -x^(-1) + z]/96 - 
    G[{a4, a4, a6, a0}, -x^(-1) + z]/96 + G[{a4, a4, a6, a5}, -x^(-1) + z]/
     96 + G[{a4, a4, a6, a6}, -x^(-1) + z]/96 + 
    (5*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/128 - 
    G[{b2, b1, b1, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b1, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b1, b4, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b1, b7, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b1, b7, b4}, -x^(-2) + z^2]/48 - 
    G[{b2, b2, b1, b1}, -x^(-2) + z^2]/384 - 
    G[{b2, b2, b4, b1}, -x^(-2) + z^2]/384 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/192 - 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/384 + 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/384 - 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/384 - 
    G[{b2, b3, b1, b1}, -x^(-2) + z^2]/384 - 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/384 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/192 - 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/384 + 
    G[{b2, b3, b7, b1}, -x^(-2) + z^2]/384 - 
    G[{b2, b3, b7, b4}, -x^(-2) + z^2]/384 - 
    G[{b2, b4, b1, b1}, -x^(-2) + z^2]/48 + 
    G[{b2, b4, b1, b4}, -x^(-2) + z^2]/32 + 
    G[{b2, b4, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b2, b4, b4, b4}, -x^(-2) + z^2]/24 - 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/96 + 
    G[{b2, b4, b7, b1}, -x^(-2) + z^2]/96 - 
    G[{b2, b4, b7, b4}, -x^(-2) + z^2]/96 - 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/192 - 
    G[{b2, b5, b5, b4}, -x^(-2) + z^2]/192 - 
    G[{b2, b7, b1, b1}, -x^(-2) + z^2]/96 + 
    G[{b2, b7, b1, b4}, -x^(-2) + z^2]/96 + 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/192 - 
    G[{b2, b7, b4, b4}, -x^(-2) + z^2]/192 + 
    G[{b2, b7, b7, b1}, -x^(-2) + z^2]/192 - 
    G[{b2, b7, b7, b4}, -x^(-2) + z^2]/192 - 
    (5*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/128 + 
    G[{b3, b1, b1, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b1, b4, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b1, b4, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b1, b7, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b1, b7, b4}, -x^(-2) + z^2]/48 + 
    G[{b3, b2, b1, b1}, -x^(-2) + z^2]/384 + 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/384 - 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/192 + 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/384 - 
    G[{b3, b2, b7, b1}, -x^(-2) + z^2]/384 + 
    G[{b3, b2, b7, b4}, -x^(-2) + z^2]/384 + 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/384 + 
    G[{b3, b3, b4, b1}, -x^(-2) + z^2]/384 - 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/192 + 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/384 - 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/384 + 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/384 + 
    G[{b3, b4, b1, b1}, -x^(-2) + z^2]/48 - 
    G[{b3, b4, b1, b4}, -x^(-2) + z^2]/32 - 
    G[{b3, b4, b4, b1}, -x^(-2) + z^2]/48 + 
    G[{b3, b4, b4, b4}, -x^(-2) + z^2]/24 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/96 - 
    G[{b3, b4, b7, b1}, -x^(-2) + z^2]/96 + 
    G[{b3, b4, b7, b4}, -x^(-2) + z^2]/96 + 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/192 + 
    G[{b3, b5, b5, b4}, -x^(-2) + z^2]/192 + 
    G[{b3, b7, b1, b1}, -x^(-2) + z^2]/96 - 
    G[{b3, b7, b1, b4}, -x^(-2) + z^2]/96 - 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/192 + 
    G[{b3, b7, b4, b4}, -x^(-2) + z^2]/192 - 
    G[{b3, b7, b7, b1}, -x^(-2) + z^2]/192 + 
    G[{b3, b7, b7, b4}, -x^(-2) + z^2]/192 - (I/96)*Pi*H[{-2}, v]*
     H[{-1}, v] + (I/2304)*Pi^3*H[{1}, (1 - v)/2] - 
    (G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 + 
    (G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 + 
    (G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/192 + 
    (G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/384 - 
    (G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/192 - 
    (Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/576 + (Pi^2*H[{1}, (1 - v)/2]^2)/
     1152 - (I/384)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 - 
    (I/1152)*Pi*H[{1}, (1 - v)/2]^3 + (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/576 + 
    (7*H[{1}, (1 - v)/2]^4)/9216 + G[{b3, b1, b4}, -x^(-2) + z^2]*
     ((I/96)*Pi - H[{-1}, v]/96 - H[{1}, v]/96) + 
    G[{b2, b1, b4}, -x^(-2) + z^2]*((-I/96)*Pi + H[{-1}, v]/96 + 
      H[{1}, v]/96) + ((5*I)/2304)*Pi^3*H[{1}, v] - 
    (I/96)*Pi*H[{-2}, v]*H[{1}, v] + (Pi^2*H[{-1}, v]*H[{1}, v])/576 - 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/288 + (I/192)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] + (I/192)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/192 + 
    (5*H[{1}, (1 - v)/2]^3*H[{1}, v])/2304 + (Pi^2*H[{1}, v]^2)/1152 - 
    (I/384)*Pi*H[{-1}, v]*H[{1}, v]^2 - (I/384)*Pi*H[{1}, (1 - v)/2]*
     H[{1}, v]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/192 - 
    (3*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/512 + (I/576)*Pi*H[{1}, v]^3 + 
    (H[{-1}, v]*H[{1}, v]^3)/576 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^3)/2304 - 
    H[{1}, v]^4/1024 - (Pi^2*H[{2}, (1 - v)/2])/288 + 
    (I/96)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/48 + 
    (H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/96 + (I/96)*Pi*H[{1}, v]*
     H[{2}, (1 - v)/2] - (H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/48 - 
    (H[{1}, v]^2*H[{2}, (1 - v)/2])/96 + H[{2}, (1 - v)/2]^2/48 - 
    (I/96)*Pi*H[{-1}, v]*H[{2}, v] - (I/96)*Pi*H[{1}, v]*H[{2}, v] + 
    (I/48)*Pi*H[{3}, (1 - v)/2] + (H[{-1}, v]*H[{3}, (1 - v)/2])/48 - 
    (H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/48 - (H[{1}, v]*H[{3}, (1 - v)/2])/
     24 - H[{4}, (1 - v)/2]/24 + (I/64)*Pi*H[{-2, -1}, v] - 
    (H[{-1}, v]*H[{-2, -1}, v])/96 - (H[{1}, v]*H[{-2, -1}, v])/96 + 
    (I/64)*Pi*H[{-2, 1}, v] + (H[{-1}, v]*H[{-2, 1}, v])/96 + 
    (H[{1}, v]*H[{-2, 1}, v])/96 + (I/64)*Pi*H[{2, -1}, v] - 
    (H[{-1}, v]*H[{2, -1}, v])/96 - (H[{1}, v]*H[{2, -1}, v])/96 - 
    (I/48)*Pi*H[{2, 1}, (1 - v)/2] - (H[{-1}, v]*H[{2, 1}, (1 - v)/2])/48 - 
    (H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/48 + 
    (H[{1}, v]*H[{2, 1}, (1 - v)/2])/24 + (I/64)*Pi*H[{2, 1}, v] + 
    (H[{-1}, v]*H[{2, 1}, v])/96 + (H[{1}, v]*H[{2, 1}, v])/96 + 
    H[{-2, -1, -1}, v]/48 - H[{-2, 1, 1}, v]/48 + H[{2, -1, -1}, v]/48 + 
    H[{2, 1, 1}, (1 - v)/2]/24 - H[{2, 1, 1}, v]/48 + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*((-I/48)*Pi + H[{-1}, v]/96 + 
      H[{1}, (1 - v)/2]/96 - Log[2]/96) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/96 - Log[2]/96) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/192 + H[{1}, (1 - v)/2]/192 - H[{1}, v]/192 - Log[2]/96) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/192 - Log[2]/192) + 
    G[{b2, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/192 - H[{1}, (1 - v)/2]/192 - 
      Log[2]/192) + G[{b2, b4, b1}, -x^(-2) + z^2]*
     ((-I/96)*Pi + H[{-1}, v]/192 - H[{1}, (1 - v)/2]/192 - Log[2]/192) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/192 - Log[2]/192) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/384 - Log[2]/384) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/384 - Log[2]/384) + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/384 - H[{1}, v]/384 - 
      Log[2]/384) + G[{b2, b3, b4}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/384 - 
      H[{1}, v]/384 - Log[2]/384) + G[{b3, b2, b1}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/384 - H[{1}, v]/384 - Log[2]/384) + 
    G[{b3, b3, b1}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/384 - H[{1}, v]/384 - 
      Log[2]/384) + G[{b3, b1, b1}, -x^(-2) + z^2]*
     ((-I/96)*Pi + H[{-1}, v]/96 - (7*H[{1}, (1 - v)/2])/384 + 
      H[{1}, v]/128 - Log[2]/384) + G[{b2, b1, b1}, -x^(-2) + z^2]*
     ((I/96)*Pi - H[{-1}, v]/96 + (7*H[{1}, (1 - v)/2])/384 - H[{1}, v]/128 + 
      Log[2]/384) + G[{b2, b2, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/384 + Log[2]/384) + G[{b2, b3, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/384 + Log[2]/384) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     (-H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + Log[2]/384) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(-H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + 
      Log[2]/384) + G[{b3, b2, b4}, -x^(-2) + z^2]*(H[{1}, (1 - v)/2]/384 + 
      H[{1}, v]/384 + Log[2]/384) + G[{b3, b3, b4}, -x^(-2) + z^2]*
     (H[{1}, (1 - v)/2]/384 + H[{1}, v]/384 + Log[2]/384) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/192 + Log[2]/192) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/192 + H[{1}, (1 - v)/2]/192 + 
      Log[2]/192) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     ((I/96)*Pi - H[{-1}, v]/192 + H[{1}, (1 - v)/2]/192 + Log[2]/192) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/192 + Log[2]/192) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*((I/48)*Pi - H[{-1}, v]/96 - 
      H[{1}, (1 - v)/2]/96 + Log[2]/96) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/192 - H[{1}, (1 - v)/2]/192 + H[{1}, v]/192 + Log[2]/96) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*(H[{1}, v]/96 + Log[2]/96) - 
    (I/2304)*Pi^3*Log[2] + (Pi^2*H[{-1}, v]*Log[2])/576 + 
    (H[{-2}, v]*H[{-1}, v]*Log[2])/48 - (Pi^2*H[{1}, (1 - v)/2]*Log[2])/576 + 
    (I/192)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] + 
    (I/128)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/192 + 
    (H[{1}, (1 - v)/2]^3*Log[2])/2304 + (H[{-2}, v]*H[{1}, v]*Log[2])/48 - 
    (I/192)*Pi*H[{-1}, v]*H[{1}, v]*Log[2] - (I/96)*Pi*H[{1}, (1 - v)/2]*
     H[{1}, v]*Log[2] - (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 - 
    (13*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/768 + 
    (I/128)*Pi*H[{1}, v]^2*Log[2] + (H[{-1}, v]*H[{1}, v]^2*Log[2])/192 + 
    (3*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/256 - 
    (13*H[{1}, v]^3*Log[2])/2304 + (I/96)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/24 - 
    (H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/48 + (H[{-1}, v]*H[{2}, v]*Log[2])/
     48 + (H[{1}, v]*H[{2}, v]*Log[2])/48 - (H[{3}, (1 - v)/2]*Log[2])/16 - 
    (H[{-2, -1}, v]*Log[2])/48 - (H[{-2, 1}, v]*Log[2])/48 - 
    (H[{2, -1}, v]*Log[2])/48 + (H[{2, 1}, (1 - v)/2]*Log[2])/16 - 
    (H[{2, 1}, v]*Log[2])/48 - (5*Pi^2*Log[2]^2)/1152 - 
    (I/384)*Pi*H[{-1}, v]*Log[2]^2 - (I/128)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/192 - 
    (17*H[{1}, (1 - v)/2]^2*Log[2]^2)/1536 + (I/96)*Pi*H[{1}, v]*Log[2]^2 + 
    (H[{-1}, v]*H[{1}, v]*Log[2]^2)/192 + 
    (13*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/768 - 
    (17*H[{1}, v]^2*Log[2]^2)/1536 - (H[{2}, (1 - v)/2]*Log[2]^2)/96 + 
    ((5*I)/1152)*Pi*Log[2]^3 + (H[{-1}, v]*Log[2]^3)/576 + 
    (17*H[{1}, (1 - v)/2]*Log[2]^3)/2304 - (7*H[{1}, v]*Log[2]^3)/768 + 
    (7*Log[2]^4)/9216 + G[{b2, b7}, -x^(-2) + z^2]*
     ((H[{-1}, v]*H[{1}, (1 - v)/2])/192 + H[{1}, (1 - v)/2]^2/384 + 
      H[{2}, (1 - v)/2]/192 - (H[{1}, (1 - v)/2]*Log[2])/192) + 
    G[{b3, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/192 - 
      H[{1}, (1 - v)/2]^2/384 - H[{2}, (1 - v)/2]/192 + 
      (H[{1}, (1 - v)/2]*Log[2])/192) + G[{b3, b4}, -x^(-2) + z^2]*
     ((5*Pi^2)/1152 - (I/96)*Pi*H[{-1}, v] + (H[{-1}, v]*H[{1}, (1 - v)/2])/
       192 + (I/96)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/192 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/192 - H[{1}, v]^2/192 + 
      (I/48)*Pi*Log[2] + (H[{-1}, v]*Log[2])/192 - (H[{1}, v]*Log[2])/64 - 
      Log[2]^2/96) + G[{b2, b5}, -x^(-2) + z^2]*
     (Pi^2/1152 + (H[{-1}, v]*H[{1}, v])/192 - H[{1}, v]^2/384 - 
      H[{2}, (1 - v)/2]/192 + (H[{-1}, v]*Log[2])/192 - 
      (H[{1}, v]*Log[2])/96 - Log[2]^2/128) + G[{b2, b1}, -x^(-2) + z^2]*
     (Pi^2/288 - (I/192)*Pi*H[{-1}, v] + (I/192)*Pi*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (5*H[{1}, (1 - v)/2]^2)/768 + 
      (H[{-1}, v]*H[{1}, v])/192 - (H[{1}, (1 - v)/2]*H[{1}, v])/384 - 
      H[{1}, v]^2/768 - H[{2}, (1 - v)/2]/48 + (I/192)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/192 + (H[{1}, (1 - v)/2]*Log[2])/384 - 
      (H[{1}, v]*Log[2])/128 - (5*Log[2]^2)/768) + 
    G[{b3, b1}, -x^(-2) + z^2]*(-Pi^2/288 + (I/192)*Pi*H[{-1}, v] - 
      (I/192)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/192 + 
      (5*H[{1}, (1 - v)/2]^2)/768 - (H[{-1}, v]*H[{1}, v])/192 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/384 + H[{1}, v]^2/768 + 
      H[{2}, (1 - v)/2]/48 - (I/192)*Pi*Log[2] - (H[{-1}, v]*Log[2])/192 - 
      (H[{1}, (1 - v)/2]*Log[2])/384 + (H[{1}, v]*Log[2])/128 + 
      (5*Log[2]^2)/768) + G[{b3, b5}, -x^(-2) + z^2]*
     (-Pi^2/1152 - (H[{-1}, v]*H[{1}, v])/192 + H[{1}, v]^2/384 + 
      H[{2}, (1 - v)/2]/192 - (H[{-1}, v]*Log[2])/192 + 
      (H[{1}, v]*Log[2])/96 + Log[2]^2/128) + G[{b2, b4}, -x^(-2) + z^2]*
     ((-5*Pi^2)/1152 + (I/96)*Pi*H[{-1}, v] - (H[{-1}, v]*H[{1}, (1 - v)/2])/
       192 - (I/96)*Pi*H[{1}, v] - (H[{-1}, v]*H[{1}, v])/192 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/192 + H[{1}, v]^2/192 - 
      (I/48)*Pi*Log[2] - (H[{-1}, v]*Log[2])/192 + (H[{1}, v]*Log[2])/64 + 
      Log[2]^2/96) + PolyLog[4, 1/2]/12 + G[{a2}, -x^(-1) + z]*
     ((I/768)*Pi^3 - (7*Zeta[3])/384) + G[{b2}, -x^(-2) + z^2]*
     ((I/768)*Pi^3 - (7*Zeta[3])/384) + G[{a1}, -x^(-1) + z]*
     ((-I/768)*Pi^3 + (7*Zeta[3])/384) + G[{a4}, -x^(-1) + z]*
     ((-I/384)*Pi^3 + (7*Zeta[3])/192) - (I/64)*Pi*Zeta[3] - 
    (H[{-1}, v]*Zeta[3])/64 + (H[{1}, (1 - v)/2]*Zeta[3])/384 - 
    (3*H[{1}, v]*Zeta[3])/128 + (13*Log[2]*Zeta[3])/128}, 3, 5, 1], 
 SeriesData[\[Epsilon], 0, {-5/4096, (-5*H[{-1}, v])/2048 - 
    (5*H[{1}, (1 - v)/2])/2048 + (5*Log[2])/2048, 
   -Pi^2/73728 - (3*G[{b4, b1}, -x^(-2) + z^2])/2048 + 
    (29*G[{b4, b4}, -x^(-2) + z^2])/6144 - (5*G[{b5, b4}, -x^(-2) + z^2])/
     1536 + (3*G[{b7, b1}, -x^(-2) + z^2])/2048 - 
    (3*G[{b7, b4}, -x^(-2) + z^2])/2048 - (5*H[{-1}, v]^2)/2048 + 
    (3*G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/2048 - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2])/1024 - (7*H[{1}, (1 - v)/2]^2)/4096 - 
    (5*H[{1}, (1 - v)/2]*H[{1}, v])/1536 + (5*H[{1}, v]^2)/3072 - 
    (11*H[{2}, (1 - v)/2])/6144 + G[{b4}, -x^(-2) + z^2]*
     ((-3*H[{1}, (1 - v)/2])/2048 - (5*H[{1}, v])/1536 - (5*Log[2])/1536) + 
    G[{b5}, -x^(-2) + z^2]*((5*H[{1}, v])/1536 + (5*Log[2])/1536) + 
    (5*H[{-1}, v]*Log[2])/1024 + (5*H[{1}, (1 - v)/2]*Log[2])/3072 + 
    (5*H[{1}, v]*Log[2])/1536 - (5*Log[2]^2)/6144, 
   ((-25*I)/3072)*Pi^3 - G[{b1, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b1, b4, b4}, -x^(-2) + z^2]/12 + G[{b1, b7, b1}, -x^(-2) + z^2]/12 - 
    G[{b1, b7, b4}, -x^(-2) + z^2]/12 + (31*G[{b2, b1, b1}, -x^(-2) + z^2])/
     192 - (5*G[{b2, b1, b4}, -x^(-2) + z^2])/32 - 
    (7*G[{b2, b4, b1}, -x^(-2) + z^2])/96 + 
    (49*G[{b2, b4, b4}, -x^(-2) + z^2])/768 + G[{b2, b5, b4}, -x^(-2) + z^2]/
     768 - G[{b2, b7, b1}, -x^(-2) + z^2]/12 + G[{b2, b7, b4}, -x^(-2) + z^2]/
     12 + (31*G[{b3, b1, b1}, -x^(-2) + z^2])/192 - 
    (5*G[{b3, b1, b4}, -x^(-2) + z^2])/32 - 
    (7*G[{b3, b4, b1}, -x^(-2) + z^2])/96 + 
    (49*G[{b3, b4, b4}, -x^(-2) + z^2])/768 + G[{b3, b5, b4}, -x^(-2) + z^2]/
     768 - G[{b3, b7, b1}, -x^(-2) + z^2]/12 + G[{b3, b7, b4}, -x^(-2) + z^2]/
     12 - (487*G[{b4, b1, b1}, -x^(-2) + z^2])/1536 + 
    (157*G[{b4, b1, b4}, -x^(-2) + z^2])/512 + 
    (1397*G[{b4, b4, b1}, -x^(-2) + z^2])/6144 - 
    (1249*G[{b4, b4, b4}, -x^(-2) + z^2])/6144 + 
    (7*G[{b4, b5, b4}, -x^(-2) + z^2])/1536 + 
    (487*G[{b4, b7, b1}, -x^(-2) + z^2])/6144 - 
    (487*G[{b4, b7, b4}, -x^(-2) + z^2])/6144 - 
    (11*G[{b5, b4, b4}, -x^(-2) + z^2])/1536 - 
    (3*G[{b5, b5, b4}, -x^(-2) + z^2])/512 - 
    (3*G[{b7, b1, b1}, -x^(-2) + z^2])/512 + 
    (3*G[{b7, b1, b4}, -x^(-2) + z^2])/512 + 
    (11*G[{b7, b4, b1}, -x^(-2) + z^2])/6144 - 
    (11*G[{b7, b4, b4}, -x^(-2) + z^2])/6144 + 
    (25*G[{b7, b7, b1}, -x^(-2) + z^2])/6144 - 
    (25*G[{b7, b7, b4}, -x^(-2) + z^2])/6144 - ((21*I)/256)*Pi*H[{-2}, v] - 
    (Pi^2*H[{-1}, v])/36864 - (5*H[{-1}, v]^3)/3072 - 
    (61*Pi^2*H[{1}, (1 - v)/2])/36864 - 
    (G[{b1, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 + 
    (487*G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6144 + 
    (25*G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6144 - 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2])/1024 - 
    (I/1536)*Pi*H[{1}, (1 - v)/2]^2 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     2048 - H[{1}, (1 - v)/2]^3/4096 + (Pi^2*H[{1}, v])/1024 + 
    (I/768)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/768 - 
    (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/3072 - (I/24)*Pi*H[{1}, v]^2 + 
    (5*H[{-1}, v]*H[{1}, v]^2)/1536 + (17*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     3072 + (13*H[{1}, v]^3)/1024 + G[{b1}, -x^(-2) + z^2]*
     (Pi^2/72 + H[{1}, (1 - v)/2]^2/24 + H[{2}, (1 - v)/2]/12) - 
    ((21*I)/256)*Pi*H[{2}, (1 - v)/2] - (11*H[{-1}, v]*H[{2}, (1 - v)/2])/
     3072 + (21*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/2048 + 
    (3*H[{1}, v]*H[{2}, (1 - v)/2])/32 - ((21*I)/256)*Pi*H[{2}, v] + 
    (2173*H[{3}, (1 - v)/2])/6144 - (21*H[{-2, -1}, v])/256 + 
    (21*H[{-2, 1}, v])/256 - (21*H[{2, -1}, v])/256 + 
    (895*H[{2, 1}, (1 - v)/2])/6144 + (21*H[{2, 1}, v])/256 + 
    G[{b4, b4}, -x^(-2) + z^2]*(((19*I)/128)*Pi + (29*H[{-1}, v])/3072 + 
      (181*H[{1}, (1 - v)/2])/2048 - (265*H[{1}, v])/1536 - 
      (559*Log[2])/3072) + G[{b2, b1}, -x^(-2) + z^2]*
     (((5*I)/64)*Pi + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/12) + 
    G[{b3, b1}, -x^(-2) + z^2]*(((5*I)/64)*Pi + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/12) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-7*H[{1}, v])/1536 - (7*Log[2])/1536) + G[{b7, b1}, -x^(-2) + z^2]*
     ((3*H[{-1}, v])/1024 - (3*H[{1}, (1 - v)/2])/1024 - (3*Log[2])/1024) + 
    G[{b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/768 - Log[2]/768) + 
    G[{b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/768 - Log[2]/768) + 
    G[{b7, b4}, -x^(-2) + z^2]*((-3*H[{-1}, v])/1024 - 
      (7*H[{1}, (1 - v)/2])/6144 + (3*Log[2])/1024) + 
    G[{b5, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/512 + (3*Log[2])/512) + 
    G[{b5, b4}, -x^(-2) + z^2]*((-5*H[{-1}, v])/768 - 
      (5*H[{1}, (1 - v)/2])/768 + (11*H[{1}, v])/1536 + (7*Log[2])/512) + 
    G[{b2, b4}, -x^(-2) + z^2]*(((-19*I)/256)*Pi + H[{1}, (1 - v)/2]/768 + 
      H[{1}, v]/12 + Log[2]/12) + G[{b3, b4}, -x^(-2) + z^2]*
     (((-19*I)/256)*Pi + H[{1}, (1 - v)/2]/768 + H[{1}, v]/12 + Log[2]/12) + 
    G[{b4, b1}, -x^(-2) + z^2]*(((-5*I)/32)*Pi - (3*H[{-1}, v])/1024 - 
      (503*H[{1}, (1 - v)/2])/3072 + H[{1}, v]/6 + (521*Log[2])/3072) + 
    (37*Pi^2*Log[2])/36864 + (21*H[{-2}, v]*Log[2])/128 + 
    (5*H[{-1}, v]^2*Log[2])/1024 + (I/768)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/1536 + 
    (7*H[{1}, (1 - v)/2]^2*Log[2])/6144 - (I/12)*Pi*H[{1}, v]*Log[2] + 
    (5*H[{-1}, v]*H[{1}, v]*Log[2])/768 + 
    (9*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/512 + (107*H[{1}, v]^2*Log[2])/
     3072 + (299*H[{2}, (1 - v)/2]*Log[2])/3072 + (21*H[{2}, v]*Log[2])/128 - 
    (I/24)*Pi*Log[2]^2 - (5*H[{-1}, v]*Log[2]^2)/3072 + 
    (11*H[{1}, (1 - v)/2]*Log[2]^2)/1536 + (97*H[{1}, v]*Log[2]^2)/3072 + 
    (17*Log[2]^3)/1536 + G[{b7}, -x^(-2) + z^2]*
     ((3*H[{-1}, v]*H[{1}, (1 - v)/2])/1024 + (25*H[{1}, (1 - v)/2]^2)/
       12288 + (25*H[{2}, (1 - v)/2])/6144 - (3*H[{1}, (1 - v)/2]*Log[2])/
       1024) + G[{b4}, -x^(-2) + z^2]*((-89*Pi^2)/3072 - 
      ((21*I)/256)*Pi*H[{1}, (1 - v)/2] - (3*H[{-1}, v]*H[{1}, (1 - v)/2])/
       1024 - (11*H[{1}, (1 - v)/2]^2)/4096 + ((21*I)/256)*Pi*H[{1}, v] - 
      (5*H[{-1}, v]*H[{1}, v])/768 + (127*H[{1}, (1 - v)/2]*H[{1}, v])/1536 - 
      (39*H[{1}, v]^2)/1024 + (515*H[{2}, (1 - v)/2])/6144 + 
      ((21*I)/256)*Pi*Log[2] - (5*H[{-1}, v]*Log[2])/768 + 
      (263*H[{1}, (1 - v)/2]*Log[2])/3072 - (107*H[{1}, v]*Log[2])/1536 - 
      (97*Log[2]^2)/3072) + G[{b5}, -x^(-2) + z^2]*
     (Pi^2/1024 + (5*H[{-1}, v]*H[{1}, v])/768 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/1536 - (11*H[{1}, v]^2)/3072 - 
      (3*H[{2}, (1 - v)/2])/512 + (5*H[{-1}, v]*Log[2])/768 + 
      (H[{1}, (1 - v)/2]*Log[2])/1536 - (7*H[{1}, v]*Log[2])/512 - 
      (31*Log[2]^2)/3072) + G[{b2}, -x^(-2) + z^2]*
     ((7*Pi^2)/512 + ((21*I)/256)*Pi*H[{1}, (1 - v)/2] - 
      (21*H[{1}, (1 - v)/2]^2)/512 - ((21*I)/256)*Pi*H[{1}, v] - 
      (21*H[{1}, (1 - v)/2]*H[{1}, v])/256 + (21*H[{1}, v]^2)/512 - 
      (21*H[{2}, (1 - v)/2])/128 - ((21*I)/256)*Pi*Log[2] - 
      (21*H[{1}, (1 - v)/2]*Log[2])/256 + (21*H[{1}, v]*Log[2])/256 + 
      (21*Log[2]^2)/512) - (601*Zeta[3])/3072, (-27029*Pi^4)/884736 - 
    (I/96)*Pi*G[{a1, a1, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a1, a1, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a1, a1, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a1, a2, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a1, a2, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a1, a2, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a1, a3, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a1, a3, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a1, a3, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a1, a4, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a1, a4, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a1, a4, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a2, a1, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a2, a1, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a2, a1, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a2, a2, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a2, a2, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a2, a2, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a2, a3, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a2, a3, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a2, a3, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a2, a4, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a2, a4, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a2, a4, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a3, a1, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a3, a1, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a3, a1, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a3, a2, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a3, a2, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a3, a2, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a3, a3, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a3, a3, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a3, a3, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a3, a4, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a3, a4, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a3, a4, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a4, a1, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a4, a1, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a4, a1, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a4, a2, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a4, a2, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a4, a2, a6}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a4, a3, a0}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a4, a3, a5}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a4, a3, a6}, -x^(-1) + z] - 
    (I/96)*Pi*G[{a4, a4, a0}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a4, a4, a5}, -x^(-1) + z] + 
    (I/96)*Pi*G[{a4, a4, a6}, -x^(-1) + z] - 
    (I/192)*Pi*G[{b1, b2, b1}, -x^(-2) + z^2] - 
    (I/192)*Pi*G[{b1, b3, b1}, -x^(-2) + z^2] - 
    G[{a1, a1, a0, a0}, -x^(-1) + z]/48 + G[{a1, a1, a0, a5}, -x^(-1) + z]/
     48 + G[{a1, a1, a0, a6}, -x^(-1) + z]/48 + 
    G[{a1, a1, a5, a0}, -x^(-1) + z]/48 - G[{a1, a1, a5, a5}, -x^(-1) + z]/
     48 - G[{a1, a1, a5, a6}, -x^(-1) + z]/48 + 
    G[{a1, a1, a6, a0}, -x^(-1) + z]/48 - G[{a1, a1, a6, a5}, -x^(-1) + z]/
     48 - G[{a1, a1, a6, a6}, -x^(-1) + z]/48 + 
    G[{a1, a2, a0, a0}, -x^(-1) + z]/48 - G[{a1, a2, a0, a5}, -x^(-1) + z]/
     48 - G[{a1, a2, a0, a6}, -x^(-1) + z]/48 - 
    G[{a1, a2, a5, a0}, -x^(-1) + z]/48 + G[{a1, a2, a5, a5}, -x^(-1) + z]/
     48 + G[{a1, a2, a5, a6}, -x^(-1) + z]/48 - 
    G[{a1, a2, a6, a0}, -x^(-1) + z]/48 + G[{a1, a2, a6, a5}, -x^(-1) + z]/
     48 + G[{a1, a2, a6, a6}, -x^(-1) + z]/48 - 
    G[{a1, a3, a0, a0}, -x^(-1) + z]/48 + G[{a1, a3, a0, a5}, -x^(-1) + z]/
     48 + G[{a1, a3, a0, a6}, -x^(-1) + z]/48 + 
    G[{a1, a3, a5, a0}, -x^(-1) + z]/48 - G[{a1, a3, a5, a5}, -x^(-1) + z]/
     48 - G[{a1, a3, a5, a6}, -x^(-1) + z]/48 + 
    G[{a1, a3, a6, a0}, -x^(-1) + z]/48 - G[{a1, a3, a6, a5}, -x^(-1) + z]/
     48 - G[{a1, a3, a6, a6}, -x^(-1) + z]/48 + 
    G[{a1, a4, a0, a0}, -x^(-1) + z]/48 - G[{a1, a4, a0, a5}, -x^(-1) + z]/
     48 - G[{a1, a4, a0, a6}, -x^(-1) + z]/48 - 
    G[{a1, a4, a5, a0}, -x^(-1) + z]/48 + G[{a1, a4, a5, a5}, -x^(-1) + z]/
     48 + G[{a1, a4, a5, a6}, -x^(-1) + z]/48 - 
    G[{a1, a4, a6, a0}, -x^(-1) + z]/48 + G[{a1, a4, a6, a5}, -x^(-1) + z]/
     48 + G[{a1, a4, a6, a6}, -x^(-1) + z]/48 + 
    G[{a2, a1, a0, a0}, -x^(-1) + z]/48 - G[{a2, a1, a0, a5}, -x^(-1) + z]/
     48 - G[{a2, a1, a0, a6}, -x^(-1) + z]/48 - 
    G[{a2, a1, a5, a0}, -x^(-1) + z]/48 + G[{a2, a1, a5, a5}, -x^(-1) + z]/
     48 + G[{a2, a1, a5, a6}, -x^(-1) + z]/48 - 
    G[{a2, a1, a6, a0}, -x^(-1) + z]/48 + G[{a2, a1, a6, a5}, -x^(-1) + z]/
     48 + G[{a2, a1, a6, a6}, -x^(-1) + z]/48 - 
    G[{a2, a2, a0, a0}, -x^(-1) + z]/48 + G[{a2, a2, a0, a5}, -x^(-1) + z]/
     48 + G[{a2, a2, a0, a6}, -x^(-1) + z]/48 + 
    G[{a2, a2, a5, a0}, -x^(-1) + z]/48 - G[{a2, a2, a5, a5}, -x^(-1) + z]/
     48 - G[{a2, a2, a5, a6}, -x^(-1) + z]/48 + 
    G[{a2, a2, a6, a0}, -x^(-1) + z]/48 - G[{a2, a2, a6, a5}, -x^(-1) + z]/
     48 - G[{a2, a2, a6, a6}, -x^(-1) + z]/48 + 
    G[{a2, a3, a0, a0}, -x^(-1) + z]/48 - G[{a2, a3, a0, a5}, -x^(-1) + z]/
     48 - G[{a2, a3, a0, a6}, -x^(-1) + z]/48 - 
    G[{a2, a3, a5, a0}, -x^(-1) + z]/48 + G[{a2, a3, a5, a5}, -x^(-1) + z]/
     48 + G[{a2, a3, a5, a6}, -x^(-1) + z]/48 - 
    G[{a2, a3, a6, a0}, -x^(-1) + z]/48 + G[{a2, a3, a6, a5}, -x^(-1) + z]/
     48 + G[{a2, a3, a6, a6}, -x^(-1) + z]/48 - 
    G[{a2, a4, a0, a0}, -x^(-1) + z]/48 + G[{a2, a4, a0, a5}, -x^(-1) + z]/
     48 + G[{a2, a4, a0, a6}, -x^(-1) + z]/48 + 
    G[{a2, a4, a5, a0}, -x^(-1) + z]/48 - G[{a2, a4, a5, a5}, -x^(-1) + z]/
     48 - G[{a2, a4, a5, a6}, -x^(-1) + z]/48 + 
    G[{a2, a4, a6, a0}, -x^(-1) + z]/48 - G[{a2, a4, a6, a5}, -x^(-1) + z]/
     48 - G[{a2, a4, a6, a6}, -x^(-1) + z]/48 - 
    G[{a3, a1, a0, a0}, -x^(-1) + z]/48 + G[{a3, a1, a0, a5}, -x^(-1) + z]/
     48 + G[{a3, a1, a0, a6}, -x^(-1) + z]/48 + 
    G[{a3, a1, a5, a0}, -x^(-1) + z]/48 - G[{a3, a1, a5, a5}, -x^(-1) + z]/
     48 - G[{a3, a1, a5, a6}, -x^(-1) + z]/48 + 
    G[{a3, a1, a6, a0}, -x^(-1) + z]/48 - G[{a3, a1, a6, a5}, -x^(-1) + z]/
     48 - G[{a3, a1, a6, a6}, -x^(-1) + z]/48 + 
    G[{a3, a2, a0, a0}, -x^(-1) + z]/48 - G[{a3, a2, a0, a5}, -x^(-1) + z]/
     48 - G[{a3, a2, a0, a6}, -x^(-1) + z]/48 - 
    G[{a3, a2, a5, a0}, -x^(-1) + z]/48 + G[{a3, a2, a5, a5}, -x^(-1) + z]/
     48 + G[{a3, a2, a5, a6}, -x^(-1) + z]/48 - 
    G[{a3, a2, a6, a0}, -x^(-1) + z]/48 + G[{a3, a2, a6, a5}, -x^(-1) + z]/
     48 + G[{a3, a2, a6, a6}, -x^(-1) + z]/48 - 
    G[{a3, a3, a0, a0}, -x^(-1) + z]/48 + G[{a3, a3, a0, a5}, -x^(-1) + z]/
     48 + G[{a3, a3, a0, a6}, -x^(-1) + z]/48 + 
    G[{a3, a3, a5, a0}, -x^(-1) + z]/48 - G[{a3, a3, a5, a5}, -x^(-1) + z]/
     48 - G[{a3, a3, a5, a6}, -x^(-1) + z]/48 + 
    G[{a3, a3, a6, a0}, -x^(-1) + z]/48 - G[{a3, a3, a6, a5}, -x^(-1) + z]/
     48 - G[{a3, a3, a6, a6}, -x^(-1) + z]/48 + 
    G[{a3, a4, a0, a0}, -x^(-1) + z]/48 - G[{a3, a4, a0, a5}, -x^(-1) + z]/
     48 - G[{a3, a4, a0, a6}, -x^(-1) + z]/48 - 
    G[{a3, a4, a5, a0}, -x^(-1) + z]/48 + G[{a3, a4, a5, a5}, -x^(-1) + z]/
     48 + G[{a3, a4, a5, a6}, -x^(-1) + z]/48 - 
    G[{a3, a4, a6, a0}, -x^(-1) + z]/48 + G[{a3, a4, a6, a5}, -x^(-1) + z]/
     48 + G[{a3, a4, a6, a6}, -x^(-1) + z]/48 + 
    G[{a4, a1, a0, a0}, -x^(-1) + z]/48 - G[{a4, a1, a0, a5}, -x^(-1) + z]/
     48 - G[{a4, a1, a0, a6}, -x^(-1) + z]/48 - 
    G[{a4, a1, a5, a0}, -x^(-1) + z]/48 + G[{a4, a1, a5, a5}, -x^(-1) + z]/
     48 + G[{a4, a1, a5, a6}, -x^(-1) + z]/48 - 
    G[{a4, a1, a6, a0}, -x^(-1) + z]/48 + G[{a4, a1, a6, a5}, -x^(-1) + z]/
     48 + G[{a4, a1, a6, a6}, -x^(-1) + z]/48 - 
    G[{a4, a2, a0, a0}, -x^(-1) + z]/48 + G[{a4, a2, a0, a5}, -x^(-1) + z]/
     48 + G[{a4, a2, a0, a6}, -x^(-1) + z]/48 + 
    G[{a4, a2, a5, a0}, -x^(-1) + z]/48 - G[{a4, a2, a5, a5}, -x^(-1) + z]/
     48 - G[{a4, a2, a5, a6}, -x^(-1) + z]/48 + 
    G[{a4, a2, a6, a0}, -x^(-1) + z]/48 - G[{a4, a2, a6, a5}, -x^(-1) + z]/
     48 - G[{a4, a2, a6, a6}, -x^(-1) + z]/48 + 
    G[{a4, a3, a0, a0}, -x^(-1) + z]/48 - G[{a4, a3, a0, a5}, -x^(-1) + z]/
     48 - G[{a4, a3, a0, a6}, -x^(-1) + z]/48 - 
    G[{a4, a3, a5, a0}, -x^(-1) + z]/48 + G[{a4, a3, a5, a5}, -x^(-1) + z]/
     48 + G[{a4, a3, a5, a6}, -x^(-1) + z]/48 - 
    G[{a4, a3, a6, a0}, -x^(-1) + z]/48 + G[{a4, a3, a6, a5}, -x^(-1) + z]/
     48 + G[{a4, a3, a6, a6}, -x^(-1) + z]/48 - 
    G[{a4, a4, a0, a0}, -x^(-1) + z]/48 + G[{a4, a4, a0, a5}, -x^(-1) + z]/
     48 + G[{a4, a4, a0, a6}, -x^(-1) + z]/48 + 
    G[{a4, a4, a5, a0}, -x^(-1) + z]/48 - G[{a4, a4, a5, a5}, -x^(-1) + z]/
     48 - G[{a4, a4, a5, a6}, -x^(-1) + z]/48 + 
    G[{a4, a4, a6, a0}, -x^(-1) + z]/48 - G[{a4, a4, a6, a5}, -x^(-1) + z]/
     48 - G[{a4, a4, a6, a6}, -x^(-1) + z]/48 - 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/192 + 
    G[{b1, b2, b1, b4}, -x^(-2) + z^2]/96 + 
    G[{b1, b2, b4, b1}, -x^(-2) + z^2]/96 - 
    (5*G[{b1, b2, b4, b4}, -x^(-2) + z^2])/192 - 
    G[{b1, b2, b5, b4}, -x^(-2) + z^2]/192 - 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/192 + 
    G[{b1, b3, b1, b4}, -x^(-2) + z^2]/96 + 
    G[{b1, b3, b4, b1}, -x^(-2) + z^2]/96 - 
    (5*G[{b1, b3, b4, b4}, -x^(-2) + z^2])/192 - 
    G[{b1, b3, b5, b4}, -x^(-2) + z^2]/192 + 
    (11*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/32 - 
    (17*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/48 - 
    (17*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/64 + 
    (29*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/96 + 
    G[{b1, b4, b5, b4}, -x^(-2) + z^2]/192 - 
    (17*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/192 + 
    (17*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/192 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/3 + G[{b1, b7, b1, b4}, -x^(-2) + z^2]/
     3 + (47*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/192 - 
    (47*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/192 + 
    (17*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/192 - 
    (17*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/192 - 
    (247*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/192 + 
    (61*G[{b2, b1, b1, b4}, -x^(-2) + z^2])/48 + 
    (19*G[{b2, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (37*G[{b2, b1, b4, b4}, -x^(-2) + z^2])/48 + 
    (23*G[{b2, b1, b7, b1}, -x^(-2) + z^2])/48 - 
    (23*G[{b2, b1, b7, b4}, -x^(-2) + z^2])/48 + 
    G[{b2, b2, b1, b1}, -x^(-2) + z^2]/6 - G[{b2, b2, b1, b4}, -x^(-2) + z^2]/
     6 - G[{b2, b2, b4, b1}, -x^(-2) + z^2]/12 + 
    (65*G[{b2, b2, b4, b4}, -x^(-2) + z^2])/768 + 
    G[{b2, b2, b5, b4}, -x^(-2) + z^2]/768 - 
    G[{b2, b2, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b2, b2, b7, b4}, -x^(-2) + z^2]/12 + 
    (7*G[{b2, b3, b1, b1}, -x^(-2) + z^2])/48 - 
    (7*G[{b2, b3, b1, b4}, -x^(-2) + z^2])/48 - 
    (7*G[{b2, b3, b4, b1}, -x^(-2) + z^2])/96 + 
    (49*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/768 - 
    (7*G[{b2, b3, b5, b4}, -x^(-2) + z^2])/768 - 
    (7*G[{b2, b3, b7, b1}, -x^(-2) + z^2])/96 + 
    (7*G[{b2, b3, b7, b4}, -x^(-2) + z^2])/96 + 
    (61*G[{b2, b4, b1, b1}, -x^(-2) + z^2])/96 - 
    (29*G[{b2, b4, b1, b4}, -x^(-2) + z^2])/48 - 
    (71*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/192 + 
    (253*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/768 - 
    (3*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/256 - 
    (15*G[{b2, b4, b7, b1}, -x^(-2) + z^2])/64 + 
    (15*G[{b2, b4, b7, b4}, -x^(-2) + z^2])/64 - 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/768 + 
    (5*G[{b2, b5, b5, b4}, -x^(-2) + z^2])/768 + 
    G[{b2, b7, b1, b1}, -x^(-2) + z^2]/3 - G[{b2, b7, b1, b4}, -x^(-2) + z^2]/
     3 - (47*G[{b2, b7, b4, b1}, -x^(-2) + z^2])/192 + 
    (47*G[{b2, b7, b4, b4}, -x^(-2) + z^2])/192 - 
    (17*G[{b2, b7, b7, b1}, -x^(-2) + z^2])/192 + 
    (17*G[{b2, b7, b7, b4}, -x^(-2) + z^2])/192 - 
    (247*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/192 + 
    (61*G[{b3, b1, b1, b4}, -x^(-2) + z^2])/48 + 
    (19*G[{b3, b1, b4, b1}, -x^(-2) + z^2])/24 - 
    (37*G[{b3, b1, b4, b4}, -x^(-2) + z^2])/48 + 
    (23*G[{b3, b1, b7, b1}, -x^(-2) + z^2])/48 - 
    (23*G[{b3, b1, b7, b4}, -x^(-2) + z^2])/48 + 
    (7*G[{b3, b2, b1, b1}, -x^(-2) + z^2])/48 - 
    (7*G[{b3, b2, b1, b4}, -x^(-2) + z^2])/48 - 
    (7*G[{b3, b2, b4, b1}, -x^(-2) + z^2])/96 + 
    (49*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/768 - 
    (7*G[{b3, b2, b5, b4}, -x^(-2) + z^2])/768 - 
    (7*G[{b3, b2, b7, b1}, -x^(-2) + z^2])/96 + 
    (7*G[{b3, b2, b7, b4}, -x^(-2) + z^2])/96 + 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/6 - G[{b3, b3, b1, b4}, -x^(-2) + z^2]/
     6 - G[{b3, b3, b4, b1}, -x^(-2) + z^2]/12 + 
    (65*G[{b3, b3, b4, b4}, -x^(-2) + z^2])/768 + 
    G[{b3, b3, b5, b4}, -x^(-2) + z^2]/768 - 
    G[{b3, b3, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b3, b3, b7, b4}, -x^(-2) + z^2]/12 + 
    (61*G[{b3, b4, b1, b1}, -x^(-2) + z^2])/96 - 
    (29*G[{b3, b4, b1, b4}, -x^(-2) + z^2])/48 - 
    (71*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/192 + 
    (253*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/768 - 
    (3*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/256 - 
    (15*G[{b3, b4, b7, b1}, -x^(-2) + z^2])/64 + 
    (15*G[{b3, b4, b7, b4}, -x^(-2) + z^2])/64 - 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/768 + 
    (5*G[{b3, b5, b5, b4}, -x^(-2) + z^2])/768 + 
    G[{b3, b7, b1, b1}, -x^(-2) + z^2]/3 - G[{b3, b7, b1, b4}, -x^(-2) + z^2]/
     3 - (47*G[{b3, b7, b4, b1}, -x^(-2) + z^2])/192 + 
    (47*G[{b3, b7, b4, b4}, -x^(-2) + z^2])/192 - 
    (17*G[{b3, b7, b7, b1}, -x^(-2) + z^2])/192 + 
    (17*G[{b3, b7, b7, b4}, -x^(-2) + z^2])/192 + 
    (979*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/384 - 
    (967*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/384 - 
    (3835*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/3072 + 
    (3707*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/3072 - 
    (3901*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/3072 + 
    (3901*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/3072 - 
    (91*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/96 + 
    (15*G[{b4, b2, b1, b4}, -x^(-2) + z^2])/16 + 
    (11*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/24 - 
    (163*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/384 + 
    (5*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/384 + 
    (23*G[{b4, b2, b7, b1}, -x^(-2) + z^2])/48 - 
    (23*G[{b4, b2, b7, b4}, -x^(-2) + z^2])/48 - 
    (91*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/96 + 
    (15*G[{b4, b3, b1, b4}, -x^(-2) + z^2])/16 + 
    (11*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/24 - 
    (163*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/384 + 
    (5*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/384 + 
    (23*G[{b4, b3, b7, b1}, -x^(-2) + z^2])/48 - 
    (23*G[{b4, b3, b7, b4}, -x^(-2) + z^2])/48 - 
    (167*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/512 + 
    (437*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/1536 + 
    (123*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/2048 - 
    (157*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/6144 + 
    (47*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/1536 + 
    (1379*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/6144 - 
    (1379*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/6144 + 
    (11*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/512 - 
    (5*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/1536 - 
    (487*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/1536 + 
    (487*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/1536 + 
    (471*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/2048 - 
    (471*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/2048 + 
    (535*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/6144 - 
    (535*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/6144 - 
    (5*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/512 - 
    (29*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/1536 - 
    (31*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/1536 - 
    (5*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/1536 + 
    (3*G[{b7, b1, b1, b1}, -x^(-2) + z^2])/128 - 
    (3*G[{b7, b1, b1, b4}, -x^(-2) + z^2])/128 - 
    (37*G[{b7, b1, b4, b1}, -x^(-2) + z^2])/3072 + 
    (37*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/3072 - 
    (35*G[{b7, b1, b7, b1}, -x^(-2) + z^2])/3072 + 
    (35*G[{b7, b1, b7, b4}, -x^(-2) + z^2])/3072 - 
    (11*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/1536 + 
    (11*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/1536 - 
    (17*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/6144 + 
    (17*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/6144 + 
    (61*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/6144 - 
    (61*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/6144 - 
    (25*G[{b7, b7, b1, b1}, -x^(-2) + z^2])/1536 + 
    (25*G[{b7, b7, b1, b4}, -x^(-2) + z^2])/1536 + 
    (91*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/6144 - 
    (91*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/6144 + 
    (3*G[{b7, b7, b7, b1}, -x^(-2) + z^2])/2048 - 
    (3*G[{b7, b7, b7, b4}, -x^(-2) + z^2])/2048 - 
    ((21*I)/128)*Pi*H[{-3}, v] + (63*Pi^2*H[{-2}, v])/512 - 
    ((25*I)/1536)*Pi^3*H[{-1}, v] - ((125*I)/384)*Pi*H[{-2}, v]*H[{-1}, v] - 
    (Pi^2*H[{-1}, v]^2)/36864 - (5*H[{-1}, v]^4)/6144 + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*((I/64)*Pi - H[{1}, (1 - v)/2]/192) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*((I/64)*Pi - H[{1}, (1 - v)/2]/192) + 
    ((13*I)/1152)*Pi^3*H[{1}, (1 - v)/2] - 
    (17*G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/192 + 
    (17*G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/192 + 
    (23*G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (7*G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (15*G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/64 - 
    (17*G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/192 + 
    (23*G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 - 
    (7*G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (15*G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/64 - 
    (17*G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/192 - 
    (3901*G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/3072 + 
    (23*G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (23*G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/48 + 
    (1379*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6144 + 
    (535*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6144 - 
    (35*G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/3072 + 
    (61*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/6144 + 
    (3*G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/2048 - 
    (61*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/18432 - 
    (5*H[{-1}, v]^3*H[{1}, (1 - v)/2])/1536 - (3*Pi^2*H[{1}, (1 - v)/2]^2)/
     8192 - (I/768)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 - 
    (7*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/2048 + 
    (I/4608)*Pi*H[{1}, (1 - v)/2]^3 - (H[{-1}, v]*H[{1}, (1 - v)/2]^3)/2048 - 
    (11*H[{1}, (1 - v)/2]^4)/49152 + ((31*I)/2304)*Pi^3*H[{1}, v] - 
    ((31*I)/192)*Pi*H[{-2}, v]*H[{1}, v] + (Pi^2*H[{-1}, v]*H[{1}, v])/512 - 
    (Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/1536 + (I/384)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] - (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*
      H[{1}, v])/768 + (I/1536)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/1536 - 
    (19*H[{1}, (1 - v)/2]^3*H[{1}, v])/9216 + (55*Pi^2*H[{1}, v]^2)/1024 - 
    (I/12)*Pi*H[{-1}, v]*H[{1}, v]^2 + (5*H[{-1}, v]^2*H[{1}, v]^2)/1536 + 
    ((121*I)/1536)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (17*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/1536 + 
    (11*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/2048 + 
    ((49*I)/1152)*Pi*H[{1}, v]^3 + (13*H[{-1}, v]*H[{1}, v]^3)/512 - 
    (289*H[{1}, (1 - v)/2]*H[{1}, v]^3)/9216 - (385*H[{1}, v]^4)/36864 + 
    (5087*Pi^2*H[{2}, (1 - v)/2])/36864 - ((21*I)/128)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] - (11*H[{-1}, v]^2*H[{2}, (1 - v)/2])/3072 + 
    ((31*I)/192)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (21*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/1024 + 
    (31*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/12288 + 
    ((313*I)/768)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (3*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/16 - 
    (37*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/256 - 
    (341*H[{1}, v]^2*H[{2}, (1 - v)/2])/1536 + (10823*H[{2}, (1 - v)/2]^2)/
     24576 + (63*Pi^2*H[{2}, v])/512 - ((125*I)/384)*Pi*H[{-1}, v]*
     H[{2}, v] - ((31*I)/192)*Pi*H[{1}, v]*H[{2}, v] + (21*H[{2}, v]^2)/512 + 
    ((437*I)/768)*Pi*H[{3}, (1 - v)/2] + (2173*H[{-1}, v]*H[{3}, (1 - v)/2])/
     3072 - (3673*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/6144 - 
    (77*H[{1}, v]*H[{3}, (1 - v)/2])/128 - ((21*I)/128)*Pi*H[{3}, v] - 
    (2843*H[{4}, (1 - v)/2])/6144 - (21*H[{-3, -1}, v])/128 + 
    (21*H[{-3, 1}, v])/128 + ((319*I)/768)*Pi*H[{-2, -1}, v] - 
    (125*H[{-1}, v]*H[{-2, -1}, v])/384 - (31*H[{1}, v]*H[{-2, -1}, v])/192 + 
    ((445*I)/768)*Pi*H[{-2, 1}, v] + (125*H[{-1}, v]*H[{-2, 1}, v])/384 + 
    (31*H[{1}, v]*H[{-2, 1}, v])/192 + ((319*I)/768)*Pi*H[{2, -1}, v] - 
    (125*H[{-1}, v]*H[{2, -1}, v])/384 - (31*H[{1}, v]*H[{2, -1}, v])/192 - 
    ((311*I)/768)*Pi*H[{2, 1}, (1 - v)/2] + 
    (895*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/3072 - 
    (653*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/2048 + 
    (77*H[{1}, v]*H[{2, 1}, (1 - v)/2])/192 + ((445*I)/768)*Pi*H[{2, 1}, v] + 
    (125*H[{-1}, v]*H[{2, 1}, v])/384 + (31*H[{1}, v]*H[{2, 1}, v])/192 + 
    (77*H[{2, 2}, (1 - v)/2])/12288 - (21*H[{2, 2}, v])/256 - 
    (21*H[{3, -1}, v])/128 + (577*H[{-2, -1, -1}, v])/768 - 
    (203*H[{-2, -1, 1}, v])/768 + (203*H[{-2, 1, -1}, v])/768 - 
    (577*H[{-2, 1, 1}, v])/768 + (577*H[{2, -1, -1}, v])/768 - 
    (203*H[{2, -1, 1}, v])/768 + (203*H[{2, 1, -1}, v])/768 + 
    (8869*H[{2, 1, 1}, (1 - v)/2])/6144 - (577*H[{2, 1, 1}, v])/768 + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*(((5*I)/16)*Pi + (1397*H[{-1}, v])/3072 - 
      (565*H[{1}, (1 - v)/2])/3072 - (13*H[{1}, v])/48 - (743*Log[2])/1024) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(((57*I)/128)*Pi + 
      (5*H[{1}, (1 - v)/2])/384 - (23*H[{1}, v])/48 - (23*Log[2])/48) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*(((57*I)/128)*Pi + 
      (5*H[{1}, (1 - v)/2])/384 - (23*H[{1}, v])/48 - (23*Log[2])/48) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*((-I/32)*Pi + H[{-1}, v]/6 - 
      (13*H[{1}, (1 - v)/2])/192 - H[{1}, v]/192 - (11*Log[2])/64) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*(H[{-1}, v]/6 - H[{1}, (1 - v)/2]/6 - 
      Log[2]/6) + G[{b2, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/6 - (5*H[{1}, (1 - v)/2])/64 - Log[2]/6) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/6 - (5*H[{1}, (1 - v)/2])/64 - 
      Log[2]/6) + G[{b4, b7, b1}, -x^(-2) + z^2]*((487*H[{-1}, v])/3072 - 
      (487*H[{1}, (1 - v)/2])/3072 - (487*Log[2])/3072) + 
    G[{b2, b2, b1}, -x^(-2) + z^2]*((I/12)*Pi + H[{1}, (1 - v)/2]/12 - 
      H[{1}, v]/12 - Log[2]/12) + G[{b3, b3, b1}, -x^(-2) + z^2]*
     ((I/12)*Pi + H[{1}, (1 - v)/2]/12 - H[{1}, v]/12 - Log[2]/12) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(((7*I)/96)*Pi + (7*H[{1}, (1 - v)/2])/
       96 - (7*H[{1}, v])/96 - (7*Log[2])/96) + 
    G[{b3, b2, b1}, -x^(-2) + z^2]*(((7*I)/96)*Pi + (7*H[{1}, (1 - v)/2])/
       96 - (7*H[{1}, v])/96 - (7*Log[2])/96) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(((5*I)/32)*Pi - (7*H[{-1}, v])/48 + 
      H[{1}, (1 - v)/2]/3 - (3*H[{1}, v])/16 - Log[2]/24) + 
    G[{b3, b4, b1}, -x^(-2) + z^2]*(((5*I)/32)*Pi - (7*H[{-1}, v])/48 + 
      H[{1}, (1 - v)/2]/3 - (3*H[{1}, v])/16 - Log[2]/24) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((-47*H[{1}, v])/1536 - 
      (47*Log[2])/1536) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     ((7*H[{-1}, v])/768 + (7*H[{1}, (1 - v)/2])/768 - (11*H[{1}, v])/512 - 
      (47*Log[2])/1536) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     (((5*I)/8)*Pi - (487*H[{-1}, v])/768 + (991*H[{1}, (1 - v)/2])/768 - 
      (21*H[{1}, v])/32 - (17*Log[2])/768) + G[{b2, b1, b4}, -x^(-2) + z^2]*
     (((5*I)/16)*Pi - (5*H[{-1}, v])/16 + H[{1}, (1 - v)/2]/6 - H[{1}, v]/3 - 
      Log[2]/48) + G[{b3, b1, b4}, -x^(-2) + z^2]*
     (((5*I)/16)*Pi - (5*H[{-1}, v])/16 + H[{1}, (1 - v)/2]/6 - H[{1}, v]/3 - 
      Log[2]/48) + G[{b4, b2, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/384 - 
      (5*Log[2])/384) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     ((-5*H[{1}, v])/384 - (5*Log[2])/384) + G[{b7, b1, b4}, -x^(-2) + z^2]*
     ((3*H[{-1}, v])/256 - H[{1}, (1 - v)/2]/3072 - (3*Log[2])/256) + 
    G[{b7, b7, b1}, -x^(-2) + z^2]*((25*H[{-1}, v])/3072 - 
      (25*H[{1}, (1 - v)/2])/3072 - (25*Log[2])/3072) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/768 - (5*Log[2])/768) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*((-5*H[{1}, v])/768 - (5*Log[2])/768) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/192 - Log[2]/192) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*((11*H[{-1}, v])/3072 - 
      (11*H[{1}, (1 - v)/2])/3072 - (11*Log[2])/3072) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/768 - Log[2]/768) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/768 - Log[2]/768) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 + 
      H[{1}, v]/768 - Log[2]/768) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/384 + H[{1}, (1 - v)/2]/384 + H[{1}, v]/768 - Log[2]/768) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/1536 + (5*Log[2])/1536) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/1536 + (5*Log[2])/1536) + 
    G[{b7, b4, b4}, -x^(-2) + z^2]*((-11*H[{-1}, v])/3072 - 
      (13*H[{1}, (1 - v)/2])/2048 + (11*Log[2])/3072) + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/192 + Log[2]/192) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/192 + Log[2]/192) + 
    G[{b2, b1, b1}, -x^(-2) + z^2]*(((-5*I)/16)*Pi + (31*H[{-1}, v])/96 - 
      (125*H[{1}, (1 - v)/2])/192 + (21*H[{1}, v])/64 + Log[2]/192) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(((-5*I)/16)*Pi + (31*H[{-1}, v])/96 - 
      (125*H[{1}, (1 - v)/2])/192 + (21*H[{1}, v])/64 + Log[2]/192) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*((-25*H[{-1}, v])/3072 + 
      (41*H[{1}, (1 - v)/2])/6144 + (25*Log[2])/3072) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/768 + (7*Log[2])/768) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/768 + (7*Log[2])/768) + 
    G[{b7, b1, b1}, -x^(-2) + z^2]*((-3*H[{-1}, v])/256 + 
      (3*H[{1}, (1 - v)/2])/256 + (3*Log[2])/256) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/256 + (3*Log[2])/256) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/256 + (3*Log[2])/256) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*((29*H[{1}, v])/1536 + (29*Log[2])/1536) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*((-11*H[{-1}, v])/768 - 
      (11*H[{1}, (1 - v)/2])/768 + (5*H[{1}, v])/512 + (37*Log[2])/1536) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*((-3*H[{-1}, v])/256 - 
      (3*H[{1}, (1 - v)/2])/256 + (31*H[{1}, v])/1536 + (49*Log[2])/1536) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*(((-5*I)/8)*Pi + (157*H[{-1}, v])/256 - 
      (31*H[{1}, (1 - v)/2])/3072 + (2*H[{1}, v])/3 + (41*Log[2])/768) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*(((-19*I)/128)*Pi + (49*H[{-1}, v])/384 - 
      (3*H[{1}, (1 - v)/2])/32 + (145*H[{1}, v])/768 + (47*Log[2])/768) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(((-19*I)/128)*Pi + (49*H[{-1}, v])/384 - 
      (3*H[{1}, (1 - v)/2])/32 + (145*H[{1}, v])/768 + (47*Log[2])/768) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*(((-49*I)/768)*Pi - 
      (7*H[{1}, (1 - v)/2])/768 + (7*H[{1}, v])/96 + (7*Log[2])/96) + 
    G[{b3, b2, b4}, -x^(-2) + z^2]*(((-49*I)/768)*Pi - 
      (7*H[{1}, (1 - v)/2])/768 + (7*H[{1}, v])/96 + (7*Log[2])/96) + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*(((-65*I)/768)*Pi + 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/12 + Log[2]/12) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(((-65*I)/768)*Pi + 
      H[{1}, (1 - v)/2]/768 + H[{1}, v]/12 + Log[2]/12) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*((-487*H[{-1}, v])/3072 + 
      (439*H[{1}, (1 - v)/2])/6144 + (487*Log[2])/3072) + 
    G[{b1, b7, b4}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + (5*H[{1}, (1 - v)/2])/
       64 + Log[2]/6) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/6 + H[{1}, (1 - v)/2]/6 + Log[2]/6) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/6 + H[{1}, (1 - v)/2]/6 + 
      Log[2]/6) + G[{b1, b4, b1}, -x^(-2) + z^2]*((I/96)*Pi - H[{-1}, v]/6 + 
      H[{1}, (1 - v)/2]/6 + Log[2]/6) + G[{b4, b2, b1}, -x^(-2) + z^2]*
     (((-15*I)/32)*Pi - (23*H[{1}, (1 - v)/2])/48 + (23*H[{1}, v])/48 + 
      (23*Log[2])/48) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     (((-15*I)/32)*Pi - (23*H[{1}, (1 - v)/2])/48 + (23*H[{1}, v])/48 + 
      (23*Log[2])/48) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (((-19*I)/64)*Pi - (1249*H[{-1}, v])/3072 - (305*H[{1}, (1 - v)/2])/
       6144 + (403*H[{1}, v])/1536 + (685*Log[2])/1024) + 
    ((161*I)/4608)*Pi^3*Log[2] + (21*H[{-3}, v]*Log[2])/64 + 
    ((21*I)/64)*Pi*H[{-2}, v]*Log[2] + (37*Pi^2*H[{-1}, v]*Log[2])/18432 + 
    (125*H[{-2}, v]*H[{-1}, v]*Log[2])/192 + (5*H[{-1}, v]^3*Log[2])/1536 + 
    (49*Pi^2*H[{1}, (1 - v)/2]*Log[2])/18432 + (I/384)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] + (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/
     1536 + (I/512)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/3072 - 
    (29*H[{1}, (1 - v)/2]^3*Log[2])/18432 + (27*Pi^2*H[{1}, v]*Log[2])/256 + 
    (31*H[{-2}, v]*H[{1}, v]*Log[2])/96 - (I/6)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] + (5*H[{-1}, v]^2*H[{1}, v]*Log[2])/768 + 
    ((119*I)/768)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (9*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/256 + 
    (47*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/3072 + 
    ((27*I)/128)*Pi*H[{1}, v]^2*Log[2] + (107*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     1536 - (323*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/3072 - 
    (619*H[{1}, v]^3*Log[2])/9216 + ((439*I)/768)*Pi*H[{2}, (1 - v)/2]*
     Log[2] + (299*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/1536 - 
    (169*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/1024 - 
    (485*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/768 + 
    ((21*I)/64)*Pi*H[{2}, v]*Log[2] + (125*H[{-1}, v]*H[{2}, v]*Log[2])/192 + 
    (31*H[{1}, v]*H[{2}, v]*Log[2])/96 - (4021*H[{3}, (1 - v)/2]*Log[2])/
     3072 + (21*H[{3}, v]*Log[2])/64 - (109*H[{-2, -1}, v]*Log[2])/128 - 
    (151*H[{-2, 1}, v]*Log[2])/128 - (109*H[{2, -1}, v]*Log[2])/128 + 
    (337*H[{2, 1}, (1 - v)/2]*Log[2])/3072 - (151*H[{2, 1}, v]*Log[2])/128 - 
    (4333*Pi^2*Log[2]^2)/36864 - (21*H[{-2}, v]*Log[2]^2)/64 - 
    (I/12)*Pi*H[{-1}, v]*Log[2]^2 - (5*H[{-1}, v]^2*Log[2]^2)/3072 + 
    ((39*I)/512)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + 
    (11*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/768 + 
    (5*H[{1}, (1 - v)/2]^2*Log[2]^2)/768 + ((113*I)/384)*Pi*H[{1}, v]*
     Log[2]^2 + (97*H[{-1}, v]*H[{1}, v]*Log[2]^2)/1536 - 
    (377*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/3072 - 
    (833*H[{1}, v]^2*Log[2]^2)/6144 - (423*H[{2}, (1 - v)/2]*Log[2]^2)/1024 - 
    (21*H[{2}, v]*Log[2]^2)/64 + ((145*I)/1152)*Pi*Log[2]^3 + 
    (17*H[{-1}, v]*Log[2]^3)/768 - (421*H[{1}, (1 - v)/2]*Log[2]^3)/9216 - 
    (1027*H[{1}, v]*Log[2]^3)/9216 + (5009*Log[2]^4)/36864 + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/6 + 
      (17*H[{1}, (1 - v)/2]^2)/384 + (17*H[{2}, (1 - v)/2])/192 - 
      (H[{1}, (1 - v)/2]*Log[2])/6) + G[{b4, b7}, -x^(-2) + z^2]*
     ((487*H[{-1}, v]*H[{1}, (1 - v)/2])/3072 + (535*H[{1}, (1 - v)/2]^2)/
       12288 + (535*H[{2}, (1 - v)/2])/6144 - (487*H[{1}, (1 - v)/2]*Log[2])/
       3072) + G[{b7, b7}, -x^(-2) + z^2]*
     ((25*H[{-1}, v]*H[{1}, (1 - v)/2])/3072 + (3*H[{1}, (1 - v)/2]^2)/4096 + 
      (3*H[{2}, (1 - v)/2])/2048 - (25*H[{1}, (1 - v)/2]*Log[2])/3072) + 
    G[{b2, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/6 - 
      (17*H[{1}, (1 - v)/2]^2)/384 - (17*H[{2}, (1 - v)/2])/192 + 
      (H[{1}, (1 - v)/2]*Log[2])/6) + G[{b3, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/6 - (17*H[{1}, (1 - v)/2]^2)/384 - 
      (17*H[{2}, (1 - v)/2])/192 + (H[{1}, (1 - v)/2]*Log[2])/6) + 
    G[{b1, b4}, -x^(-2) + z^2]*(Pi^2/1152 - (I/192)*Pi*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/6 - H[{1}, (1 - v)/2]^2/24 + 
      (I/192)*Pi*H[{1}, v] - H[{2}, (1 - v)/2]/12 + (I/192)*Pi*Log[2] + 
      (H[{1}, (1 - v)/2]*Log[2])/6) + G[{b4, b1}, -x^(-2) + z^2]*
     ((9013*Pi^2)/36864 - ((5*I)/16)*Pi*H[{-1}, v] - (3*H[{-1}, v]^2)/1024 + 
      ((5*I)/16)*Pi*H[{1}, (1 - v)/2] - (503*H[{-1}, v]*H[{1}, (1 - v)/2])/
       1536 - (1903*H[{1}, (1 - v)/2]^2)/6144 + (H[{-1}, v]*H[{1}, v])/3 - 
      (31*H[{1}, (1 - v)/2]*H[{1}, v])/96 - H[{1}, v]^2/192 - 
      (3901*H[{2}, (1 - v)/2])/3072 + ((5*I)/16)*Pi*Log[2] + 
      (521*H[{-1}, v]*Log[2])/1536 + (7*H[{1}, (1 - v)/2]*Log[2])/1536 - 
      (11*H[{1}, v]*Log[2])/32 - (1049*Log[2]^2)/3072) + 
    G[{b4, b2}, -x^(-2) + z^2]*((-21*Pi^2)/256 - ((63*I)/128)*Pi*
       H[{1}, (1 - v)/2] + (63*H[{1}, (1 - v)/2]^2)/256 + 
      ((63*I)/128)*Pi*H[{1}, v] + (63*H[{1}, (1 - v)/2]*H[{1}, v])/128 - 
      (63*H[{1}, v]^2)/256 + (63*H[{2}, (1 - v)/2])/64 + 
      ((63*I)/128)*Pi*Log[2] + (63*H[{1}, (1 - v)/2]*Log[2])/128 - 
      (63*H[{1}, v]*Log[2])/128 - (63*Log[2]^2)/256) + 
    G[{b2, b4}, -x^(-2) + z^2]*((635*Pi^2)/4608 - ((19*I)/128)*Pi*
       H[{-1}, v] + ((21*I)/256)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/384 + (5*H[{1}, (1 - v)/2]^2)/512 + 
      ((17*I)/256)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/6 - 
      (19*H[{1}, (1 - v)/2]*H[{1}, v])/192 - (13*H[{1}, v]^2)/384 - 
      (63*H[{2}, (1 - v)/2])/256 + ((55*I)/256)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/6 - (13*H[{1}, (1 - v)/2]*Log[2])/128 - 
      (15*H[{1}, v]*Log[2])/64 - (77*Log[2]^2)/384) + 
    G[{b3, b4}, -x^(-2) + z^2]*((635*Pi^2)/4608 - ((19*I)/128)*Pi*
       H[{-1}, v] + ((21*I)/256)*Pi*H[{1}, (1 - v)/2] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/384 + (5*H[{1}, (1 - v)/2]^2)/512 + 
      ((17*I)/256)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/6 - 
      (19*H[{1}, (1 - v)/2]*H[{1}, v])/192 - (13*H[{1}, v]^2)/384 - 
      (63*H[{2}, (1 - v)/2])/256 + ((55*I)/256)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/6 - (13*H[{1}, (1 - v)/2]*Log[2])/128 - 
      (15*H[{1}, v]*Log[2])/64 - (77*Log[2]^2)/384) + 
    G[{b5, b4}, -x^(-2) + z^2]*(Pi^2/512 - (5*H[{-1}, v]^2)/768 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2])/384 - (5*H[{1}, (1 - v)/2]^2)/768 + 
      (11*H[{-1}, v]*H[{1}, v])/768 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/1536 - 
      (5*H[{1}, v]^2)/1024 - (29*H[{2}, (1 - v)/2])/1536 + 
      (7*H[{-1}, v]*Log[2])/256 + (13*H[{1}, (1 - v)/2]*Log[2])/1536 - 
      (37*H[{1}, v]*Log[2])/1536 - (79*Log[2]^2)/3072) + 
    G[{b5, b5}, -x^(-2) + z^2]*((5*Pi^2)/9216 + (3*H[{-1}, v]*H[{1}, v])/
       256 + (13*H[{1}, (1 - v)/2]*H[{1}, v])/1536 - (31*H[{1}, v]^2)/3072 - 
      (5*H[{2}, (1 - v)/2])/1536 + (3*H[{-1}, v]*Log[2])/256 + 
      (13*H[{1}, (1 - v)/2]*Log[2])/1536 - (49*H[{1}, v]*Log[2])/1536 - 
      (67*Log[2]^2)/3072) + G[{b7, b4}, -x^(-2) + z^2]*
     ((-11*Pi^2)/36864 - (3*H[{-1}, v]^2)/1024 - 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2])/3072 + (25*H[{1}, (1 - v)/2]^2)/
       12288 + (61*H[{2}, (1 - v)/2])/6144 + (3*H[{-1}, v]*Log[2])/512 + 
      (7*H[{1}, (1 - v)/2]*Log[2])/3072 - (3*Log[2]^2)/1024) + 
    G[{b2, b5}, -x^(-2) + z^2]*((-5*Pi^2)/4608 - (H[{-1}, v]*H[{1}, v])/384 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/256 - H[{1}, v]^2/1536 + 
      (5*H[{2}, (1 - v)/2])/768 - (H[{-1}, v]*Log[2])/384 + 
      (H[{1}, (1 - v)/2]*Log[2])/256 + (H[{1}, v]*Log[2])/768 + 
      Log[2]^2/512) + G[{b3, b5}, -x^(-2) + z^2]*((-5*Pi^2)/4608 - 
      (H[{-1}, v]*H[{1}, v])/384 + (H[{1}, (1 - v)/2]*H[{1}, v])/256 - 
      H[{1}, v]^2/1536 + (5*H[{2}, (1 - v)/2])/768 - 
      (H[{-1}, v]*Log[2])/384 + (H[{1}, (1 - v)/2]*Log[2])/256 + 
      (H[{1}, v]*Log[2])/768 + Log[2]^2/512) + G[{b1, b2}, -x^(-2) + z^2]*
     (Pi^2/1152 + (I/192)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/384 - 
      (I/192)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/192 + 
      H[{1}, v]^2/384 - H[{2}, (1 - v)/2]/96 - (I/192)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/192 + (H[{1}, v]*Log[2])/192 + 
      Log[2]^2/384) + G[{b7, b1}, -x^(-2) + z^2]*((11*Pi^2)/36864 + 
      (3*H[{-1}, v]^2)/1024 - (3*H[{-1}, v]*H[{1}, (1 - v)/2])/512 - 
      (17*H[{1}, (1 - v)/2]^2)/6144 - (35*H[{2}, (1 - v)/2])/3072 - 
      (3*H[{-1}, v]*Log[2])/512 + (3*H[{1}, (1 - v)/2]*Log[2])/512 + 
      (3*Log[2]^2)/1024) + G[{b4, b5}, -x^(-2) + z^2]*
     ((5*Pi^2)/9216 - (7*H[{-1}, v]*H[{1}, v])/768 - 
      (19*H[{1}, (1 - v)/2]*H[{1}, v])/1536 + (11*H[{1}, v]^2)/1024 - 
      (5*H[{2}, (1 - v)/2])/1536 - (7*H[{-1}, v]*Log[2])/768 - 
      (19*H[{1}, (1 - v)/2]*Log[2])/1536 + (47*H[{1}, v]*Log[2])/1536 + 
      (61*Log[2]^2)/3072) + G[{b2, b2}, -x^(-2) + z^2]*
     ((7*Pi^2)/512 + ((21*I)/256)*Pi*H[{1}, (1 - v)/2] - 
      (21*H[{1}, (1 - v)/2]^2)/512 - ((21*I)/256)*Pi*H[{1}, v] - 
      (21*H[{1}, (1 - v)/2]*H[{1}, v])/256 + (21*H[{1}, v]^2)/512 - 
      (21*H[{2}, (1 - v)/2])/128 - ((21*I)/256)*Pi*Log[2] - 
      (21*H[{1}, (1 - v)/2]*Log[2])/256 + (21*H[{1}, v]*Log[2])/256 + 
      (21*Log[2]^2)/512) + G[{b3, b2}, -x^(-2) + z^2]*
     ((7*Pi^2)/512 + ((21*I)/256)*Pi*H[{1}, (1 - v)/2] - 
      (21*H[{1}, (1 - v)/2]^2)/512 - ((21*I)/256)*Pi*H[{1}, v] - 
      (21*H[{1}, (1 - v)/2]*H[{1}, v])/256 + (21*H[{1}, v]^2)/512 - 
      (21*H[{2}, (1 - v)/2])/128 - ((21*I)/256)*Pi*Log[2] - 
      (21*H[{1}, (1 - v)/2]*Log[2])/256 + (21*H[{1}, v]*Log[2])/256 + 
      (21*Log[2]^2)/512) + G[{b2, b1}, -x^(-2) + z^2]*
     ((-43*Pi^2)/288 + ((5*I)/32)*Pi*H[{-1}, v] - 
      ((5*I)/32)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/6 + 
      (29*H[{1}, (1 - v)/2]^2)/384 - (H[{-1}, v]*H[{1}, v])/6 + 
      (31*H[{1}, (1 - v)/2]*H[{1}, v])/192 + H[{1}, v]^2/384 + 
      (23*H[{2}, (1 - v)/2])/48 - ((5*I)/32)*Pi*Log[2] - 
      (H[{-1}, v]*Log[2])/6 - (H[{1}, (1 - v)/2]*Log[2])/192 + 
      (11*H[{1}, v]*Log[2])/64 + (65*Log[2]^2)/384) + 
    G[{b3, b1}, -x^(-2) + z^2]*((-43*Pi^2)/288 + ((5*I)/32)*Pi*H[{-1}, v] - 
      ((5*I)/32)*Pi*H[{1}, (1 - v)/2] + (H[{-1}, v]*H[{1}, (1 - v)/2])/6 + 
      (29*H[{1}, (1 - v)/2]^2)/384 - (H[{-1}, v]*H[{1}, v])/6 + 
      (31*H[{1}, (1 - v)/2]*H[{1}, v])/192 + H[{1}, v]^2/384 + 
      (23*H[{2}, (1 - v)/2])/48 - ((5*I)/32)*Pi*Log[2] - 
      (H[{-1}, v]*Log[2])/6 - (H[{1}, (1 - v)/2]*Log[2])/192 + 
      (11*H[{1}, v]*Log[2])/64 + (65*Log[2]^2)/384) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-6245*Pi^2)/36864 + 
      ((19*I)/64)*Pi*H[{-1}, v] + (29*H[{-1}, v]^2)/3072 + 
      ((21*I)/128)*Pi*H[{1}, (1 - v)/2] + (181*H[{-1}, v]*H[{1}, (1 - v)/2])/
       1024 + (109*H[{1}, (1 - v)/2]^2)/4096 - ((59*I)/128)*Pi*H[{1}, v] - 
      (265*H[{-1}, v]*H[{1}, v])/768 - (191*H[{1}, (1 - v)/2]*H[{1}, v])/
       1536 + (721*H[{1}, v]^2)/3072 + (1567*H[{2}, (1 - v)/2])/6144 - 
      ((97*I)/128)*Pi*Log[2] - (559*H[{-1}, v]*Log[2])/1536 - 
      (925*H[{1}, (1 - v)/2]*Log[2])/3072 + (417*H[{1}, v]*Log[2])/512 + 
      (905*Log[2]^2)/1536) + G[{b7}, -x^(-2) + z^2]*
     ((11*Pi^2*H[{1}, (1 - v)/2])/36864 + (3*H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       1024 + (25*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/6144 + 
      (25*H[{1}, (1 - v)/2]^3)/36864 + (25*H[{-1}, v]*H[{2}, (1 - v)/2])/
       3072 - (11*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/6144 + 
      (3*H[{3}, (1 - v)/2])/2048 + (31*H[{2, 1}, (1 - v)/2])/6144 - 
      (3*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/512 - 
      (25*H[{1}, (1 - v)/2]^2*Log[2])/6144 - (25*H[{2}, (1 - v)/2]*Log[2])/
       3072 + (3*H[{1}, (1 - v)/2]*Log[2]^2)/1024) + 
    (65*PolyLog[4, 1/2])/16 + G[{a4}, -x^(-1) + z]*
     ((I/192)*Pi^3 - (7*Zeta[3])/96) + G[{a2}, -x^(-1) + z]*
     ((I/384)*Pi^3 - (7*Zeta[3])/192) + G[{b2}, -x^(-2) + z^2]*
     (((25*I)/1536)*Pi^3 - ((21*I)/128)*Pi*H[{-2}, v] + 
      (7*Pi^2*H[{-1}, v])/256 - (61*Pi^2*H[{1}, (1 - v)/2])/576 + 
      ((21*I)/128)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      ((71*I)/1536)*Pi*H[{1}, (1 - v)/2]^2 - 
      (21*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/256 - (205*H[{1}, (1 - v)/2]^3)/
       4608 + (61*Pi^2*H[{1}, v])/576 - ((21*I)/128)*Pi*H[{-1}, v]*
       H[{1}, v] - ((197*I)/768)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (21*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/128 - 
      (79*H[{1}, (1 - v)/2]^2*H[{1}, v])/1536 + ((197*I)/1536)*Pi*
       H[{1}, v]^2 + (21*H[{-1}, v]*H[{1}, v]^2)/256 + 
      (205*H[{1}, (1 - v)/2]*H[{1}, v]^2)/1536 - (205*H[{1}, v]^3)/4608 - 
      ((21*I)/128)*Pi*H[{2}, (1 - v)/2] - (21*H[{-1}, v]*H[{2}, (1 - v)/2])/
       64 - (79*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/384 + 
      (21*H[{1}, v]*H[{2}, (1 - v)/2])/128 - ((21*I)/128)*Pi*H[{2}, v] - 
      H[{3}, (1 - v)/2]/24 - (21*H[{-2, -1}, v])/128 + 
      (21*H[{-2, 1}, v])/128 - (21*H[{2, -1}, v])/128 + 
      H[{2, 1}, (1 - v)/2]/24 + (21*H[{2, 1}, v])/128 + 
      (181*Pi^2*Log[2])/2304 + (21*H[{-2}, v]*Log[2])/64 - 
      ((21*I)/128)*Pi*H[{-1}, v]*Log[2] - ((323*I)/768)*Pi*H[{1}, (1 - v)/2]*
       Log[2] - (21*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/128 + 
      (47*H[{1}, (1 - v)/2]^2*Log[2])/1536 + ((323*I)/768)*Pi*H[{1}, v]*
       Log[2] + (21*H[{-1}, v]*H[{1}, v]*Log[2])/128 + 
      (331*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/768 - (331*H[{1}, v]^2*Log[2])/
       1536 + (63*H[{2}, (1 - v)/2]*Log[2])/128 + (21*H[{2}, v]*Log[2])/64 + 
      ((449*I)/1536)*Pi*Log[2]^2 + (21*H[{-1}, v]*Log[2]^2)/256 + 
      (457*H[{1}, (1 - v)/2]*Log[2]^2)/1536 - (457*H[{1}, v]*Log[2]^2)/1536 - 
      (583*Log[2]^3)/4608 - Zeta[3]/192) + G[{b5}, -x^(-2) + z^2]*
     ((Pi^2*H[{-1}, v])/512 + (13*Pi^2*H[{1}, (1 - v)/2])/9216 - 
      (Pi^2*H[{1}, v])/512 + (5*H[{-1}, v]^2*H[{1}, v])/768 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/768 - 
      (11*H[{1}, (1 - v)/2]^2*H[{1}, v])/3072 - (11*H[{-1}, v]*H[{1}, v]^2)/
       1536 + (3*H[{1}, (1 - v)/2]*H[{1}, v]^2)/1024 + (5*H[{1}, v]^3)/3072 - 
      (3*H[{-1}, v]*H[{2}, (1 - v)/2])/256 - 
      (13*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/1536 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/768 - (9*H[{3}, (1 - v)/2])/512 - 
      (5*H[{2, 1}, (1 - v)/2])/1536 - (Pi^2*Log[2])/256 + 
      (5*H[{-1}, v]^2*Log[2])/768 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       768 - (11*H[{1}, (1 - v)/2]^2*Log[2])/3072 - 
      (7*H[{-1}, v]*H[{1}, v]*Log[2])/256 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/1536 + (37*H[{1}, v]^2*Log[2])/
       3072 + (5*H[{2}, (1 - v)/2]*Log[2])/384 - (31*H[{-1}, v]*Log[2]^2)/
       1536 + (5*H[{1}, (1 - v)/2]*Log[2]^2)/3072 + (79*H[{1}, v]*Log[2]^2)/
       3072 + (47*Log[2]^3)/3072 + Zeta[3]/48) + G[{a1}, -x^(-1) + z]*
     ((-I/384)*Pi^3 + (7*Zeta[3])/192) + G[{b4}, -x^(-2) + z^2]*
     (((13*I)/1536)*Pi^3 + ((63*I)/128)*Pi*H[{-2}, v] - 
      (89*Pi^2*H[{-1}, v])/1536 + (2729*Pi^2*H[{1}, (1 - v)/2])/36864 - 
      ((21*I)/128)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (3*H[{-1}, v]^2*H[{1}, (1 - v)/2])/1024 - ((25*I)/512)*Pi*
       H[{1}, (1 - v)/2]^2 - (11*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/2048 + 
      (79*H[{1}, (1 - v)/2]^3)/36864 - (121*Pi^2*H[{1}, v])/1152 + 
      ((21*I)/128)*Pi*H[{-1}, v]*H[{1}, v] - (5*H[{-1}, v]^2*H[{1}, v])/768 + 
      ((67*I)/256)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (127*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/768 + 
      (61*H[{1}, (1 - v)/2]^2*H[{1}, v])/1024 + ((17*I)/512)*Pi*H[{1}, v]^2 - 
      (39*H[{-1}, v]*H[{1}, v]^2)/512 - (437*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       3072 - (103*H[{1}, v]^3)/9216 + ((63*I)/128)*Pi*H[{2}, (1 - v)/2] + 
      (515*H[{-1}, v]*H[{2}, (1 - v)/2])/3072 - 
      (169*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/6144 - 
      (129*H[{1}, v]*H[{2}, (1 - v)/2])/256 + ((63*I)/128)*Pi*H[{2}, v] - 
      (8261*H[{3}, (1 - v)/2])/6144 + (63*H[{-2, -1}, v])/128 - 
      (63*H[{-2, 1}, v])/128 + (63*H[{2, -1}, v])/128 - 
      (577*H[{2, 1}, (1 - v)/2])/2048 - (63*H[{2, 1}, v])/128 - 
      (217*Pi^2*Log[2])/4608 - (63*H[{-2}, v]*Log[2])/64 + 
      ((21*I)/128)*Pi*H[{-1}, v]*Log[2] - (5*H[{-1}, v]^2*Log[2])/768 + 
      ((109*I)/256)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (263*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/1536 + 
      (133*H[{1}, (1 - v)/2]^2*Log[2])/2048 - ((25*I)/256)*Pi*H[{1}, v]*
       Log[2] - (107*H[{-1}, v]*H[{1}, v]*Log[2])/768 - 
      (691*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/1536 + 
      (131*H[{1}, v]^2*Log[2])/3072 - (2063*H[{2}, (1 - v)/2]*Log[2])/3072 - 
      (63*H[{2}, v]*Log[2])/64 - ((67*I)/512)*Pi*Log[2]^2 - 
      (97*H[{-1}, v]*Log[2]^2)/1536 - (159*H[{1}, (1 - v)/2]*Log[2]^2)/512 + 
      (115*H[{1}, v]*Log[2]^2)/1024 + (539*Log[2]^3)/9216 + 
      (313*Zeta[3])/768) + G[{b1}, -x^(-2) + z^2]*
     ((I/2304)*Pi^3 - (I/192)*Pi*H[{-2}, v] + (Pi^2*H[{-1}, v])/36 + 
      (35*Pi^2*H[{1}, (1 - v)/2])/1152 + (I/384)*Pi*H[{1}, (1 - v)/2]^2 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/12 + H[{1}, (1 - v)/2]^3/24 - 
      (I/192)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/192 + (H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       192 - (I/192)*Pi*H[{2}, (1 - v)/2] + (H[{-1}, v]*H[{2}, (1 - v)/2])/
       6 + (23*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/96 - (I/192)*Pi*H[{2}, v] + 
      (19*H[{3}, (1 - v)/2])/192 - H[{-2, -1}, v]/192 + H[{-2, 1}, v]/192 - 
      H[{2, -1}, v]/192 - (77*H[{2, 1}, (1 - v)/2])/192 + H[{2, 1}, v]/192 - 
      (Pi^2*Log[2])/36 + (H[{-2}, v]*Log[2])/96 - 
      (I/192)*Pi*H[{1}, (1 - v)/2]*Log[2] - (17*H[{1}, (1 - v)/2]^2*Log[2])/
       192 + (H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/96 - 
      (5*H[{2}, (1 - v)/2]*Log[2])/32 + (H[{2}, v]*Log[2])/96 + 
      (H[{1}, (1 - v)/2]*Log[2]^2)/192 + (157*Zeta[3])/384) - 
    ((551*I)/512)*Pi*Zeta[3] - (601*H[{-1}, v]*Zeta[3])/1536 + 
    (613*H[{1}, (1 - v)/2]*Zeta[3])/1536 - (143*H[{1}, v]*Zeta[3])/384 + 
    (5377*Log[2]*Zeta[3])/1536}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {47/18432, (47*H[{-1}, v])/9216 + (47*H[{1}, (1 - v)/2])/9216 - 
    (47*Log[2])/9216, (145*Pi^2)/110592 + (49*G[{b4, b1}, -x^(-2) + z^2])/
     9216 - (53*G[{b4, b4}, -x^(-2) + z^2])/9216 + 
    G[{b5, b4}, -x^(-2) + z^2]/2304 - (49*G[{b7, b1}, -x^(-2) + z^2])/9216 + 
    (49*G[{b7, b4}, -x^(-2) + z^2])/9216 + (47*H[{-1}, v]^2)/9216 - 
    (49*G[{b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 + 
    (47*H[{-1}, v]*H[{1}, (1 - v)/2])/4608 + (5*H[{1}, (1 - v)/2]^2)/2048 + 
    (H[{1}, (1 - v)/2]*H[{1}, v])/2304 - H[{1}, v]^2/4608 - 
    (5*H[{2}, (1 - v)/2])/1024 + G[{b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/2304 - Log[2]/2304) + G[{b4}, -x^(-2) + z^2]*
     ((49*H[{1}, (1 - v)/2])/9216 + H[{1}, v]/2304 + Log[2]/2304) - 
    (47*H[{-1}, v]*Log[2])/4608 - (5*H[{1}, (1 - v)/2]*Log[2])/512 - 
    (H[{1}, v]*Log[2])/2304 + (5*Log[2]^2)/1024, 
   ((-119*I)/4608)*Pi^3 - (35*G[{b1, b4, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b1, b4, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b1, b7, b1}, -x^(-2) + z^2])/96 - 
    (35*G[{b1, b7, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b1, b1}, -x^(-2) + z^2])/48 - 
    (35*G[{b2, b1, b4}, -x^(-2) + z^2])/48 - 
    (35*G[{b2, b4, b1}, -x^(-2) + z^2])/96 + 
    (133*G[{b2, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b2, b5, b4}, -x^(-2) + z^2])/384 - 
    (35*G[{b2, b7, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b7, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b1, b1}, -x^(-2) + z^2])/48 - 
    (35*G[{b3, b1, b4}, -x^(-2) + z^2])/48 - 
    (35*G[{b3, b4, b1}, -x^(-2) + z^2])/96 + 
    (133*G[{b3, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b3, b5, b4}, -x^(-2) + z^2])/384 - 
    (35*G[{b3, b7, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b7, b4}, -x^(-2) + z^2])/96 - 
    (3409*G[{b4, b1, b1}, -x^(-2) + z^2])/2304 + 
    (3409*G[{b4, b1, b4}, -x^(-2) + z^2])/2304 + 
    (1131*G[{b4, b4, b1}, -x^(-2) + z^2])/1024 - 
    (3245*G[{b4, b4, b4}, -x^(-2) + z^2])/3072 + 
    (53*G[{b4, b5, b4}, -x^(-2) + z^2])/2304 + 
    (3457*G[{b4, b7, b1}, -x^(-2) + z^2])/9216 - 
    (3457*G[{b4, b7, b4}, -x^(-2) + z^2])/9216 + 
    (5*G[{b5, b4, b4}, -x^(-2) + z^2])/768 - 
    (11*G[{b5, b5, b4}, -x^(-2) + z^2])/2304 + 
    (49*G[{b7, b1, b1}, -x^(-2) + z^2])/2304 - 
    (49*G[{b7, b1, b4}, -x^(-2) + z^2])/2304 - 
    (11*G[{b7, b4, b1}, -x^(-2) + z^2])/1024 + 
    (11*G[{b7, b4, b4}, -x^(-2) + z^2])/1024 - 
    (97*G[{b7, b7, b1}, -x^(-2) + z^2])/9216 + 
    (97*G[{b7, b7, b4}, -x^(-2) + z^2])/9216 - ((49*I)/128)*Pi*H[{-2}, v] + 
    (145*Pi^2*H[{-1}, v])/55296 + (47*H[{-1}, v]^3)/13824 + 
    (605*Pi^2*H[{1}, (1 - v)/2])/55296 - 
    (35*G[{b1, b4}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (35*G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (35*G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (35*G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 + 
    (3457*G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 - 
    (97*G[{b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 + 
    (47*H[{-1}, v]^2*H[{1}, (1 - v)/2])/4608 + 
    ((7*I)/768)*Pi*H[{1}, (1 - v)/2]^2 + (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     1024 - (175*H[{1}, (1 - v)/2]^3)/55296 + (11*Pi^2*H[{1}, v])/13824 - 
    ((7*I)/384)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/1152 - 
    (23*H[{1}, (1 - v)/2]^2*H[{1}, v])/1536 - ((35*I)/192)*Pi*H[{1}, v]^2 - 
    (H[{-1}, v]*H[{1}, v]^2)/2304 + (67*H[{1}, (1 - v)/2]*H[{1}, v]^2)/4608 + 
    (95*H[{1}, v]^3)/1536 + G[{b1}, -x^(-2) + z^2]*
     ((35*Pi^2)/576 + (35*H[{1}, (1 - v)/2]^2)/192 + 
      (35*H[{2}, (1 - v)/2])/96) - ((49*I)/128)*Pi*H[{2}, (1 - v)/2] - 
    (5*H[{-1}, v]*H[{2}, (1 - v)/2])/512 - 
    (647*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9216 + 
    (115*H[{1}, v]*H[{2}, (1 - v)/2])/288 - ((49*I)/128)*Pi*H[{2}, v] + 
    (1523*H[{3}, (1 - v)/2])/1024 - (49*H[{-2, -1}, v])/128 + 
    (49*H[{-2, 1}, v])/128 - (49*H[{2, -1}, v])/128 + 
    (849*H[{2, 1}, (1 - v)/2])/1024 + (49*H[{2, 1}, v])/128 + 
    G[{b4, b4}, -x^(-2) + z^2]*(((133*I)/192)*Pi - (53*H[{-1}, v])/4608 + 
      (3689*H[{1}, (1 - v)/2])/9216 - (569*H[{1}, v])/768 - 
      (3361*Log[2])/4608) + G[{b2, b1}, -x^(-2) + z^2]*
     (((35*I)/96)*Pi + (35*H[{1}, (1 - v)/2])/96 - (35*H[{1}, v])/96 - 
      (35*Log[2])/96) + G[{b3, b1}, -x^(-2) + z^2]*
     (((35*I)/96)*Pi + (35*H[{1}, (1 - v)/2])/96 - (35*H[{1}, v])/96 - 
      (35*Log[2])/96) + G[{b4, b5}, -x^(-2) + z^2]*((-53*H[{1}, v])/2304 - 
      (53*Log[2])/2304) + G[{b7, b4}, -x^(-2) + z^2]*
     ((49*H[{-1}, v])/4608 - H[{1}, (1 - v)/2]/9216 - (49*Log[2])/4608) + 
    G[{b5, b4}, -x^(-2) + z^2]*(H[{-1}, v]/1152 + H[{1}, (1 - v)/2]/1152 - 
      (5*H[{1}, v])/768 - (17*Log[2])/2304) + G[{b5, b5}, -x^(-2) + z^2]*
     ((11*H[{1}, v])/2304 + (11*Log[2])/2304) + G[{b7, b1}, -x^(-2) + z^2]*
     ((-49*H[{-1}, v])/4608 + (49*H[{1}, (1 - v)/2])/4608 + 
      (49*Log[2])/4608) + G[{b2, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/384 + (7*Log[2])/384) + G[{b3, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/384 + (7*Log[2])/384) + G[{b2, b4}, -x^(-2) + z^2]*
     (((-133*I)/384)*Pi - (7*H[{1}, (1 - v)/2])/384 + (35*H[{1}, v])/96 + 
      (35*Log[2])/96) + G[{b3, b4}, -x^(-2) + z^2]*(((-133*I)/384)*Pi - 
      (7*H[{1}, (1 - v)/2])/384 + (35*H[{1}, v])/96 + (35*Log[2])/96) + 
    G[{b4, b1}, -x^(-2) + z^2]*(((-35*I)/48)*Pi + (49*H[{-1}, v])/4608 - 
      (3409*H[{1}, (1 - v)/2])/4608 + (35*H[{1}, v])/48 + 
      (3311*Log[2])/4608) - (101*Pi^2*Log[2])/55296 + 
    (49*H[{-2}, v]*Log[2])/64 - (47*H[{-1}, v]^2*Log[2])/4608 - 
    ((7*I)/384)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/256 - 
    (61*H[{1}, (1 - v)/2]^2*Log[2])/3072 - ((35*I)/96)*Pi*H[{1}, v]*Log[2] - 
    (H[{-1}, v]*H[{1}, v]*Log[2])/1152 + 
    (65*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/2304 + 
    (857*H[{1}, v]^2*Log[2])/4608 + (1885*H[{2}, (1 - v)/2]*Log[2])/4608 + 
    (49*H[{2}, v]*Log[2])/64 - ((35*I)/192)*Pi*Log[2]^2 + 
    (5*H[{-1}, v]*Log[2]^2)/512 + (55*H[{1}, (1 - v)/2]*Log[2]^2)/2304 + 
    (859*H[{1}, v]*Log[2]^2)/4608 + (407*Log[2]^3)/6912 + 
    G[{b7}, -x^(-2) + z^2]*((-49*H[{-1}, v]*H[{1}, (1 - v)/2])/4608 - 
      (97*H[{1}, (1 - v)/2]^2)/18432 - (97*H[{2}, (1 - v)/2])/9216 + 
      (49*H[{1}, (1 - v)/2]*Log[2])/4608) + G[{b4}, -x^(-2) + z^2]*
     ((-1649*Pi^2)/13824 - ((49*I)/128)*Pi*H[{1}, (1 - v)/2] + 
      (49*H[{-1}, v]*H[{1}, (1 - v)/2])/4608 + (265*H[{1}, (1 - v)/2]^2)/
       18432 + ((49*I)/128)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/1152 + 
      (853*H[{1}, (1 - v)/2]*H[{1}, v])/2304 - (95*H[{1}, v]^2)/512 + 
      (1223*H[{2}, (1 - v)/2])/3072 + ((49*I)/128)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/1152 + (1657*H[{1}, (1 - v)/2]*Log[2])/4608 - 
      (857*H[{1}, v]*Log[2])/2304 - (859*Log[2]^2)/4608) + 
    G[{b5}, -x^(-2) + z^2]*((11*Pi^2)/13824 - (H[{-1}, v]*H[{1}, v])/1152 - 
      (13*H[{1}, (1 - v)/2]*H[{1}, v])/2304 + (5*H[{1}, v]^2)/1536 - 
      (11*H[{2}, (1 - v)/2])/2304 - (H[{-1}, v]*Log[2])/1152 - 
      (13*H[{1}, (1 - v)/2]*Log[2])/2304 + (17*H[{1}, v]*Log[2])/2304 + 
      (19*Log[2]^2)/4608) + G[{b2}, -x^(-2) + z^2]*
     ((49*Pi^2)/768 + ((49*I)/128)*Pi*H[{1}, (1 - v)/2] - 
      (49*H[{1}, (1 - v)/2]^2)/256 - ((49*I)/128)*Pi*H[{1}, v] - 
      (49*H[{1}, (1 - v)/2]*H[{1}, v])/128 + (49*H[{1}, v]^2)/256 - 
      (49*H[{2}, (1 - v)/2])/64 - ((49*I)/128)*Pi*Log[2] - 
      (49*H[{1}, (1 - v)/2]*Log[2])/128 + (49*H[{1}, v]*Log[2])/128 + 
      (49*Log[2]^2)/256) - (13561*Zeta[3])/13824, 
   (-314909*Pi^4)/2211840 - (I/96)*Pi*G[{b1, b2, b1}, -x^(-2) + z^2] - 
    (I/96)*Pi*G[{b1, b3, b1}, -x^(-2) + z^2] - 
    G[{b1, b2, b1, b1}, -x^(-2) + z^2]/96 + 
    G[{b1, b2, b1, b4}, -x^(-2) + z^2]/48 + 
    G[{b1, b2, b4, b1}, -x^(-2) + z^2]/48 - 
    (11*G[{b1, b2, b4, b4}, -x^(-2) + z^2])/96 - 
    (7*G[{b1, b2, b5, b4}, -x^(-2) + z^2])/96 - 
    G[{b1, b3, b1, b1}, -x^(-2) + z^2]/96 + 
    G[{b1, b3, b1, b4}, -x^(-2) + z^2]/48 + 
    G[{b1, b3, b4, b1}, -x^(-2) + z^2]/48 - 
    (11*G[{b1, b3, b4, b4}, -x^(-2) + z^2])/96 - 
    (7*G[{b1, b3, b5, b4}, -x^(-2) + z^2])/96 + 
    (71*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/48 - 
    (3*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/2 - 
    (9*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/8 + 
    (133*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/96 + 
    (7*G[{b1, b4, b5, b4}, -x^(-2) + z^2])/96 - 
    (3*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/8 + 
    (3*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/8 - 
    (35*G[{b1, b7, b1, b1}, -x^(-2) + z^2])/24 + 
    (35*G[{b1, b7, b1, b4}, -x^(-2) + z^2])/24 + 
    (13*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/12 - 
    (13*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/12 + 
    (3*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/8 - 
    (3*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/8 - 
    (559*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b1, b1, b4}, -x^(-2) + z^2])/6 + 
    (175*G[{b2, b1, b4, b1}, -x^(-2) + z^2])/48 - 
    (175*G[{b2, b1, b4, b4}, -x^(-2) + z^2])/48 + 
    (35*G[{b2, b1, b7, b1}, -x^(-2) + z^2])/16 - 
    (35*G[{b2, b1, b7, b4}, -x^(-2) + z^2])/16 + 
    (35*G[{b2, b2, b1, b1}, -x^(-2) + z^2])/48 - 
    (35*G[{b2, b2, b1, b4}, -x^(-2) + z^2])/48 - 
    (35*G[{b2, b2, b4, b1}, -x^(-2) + z^2])/96 + 
    (133*G[{b2, b2, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b2, b2, b5, b4}, -x^(-2) + z^2])/384 - 
    (35*G[{b2, b2, b7, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b2, b7, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b3, b1, b1}, -x^(-2) + z^2])/48 - 
    (35*G[{b2, b3, b1, b4}, -x^(-2) + z^2])/48 - 
    (35*G[{b2, b3, b4, b1}, -x^(-2) + z^2])/96 + 
    (133*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b2, b3, b5, b4}, -x^(-2) + z^2])/384 - 
    (35*G[{b2, b3, b7, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b3, b7, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b2, b4, b1, b1}, -x^(-2) + z^2])/12 - 
    (35*G[{b2, b4, b1, b4}, -x^(-2) + z^2])/12 - 
    (11*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/6 + 
    (665*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/384 - 
    (17*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/384 - 
    (13*G[{b2, b4, b7, b1}, -x^(-2) + z^2])/12 + 
    (13*G[{b2, b4, b7, b4}, -x^(-2) + z^2])/12 - 
    (17*G[{b2, b5, b4, b4}, -x^(-2) + z^2])/384 - 
    (11*G[{b2, b5, b5, b4}, -x^(-2) + z^2])/384 + 
    (35*G[{b2, b7, b1, b1}, -x^(-2) + z^2])/24 - 
    (35*G[{b2, b7, b1, b4}, -x^(-2) + z^2])/24 - 
    (13*G[{b2, b7, b4, b1}, -x^(-2) + z^2])/12 + 
    (13*G[{b2, b7, b4, b4}, -x^(-2) + z^2])/12 - 
    (3*G[{b2, b7, b7, b1}, -x^(-2) + z^2])/8 + 
    (3*G[{b2, b7, b7, b4}, -x^(-2) + z^2])/8 - 
    (559*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b1, b1, b4}, -x^(-2) + z^2])/6 + 
    (175*G[{b3, b1, b4, b1}, -x^(-2) + z^2])/48 - 
    (175*G[{b3, b1, b4, b4}, -x^(-2) + z^2])/48 + 
    (35*G[{b3, b1, b7, b1}, -x^(-2) + z^2])/16 - 
    (35*G[{b3, b1, b7, b4}, -x^(-2) + z^2])/16 + 
    (35*G[{b3, b2, b1, b1}, -x^(-2) + z^2])/48 - 
    (35*G[{b3, b2, b1, b4}, -x^(-2) + z^2])/48 - 
    (35*G[{b3, b2, b4, b1}, -x^(-2) + z^2])/96 + 
    (133*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b3, b2, b5, b4}, -x^(-2) + z^2])/384 - 
    (35*G[{b3, b2, b7, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b2, b7, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b3, b1, b1}, -x^(-2) + z^2])/48 - 
    (35*G[{b3, b3, b1, b4}, -x^(-2) + z^2])/48 - 
    (35*G[{b3, b3, b4, b1}, -x^(-2) + z^2])/96 + 
    (133*G[{b3, b3, b4, b4}, -x^(-2) + z^2])/384 - 
    (7*G[{b3, b3, b5, b4}, -x^(-2) + z^2])/384 - 
    (35*G[{b3, b3, b7, b1}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b3, b7, b4}, -x^(-2) + z^2])/96 + 
    (35*G[{b3, b4, b1, b1}, -x^(-2) + z^2])/12 - 
    (35*G[{b3, b4, b1, b4}, -x^(-2) + z^2])/12 - 
    (11*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/6 + 
    (665*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/384 - 
    (17*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/384 - 
    (13*G[{b3, b4, b7, b1}, -x^(-2) + z^2])/12 + 
    (13*G[{b3, b4, b7, b4}, -x^(-2) + z^2])/12 - 
    (17*G[{b3, b5, b4, b4}, -x^(-2) + z^2])/384 - 
    (11*G[{b3, b5, b5, b4}, -x^(-2) + z^2])/384 + 
    (35*G[{b3, b7, b1, b1}, -x^(-2) + z^2])/24 - 
    (35*G[{b3, b7, b1, b4}, -x^(-2) + z^2])/24 - 
    (13*G[{b3, b7, b4, b1}, -x^(-2) + z^2])/12 + 
    (13*G[{b3, b7, b4, b4}, -x^(-2) + z^2])/12 - 
    (3*G[{b3, b7, b7, b1}, -x^(-2) + z^2])/8 + 
    (3*G[{b3, b7, b7, b4}, -x^(-2) + z^2])/8 + 
    (6757*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/576 - 
    (6769*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/576 - 
    (27101*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/4608 + 
    (27101*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/4608 - 
    (9017*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/1536 + 
    (9017*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/1536 - 
    (35*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/8 + 
    (35*G[{b4, b2, b1, b4}, -x^(-2) + z^2])/8 + 
    (35*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/16 - 
    (133*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/64 + 
    (7*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/64 + 
    (35*G[{b4, b2, b7, b1}, -x^(-2) + z^2])/16 - 
    (35*G[{b4, b2, b7, b4}, -x^(-2) + z^2])/16 - 
    (35*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/8 + 
    (35*G[{b4, b3, b1, b4}, -x^(-2) + z^2])/8 + 
    (35*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/16 - 
    (133*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/64 + 
    (7*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/64 + 
    (35*G[{b4, b3, b7, b1}, -x^(-2) + z^2])/16 - 
    (35*G[{b4, b3, b7, b4}, -x^(-2) + z^2])/16 - 
    (1153*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/768 + 
    (1153*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/768 + 
    (3559*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/9216 - 
    (3563*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/9216 + 
    (109*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/2304 + 
    (10277*G[{b4, b4, b7, b1}, -x^(-2) + z^2])/9216 - 
    (10277*G[{b4, b4, b7, b4}, -x^(-2) + z^2])/9216 + 
    (49*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/768 + 
    (65*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/2304 - 
    (3457*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/2304 + 
    (3457*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/2304 + 
    (1147*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/1024 - 
    (1147*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/1024 + 
    (3505*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/9216 - 
    (3505*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/9216 + 
    (67*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/2304 - 
    (7*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/2304 - 
    (5*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/256 + 
    G[{b5, b5, b5, b4}, -x^(-2) + z^2]/2304 - 
    (49*G[{b7, b1, b1, b1}, -x^(-2) + z^2])/576 + 
    (49*G[{b7, b1, b1, b4}, -x^(-2) + z^2])/576 + 
    (221*G[{b7, b1, b4, b1}, -x^(-2) + z^2])/4608 - 
    (221*G[{b7, b1, b4, b4}, -x^(-2) + z^2])/4608 + 
    (19*G[{b7, b1, b7, b1}, -x^(-2) + z^2])/512 - 
    (19*G[{b7, b1, b7, b4}, -x^(-2) + z^2])/512 + 
    (11*G[{b7, b4, b1, b1}, -x^(-2) + z^2])/256 - 
    (11*G[{b7, b4, b1, b4}, -x^(-2) + z^2])/256 - 
    (103*G[{b7, b4, b4, b1}, -x^(-2) + z^2])/9216 + 
    (103*G[{b7, b4, b4, b4}, -x^(-2) + z^2])/9216 - 
    (293*G[{b7, b4, b7, b1}, -x^(-2) + z^2])/9216 + 
    (293*G[{b7, b4, b7, b4}, -x^(-2) + z^2])/9216 + 
    (97*G[{b7, b7, b1, b1}, -x^(-2) + z^2])/2304 - 
    (97*G[{b7, b7, b1, b4}, -x^(-2) + z^2])/2304 - 
    (113*G[{b7, b7, b4, b1}, -x^(-2) + z^2])/3072 + 
    (113*G[{b7, b7, b4, b4}, -x^(-2) + z^2])/3072 - 
    (49*G[{b7, b7, b7, b1}, -x^(-2) + z^2])/9216 + 
    (49*G[{b7, b7, b7, b4}, -x^(-2) + z^2])/9216 - 
    ((49*I)/64)*Pi*H[{-3}, v] + (147*Pi^2*H[{-2}, v])/256 - 
    ((119*I)/2304)*Pi^3*H[{-1}, v] - ((91*I)/64)*Pi*H[{-2}, v]*H[{-1}, v] + 
    (145*Pi^2*H[{-1}, v]^2)/55296 + (47*H[{-1}, v]^4)/27648 + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*(((3*I)/32)*Pi - (7*H[{1}, (1 - v)/2])/
       96) + G[{b1, b3, b4}, -x^(-2) + z^2]*(((3*I)/32)*Pi - 
      (7*H[{1}, (1 - v)/2])/96) + ((41*I)/576)*Pi^3*H[{1}, (1 - v)/2] - 
    (3*G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (3*G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (35*G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (35*G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (35*G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (13*G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (3*G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 + 
    (35*G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 - 
    (35*G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (35*G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/96 - 
    (13*G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (3*G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/8 - 
    (9017*G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/1536 + 
    (35*G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (35*G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/16 + 
    (10277*G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 + 
    (3505*G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 + 
    (19*G[{b7, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/512 - 
    (293*G[{b7, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 - 
    (49*G[{b7, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9216 + 
    (605*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/27648 + 
    (47*H[{-1}, v]^3*H[{1}, (1 - v)/2])/6912 - (109*Pi^2*H[{1}, (1 - v)/2]^2)/
     110592 + ((7*I)/384)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/1024 + 
    ((17*I)/2304)*Pi*H[{1}, (1 - v)/2]^3 - 
    (175*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/27648 - (253*H[{1}, (1 - v)/2]^4)/
     73728 + G[{b2, b1, b4}, -x^(-2) + z^2]*(((35*I)/24)*Pi - 
      (35*H[{-1}, v])/24 + (35*H[{1}, (1 - v)/2])/48 - (35*H[{1}, v])/24) + 
    G[{b3, b1, b4}, -x^(-2) + z^2]*(((35*I)/24)*Pi - (35*H[{-1}, v])/24 + 
      (35*H[{1}, (1 - v)/2])/48 - (35*H[{1}, v])/24) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(((35*I)/48)*Pi - (35*H[{-1}, v])/48 + 
      (35*H[{1}, (1 - v)/2])/24 - (35*H[{1}, v])/48) + 
    G[{b3, b4, b1}, -x^(-2) + z^2]*(((35*I)/48)*Pi - (35*H[{-1}, v])/48 + 
      (35*H[{1}, (1 - v)/2])/24 - (35*H[{1}, v])/48) + 
    ((17*I)/384)*Pi^3*H[{1}, v] - ((21*I)/32)*Pi*H[{-2}, v]*H[{1}, v] + 
    (11*Pi^2*H[{-1}, v]*H[{1}, v])/6912 + 
    (247*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/6912 - ((7*I)/192)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] + (H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/
     1152 - ((31*I)/768)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (23*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/768 - 
    (185*H[{1}, (1 - v)/2]^3*H[{1}, v])/13824 + (3325*Pi^2*H[{1}, v]^2)/
     13824 - ((35*I)/96)*Pi*H[{-1}, v]*H[{1}, v]^2 - 
    (H[{-1}, v]^2*H[{1}, v]^2)/2304 + ((99*I)/256)*Pi*H[{1}, (1 - v)/2]*
     H[{1}, v]^2 + (67*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/2304 + 
    (323*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/9216 + 
    ((53*I)/288)*Pi*H[{1}, v]^3 + (95*H[{-1}, v]*H[{1}, v]^3)/768 - 
    (1763*H[{1}, (1 - v)/2]*H[{1}, v]^3)/13824 - (2635*H[{1}, v]^4)/55296 + 
    (12403*Pi^2*H[{2}, (1 - v)/2])/18432 - ((49*I)/64)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] - (5*H[{-1}, v]^2*H[{2}, (1 - v)/2])/512 + 
    ((21*I)/32)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (647*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/4608 - 
    (1127*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/18432 + 
    ((231*I)/128)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (115*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/144 - 
    (653*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/1152 - 
    (2035*H[{1}, v]^2*H[{2}, (1 - v)/2])/2304 + (23387*H[{2}, (1 - v)/2]^2)/
     12288 + (147*Pi^2*H[{2}, v])/256 - ((91*I)/64)*Pi*H[{-1}, v]*H[{2}, v] - 
    ((21*I)/32)*Pi*H[{1}, v]*H[{2}, v] + (49*H[{2}, v]^2)/256 + 
    ((315*I)/128)*Pi*H[{3}, (1 - v)/2] + (1523*H[{-1}, v]*H[{3}, (1 - v)/2])/
     512 - (25199*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/9216 - 
    (1363*H[{1}, v]*H[{3}, (1 - v)/2])/576 - ((49*I)/64)*Pi*H[{3}, v] - 
    (5599*H[{4}, (1 - v)/2])/3072 - (49*H[{-3, -1}, v])/64 + 
    (49*H[{-3, 1}, v])/64 + ((217*I)/128)*Pi*H[{-2, -1}, v] - 
    (91*H[{-1}, v]*H[{-2, -1}, v])/64 - (21*H[{1}, v]*H[{-2, -1}, v])/32 + 
    ((315*I)/128)*Pi*H[{-2, 1}, v] + (91*H[{-1}, v]*H[{-2, 1}, v])/64 + 
    (21*H[{1}, v]*H[{-2, 1}, v])/32 + ((217*I)/128)*Pi*H[{2, -1}, v] - 
    (91*H[{-1}, v]*H[{2, -1}, v])/64 - (21*H[{1}, v]*H[{2, -1}, v])/32 - 
    ((217*I)/128)*Pi*H[{2, 1}, (1 - v)/2] + 
    (849*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/512 - 
    (12497*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/9216 + 
    (221*H[{1}, v]*H[{2, 1}, (1 - v)/2])/144 + ((315*I)/128)*Pi*
     H[{2, 1}, v] + (91*H[{-1}, v]*H[{2, 1}, v])/64 + 
    (21*H[{1}, v]*H[{2, 1}, v])/32 + (233*H[{2, 2}, (1 - v)/2])/6144 - 
    (49*H[{2, 2}, v])/128 - (49*H[{3, -1}, v])/64 + 
    (399*H[{-2, -1, -1}, v])/128 - (133*H[{-2, -1, 1}, v])/128 + 
    (133*H[{-2, 1, -1}, v])/128 - (399*H[{-2, 1, 1}, v])/128 + 
    (399*H[{2, -1, -1}, v])/128 - (133*H[{2, -1, 1}, v])/128 + 
    (133*H[{2, 1, -1}, v])/128 + (19937*H[{2, 1, 1}, (1 - v)/2])/3072 - 
    (399*H[{2, 1, 1}, v])/128 + G[{b4, b4, b1}, -x^(-2) + z^2]*
     (((35*I)/24)*Pi + (1131*H[{-1}, v])/512 - (1153*H[{1}, (1 - v)/2])/
       1536 - (35*H[{1}, v])/24 - (5633*Log[2])/1536) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(((133*I)/64)*Pi + 
      (7*H[{1}, (1 - v)/2])/64 - (35*H[{1}, v])/16 - (35*Log[2])/16) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*(((133*I)/64)*Pi + 
      (7*H[{1}, (1 - v)/2])/64 - (35*H[{1}, v])/16 - (35*Log[2])/16) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*(((-3*I)/16)*Pi + (35*H[{-1}, v])/48 - 
      (5*H[{1}, (1 - v)/2])/24 - (7*H[{1}, v])/96 - (77*Log[2])/96) + 
    G[{b4, b7, b1}, -x^(-2) + z^2]*((3457*H[{-1}, v])/4608 - 
      (3457*H[{1}, (1 - v)/2])/4608 - (3457*Log[2])/4608) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*((35*H[{-1}, v])/48 - 
      (35*H[{1}, (1 - v)/2])/48 - (35*Log[2])/48) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*((35*H[{-1}, v])/48 - 
      (17*H[{1}, (1 - v)/2])/48 - (35*Log[2])/48) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*((35*H[{-1}, v])/48 - 
      (17*H[{1}, (1 - v)/2])/48 - (35*Log[2])/48) + 
    G[{b2, b2, b1}, -x^(-2) + z^2]*(((35*I)/96)*Pi + 
      (35*H[{1}, (1 - v)/2])/96 - (35*H[{1}, v])/96 - (35*Log[2])/96) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(((35*I)/96)*Pi + 
      (35*H[{1}, (1 - v)/2])/96 - (35*H[{1}, v])/96 - (35*Log[2])/96) + 
    G[{b3, b2, b1}, -x^(-2) + z^2]*(((35*I)/96)*Pi + 
      (35*H[{1}, (1 - v)/2])/96 - (35*H[{1}, v])/96 - (35*Log[2])/96) + 
    G[{b3, b3, b1}, -x^(-2) + z^2]*(((35*I)/96)*Pi + 
      (35*H[{1}, (1 - v)/2])/96 - (35*H[{1}, v])/96 - (35*Log[2])/96) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((53*H[{-1}, v])/1152 + 
      (53*H[{1}, (1 - v)/2])/1152 - (49*H[{1}, v])/768 - (253*Log[2])/2304) + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/64 - (7*Log[2])/64) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/64 - (7*Log[2])/64) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/96 - (7*Log[2])/96) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((-109*H[{1}, v])/2304 - 
      (109*Log[2])/2304) + G[{b7, b1, b1}, -x^(-2) + z^2]*
     ((49*H[{-1}, v])/1152 - (49*H[{1}, (1 - v)/2])/1152 - 
      (49*Log[2])/1152) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     (((-35*I)/12)*Pi + (3409*H[{-1}, v])/1152 - (25*H[{1}, (1 - v)/2])/
       4608 + (35*H[{1}, v])/12 - (49*Log[2])/1152) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*((5*H[{-1}, v])/384 + 
      (5*H[{1}, (1 - v)/2])/384 - (67*H[{1}, v])/2304 - (97*Log[2])/2304) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((-65*H[{1}, v])/2304 - 
      (65*Log[2])/2304) + G[{b7, b4, b4}, -x^(-2) + z^2]*
     ((11*H[{-1}, v])/512 + (95*H[{1}, (1 - v)/2])/9216 - (11*Log[2])/512) + 
    G[{b7, b7, b4}, -x^(-2) + z^2]*((97*H[{-1}, v])/4608 - 
      (145*H[{1}, (1 - v)/2])/9216 - (97*Log[2])/4608) + 
    G[{b2, b1, b1}, -x^(-2) + z^2]*(((-35*I)/24)*Pi + (35*H[{-1}, v])/24 - 
      (93*H[{1}, (1 - v)/2])/32 + (139*H[{1}, v])/96 - Log[2]/96) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(((-35*I)/24)*Pi + (35*H[{-1}, v])/24 - 
      (93*H[{1}, (1 - v)/2])/32 + (139*H[{1}, v])/96 - Log[2]/96) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*(-H[{1}, v]/2304 - Log[2]/2304) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/2304 + (7*Log[2])/2304) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/384 + (7*Log[2])/384) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/384 + (7*Log[2])/384) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/384 + (7*Log[2])/384) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*((7*H[{1}, v])/384 + (7*Log[2])/384) + 
    G[{b7, b7, b1}, -x^(-2) + z^2]*((-97*H[{-1}, v])/4608 + 
      (97*H[{1}, (1 - v)/2])/4608 + (97*Log[2])/4608) + 
    G[{b7, b4, b1}, -x^(-2) + z^2]*((-11*H[{-1}, v])/512 + 
      (11*H[{1}, (1 - v)/2])/512 + (11*Log[2])/512) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*((11*H[{1}, v])/384 + (11*Log[2])/384) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*((11*H[{1}, v])/384 + (11*Log[2])/384) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*((-11*H[{-1}, v])/1152 - 
      (11*H[{1}, (1 - v)/2])/1152 + (5*H[{1}, v])/256 + (67*Log[2])/2304) + 
    G[{b7, b1, b4}, -x^(-2) + z^2]*((-49*H[{-1}, v])/1152 + 
      (25*H[{1}, (1 - v)/2])/4608 + (49*Log[2])/1152) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*((17*H[{1}, v])/384 + (17*Log[2])/384) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*((17*H[{1}, v])/384 + (17*Log[2])/384) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*(((35*I)/12)*Pi - (3409*H[{-1}, v])/1152 + 
      (6745*H[{1}, (1 - v)/2])/1152 - (139*H[{1}, v])/48 + 
      (73*Log[2])/1152) + G[{b1, b2, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/96 + (7*Log[2])/96) + G[{b1, b3, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/96 + (7*Log[2])/96) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     ((-7*H[{-1}, v])/192 - (7*H[{1}, (1 - v)/2])/192 + (17*H[{1}, v])/384 + 
      (31*Log[2])/384) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     ((-7*H[{-1}, v])/192 - (7*H[{1}, (1 - v)/2])/192 + (17*H[{1}, v])/384 + 
      (31*Log[2])/384) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (((-133*I)/192)*Pi + (133*H[{-1}, v])/192 - (43*H[{1}, (1 - v)/2])/96 + 
      (305*H[{1}, v])/384 + (13*Log[2])/128) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     (((-133*I)/192)*Pi + (133*H[{-1}, v])/192 - (43*H[{1}, (1 - v)/2])/96 + 
      (305*H[{1}, v])/384 + (13*Log[2])/128) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((-133*I)/384)*Pi - (7*H[{1}, (1 - v)/2])/384 + (35*H[{1}, v])/96 + 
      (35*Log[2])/96) + G[{b2, b3, b4}, -x^(-2) + z^2]*
     (((-133*I)/384)*Pi - (7*H[{1}, (1 - v)/2])/384 + (35*H[{1}, v])/96 + 
      (35*Log[2])/96) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     (((-133*I)/384)*Pi - (7*H[{1}, (1 - v)/2])/384 + (35*H[{1}, v])/96 + 
      (35*Log[2])/96) + G[{b3, b3, b4}, -x^(-2) + z^2]*
     (((-133*I)/384)*Pi - (7*H[{1}, (1 - v)/2])/384 + (35*H[{1}, v])/96 + 
      (35*Log[2])/96) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     ((-35*H[{-1}, v])/48 + (17*H[{1}, (1 - v)/2])/48 + (35*Log[2])/48) + 
    G[{b2, b7, b1}, -x^(-2) + z^2]*((-35*H[{-1}, v])/48 + 
      (35*H[{1}, (1 - v)/2])/48 + (35*Log[2])/48) + 
    G[{b3, b7, b1}, -x^(-2) + z^2]*((-35*H[{-1}, v])/48 + 
      (35*H[{1}, (1 - v)/2])/48 + (35*Log[2])/48) + 
    G[{b1, b4, b1}, -x^(-2) + z^2]*((I/48)*Pi - (35*H[{-1}, v])/48 + 
      (35*H[{1}, (1 - v)/2])/48 + (35*Log[2])/48) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*((-3457*H[{-1}, v])/4608 + 
      (3409*H[{1}, (1 - v)/2])/9216 + (3457*Log[2])/4608) + 
    ((221*I)/2304)*Pi^3*Log[2] + (49*H[{-3}, v]*Log[2])/32 + 
    ((49*I)/32)*Pi*H[{-2}, v]*Log[2] - (101*Pi^2*H[{-1}, v]*Log[2])/27648 + 
    (91*H[{-2}, v]*H[{-1}, v]*Log[2])/32 - (47*H[{-1}, v]^3*Log[2])/6912 + 
    (383*Pi^2*H[{1}, (1 - v)/2]*Log[2])/27648 - ((7*I)/192)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] - (5*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/
     256 - ((15*I)/256)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (61*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/1536 - 
    (65*H[{1}, (1 - v)/2]^3*Log[2])/9216 + (1657*Pi^2*H[{1}, v]*Log[2])/
     3456 + (21*H[{-2}, v]*H[{1}, v]*Log[2])/16 - ((35*I)/48)*Pi*H[{-1}, v]*
     H[{1}, v]*Log[2] - (H[{-1}, v]^2*H[{1}, v]*Log[2])/1152 + 
    ((311*I)/384)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (65*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/1152 + 
    (461*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/4608 + 
    ((11*I)/12)*Pi*H[{1}, v]^2*Log[2] + (857*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     2304 - (1897*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/4608 - 
    (4345*H[{1}, v]^3*Log[2])/13824 + ((329*I)/128)*Pi*H[{2}, (1 - v)/2]*
     Log[2] + (1885*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/2304 - 
    (655*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/1536 - 
    (985*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/384 + 
    ((49*I)/32)*Pi*H[{2}, v]*Log[2] + (91*H[{-1}, v]*H[{2}, v]*Log[2])/32 + 
    (21*H[{1}, v]*H[{2}, v]*Log[2])/16 - (24611*H[{3}, (1 - v)/2]*Log[2])/
     4608 + (49*H[{3}, v]*Log[2])/32 - (217*H[{-2, -1}, v]*Log[2])/64 - 
    (315*H[{-2, 1}, v]*Log[2])/64 - (217*H[{2, -1}, v]*Log[2])/64 - 
    (569*H[{2, 1}, (1 - v)/2]*Log[2])/4608 - (315*H[{2, 1}, v]*Log[2])/64 - 
    (24947*Pi^2*Log[2]^2)/55296 - (49*H[{-2}, v]*Log[2]^2)/32 - 
    ((35*I)/96)*Pi*H[{-1}, v]*Log[2]^2 + (5*H[{-1}, v]^2*Log[2]^2)/512 + 
    ((325*I)/768)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + 
    (55*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/1152 + 
    (161*H[{1}, (1 - v)/2]^2*Log[2]^2)/2304 + ((41*I)/32)*Pi*H[{1}, v]*
     Log[2]^2 + (859*H[{-1}, v]*H[{1}, v]*Log[2]^2)/2304 - 
    (2027*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/4608 - 
    (6059*H[{1}, v]^2*Log[2]^2)/9216 - (7795*H[{2}, (1 - v)/2]*Log[2]^2)/
     4608 - (49*H[{2}, v]*Log[2]^2)/32 + ((79*I)/144)*Pi*Log[2]^3 + 
    (407*H[{-1}, v]*Log[2]^3)/3456 - (749*H[{1}, (1 - v)/2]*Log[2]^3)/4608 - 
    (7777*H[{1}, v]*Log[2]^3)/13824 + (3211*Log[2]^4)/6144 + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*(((-35*I)/16)*Pi - 
      (35*H[{1}, (1 - v)/2])/16 + (35*H[{1}, v])/16 + (35*Log[2])/16) + 
    G[{b4, b3, b1}, -x^(-2) + z^2]*(((-35*I)/16)*Pi - 
      (35*H[{1}, (1 - v)/2])/16 + (35*H[{1}, v])/16 + (35*Log[2])/16) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*(((-133*I)/96)*Pi - 
      (3245*H[{-1}, v])/1536 - (3143*H[{1}, (1 - v)/2])/9216 + 
      (3193*H[{1}, v])/2304 + (16121*Log[2])/4608) + 
    G[{b4, b7}, -x^(-2) + z^2]*((3457*H[{-1}, v]*H[{1}, (1 - v)/2])/4608 + 
      (3505*H[{1}, (1 - v)/2]^2)/18432 + (3505*H[{2}, (1 - v)/2])/9216 - 
      (3457*H[{1}, (1 - v)/2]*Log[2])/4608) + G[{b1, b7}, -x^(-2) + z^2]*
     ((35*H[{-1}, v]*H[{1}, (1 - v)/2])/48 + (3*H[{1}, (1 - v)/2]^2)/16 + 
      (3*H[{2}, (1 - v)/2])/8 - (35*H[{1}, (1 - v)/2]*Log[2])/48) + 
    G[{b7, b7}, -x^(-2) + z^2]*((-97*H[{-1}, v]*H[{1}, (1 - v)/2])/4608 - 
      (49*H[{1}, (1 - v)/2]^2)/18432 - (49*H[{2}, (1 - v)/2])/9216 + 
      (97*H[{1}, (1 - v)/2]*Log[2])/4608) + G[{b2, b7}, -x^(-2) + z^2]*
     ((-35*H[{-1}, v]*H[{1}, (1 - v)/2])/48 - (3*H[{1}, (1 - v)/2]^2)/16 - 
      (3*H[{2}, (1 - v)/2])/8 + (35*H[{1}, (1 - v)/2]*Log[2])/48) + 
    G[{b3, b7}, -x^(-2) + z^2]*((-35*H[{-1}, v]*H[{1}, (1 - v)/2])/48 - 
      (3*H[{1}, (1 - v)/2]^2)/16 - (3*H[{2}, (1 - v)/2])/8 + 
      (35*H[{1}, (1 - v)/2]*Log[2])/48) + G[{b1, b4}, -x^(-2) + z^2]*
     ((7*Pi^2)/576 - ((7*I)/96)*Pi*H[{1}, (1 - v)/2] - 
      (35*H[{-1}, v]*H[{1}, (1 - v)/2])/48 - (29*H[{1}, (1 - v)/2]^2)/192 + 
      ((7*I)/96)*Pi*H[{1}, v] - (29*H[{2}, (1 - v)/2])/96 + 
      ((7*I)/96)*Pi*Log[2] + (35*H[{1}, (1 - v)/2]*Log[2])/48) + 
    G[{b4, b1}, -x^(-2) + z^2]*((20129*Pi^2)/18432 - 
      ((35*I)/24)*Pi*H[{-1}, v] + (49*H[{-1}, v]^2)/4608 + 
      ((35*I)/24)*Pi*H[{1}, (1 - v)/2] - (3409*H[{-1}, v]*H[{1}, (1 - v)/2])/
       2304 - (13609*H[{1}, (1 - v)/2]^2)/9216 + (35*H[{-1}, v]*H[{1}, v])/
       24 - (23*H[{1}, (1 - v)/2]*H[{1}, v])/16 - H[{1}, v]^2/96 - 
      (9017*H[{2}, (1 - v)/2])/1536 + ((35*I)/24)*Pi*Log[2] + 
      (3311*H[{-1}, v]*Log[2])/2304 + (97*H[{1}, (1 - v)/2]*Log[2])/2304 - 
      (71*H[{1}, v]*Log[2])/48 - (6719*Log[2]^2)/4608) + 
    G[{b4, b2}, -x^(-2) + z^2]*((-49*Pi^2)/128 - ((147*I)/64)*Pi*
       H[{1}, (1 - v)/2] + (147*H[{1}, (1 - v)/2]^2)/128 + 
      ((147*I)/64)*Pi*H[{1}, v] + (147*H[{1}, (1 - v)/2]*H[{1}, v])/64 - 
      (147*H[{1}, v]^2)/128 + (147*H[{2}, (1 - v)/2])/32 + 
      ((147*I)/64)*Pi*Log[2] + (147*H[{1}, (1 - v)/2]*Log[2])/64 - 
      (147*H[{1}, v]*Log[2])/64 - (147*Log[2]^2)/128) + 
    G[{b2, b4}, -x^(-2) + z^2]*((449*Pi^2)/768 - ((133*I)/192)*Pi*
       H[{-1}, v] + ((49*I)/128)*Pi*H[{1}, (1 - v)/2] - 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (17*H[{1}, (1 - v)/2]^2)/768 + 
      ((119*I)/384)*Pi*H[{1}, v] + (35*H[{-1}, v]*H[{1}, v])/48 - 
      (17*H[{1}, (1 - v)/2]*H[{1}, v])/48 - (3*H[{1}, v]^2)/16 - 
      (433*H[{2}, (1 - v)/2])/384 + ((385*I)/384)*Pi*Log[2] + 
      (35*H[{-1}, v]*Log[2])/48 - (61*H[{1}, (1 - v)/2]*Log[2])/192 - 
      (53*H[{1}, v]*Log[2])/48 - (11*Log[2]^2)/12) + 
    G[{b3, b4}, -x^(-2) + z^2]*((449*Pi^2)/768 - ((133*I)/192)*Pi*
       H[{-1}, v] + ((49*I)/128)*Pi*H[{1}, (1 - v)/2] - 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2])/192 - (17*H[{1}, (1 - v)/2]^2)/768 + 
      ((119*I)/384)*Pi*H[{1}, v] + (35*H[{-1}, v]*H[{1}, v])/48 - 
      (17*H[{1}, (1 - v)/2]*H[{1}, v])/48 - (3*H[{1}, v]^2)/16 - 
      (433*H[{2}, (1 - v)/2])/384 + ((385*I)/384)*Pi*Log[2] + 
      (35*H[{-1}, v]*Log[2])/48 - (61*H[{1}, (1 - v)/2]*Log[2])/192 - 
      (53*H[{1}, v]*Log[2])/48 - (11*Log[2]^2)/12) + 
    G[{b2, b5}, -x^(-2) + z^2]*((11*Pi^2)/2304 + (7*H[{-1}, v]*H[{1}, v])/
       192 + (H[{1}, (1 - v)/2]*H[{1}, v])/128 - (17*H[{1}, v]^2)/768 - 
      (11*H[{2}, (1 - v)/2])/384 + (7*H[{-1}, v]*Log[2])/192 + 
      (H[{1}, (1 - v)/2]*Log[2])/128 - (31*H[{1}, v]*Log[2])/384 - 
      (15*Log[2]^2)/256) + G[{b3, b5}, -x^(-2) + z^2]*
     ((11*Pi^2)/2304 + (7*H[{-1}, v]*H[{1}, v])/192 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/128 - (17*H[{1}, v]^2)/768 - 
      (11*H[{2}, (1 - v)/2])/384 + (7*H[{-1}, v]*Log[2])/192 + 
      (H[{1}, (1 - v)/2]*Log[2])/128 - (31*H[{1}, v]*Log[2])/384 - 
      (15*Log[2]^2)/256) + G[{b5, b5}, -x^(-2) + z^2]*
     (-Pi^2/13824 + (11*H[{-1}, v]*H[{1}, v])/1152 + 
      (23*H[{1}, (1 - v)/2]*H[{1}, v])/2304 - (5*H[{1}, v]^2)/512 + 
      H[{2}, (1 - v)/2]/2304 + (11*H[{-1}, v]*Log[2])/1152 + 
      (23*H[{1}, (1 - v)/2]*Log[2])/2304 - (67*H[{1}, v]*Log[2])/2304 - 
      (89*Log[2]^2)/4608) + G[{b7, b1}, -x^(-2) + z^2]*
     ((-11*Pi^2)/6144 - (49*H[{-1}, v]^2)/4608 + 
      (49*H[{-1}, v]*H[{1}, (1 - v)/2])/2304 + (73*H[{1}, (1 - v)/2]^2)/
       9216 + (19*H[{2}, (1 - v)/2])/512 + (49*H[{-1}, v]*Log[2])/2304 - 
      (49*H[{1}, (1 - v)/2]*Log[2])/2304 - (49*Log[2]^2)/4608) + 
    G[{b7, b4}, -x^(-2) + z^2]*((11*Pi^2)/6144 + (49*H[{-1}, v]^2)/4608 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/4608 - (97*H[{1}, (1 - v)/2]^2)/18432 - 
      (293*H[{2}, (1 - v)/2])/9216 - (49*H[{-1}, v]*Log[2])/2304 + 
      (H[{1}, (1 - v)/2]*Log[2])/4608 + (49*Log[2]^2)/4608) + 
    G[{b5, b4}, -x^(-2) + z^2]*((11*Pi^2)/6912 + H[{-1}, v]^2/1152 + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/576 + H[{1}, (1 - v)/2]^2/1152 - 
      (5*H[{-1}, v]*H[{1}, v])/384 - (37*H[{1}, (1 - v)/2]*H[{1}, v])/2304 + 
      (67*H[{1}, v]^2)/4608 - (7*H[{2}, (1 - v)/2])/2304 - 
      (17*H[{-1}, v]*Log[2])/1152 - (41*H[{1}, (1 - v)/2]*Log[2])/2304 + 
      (97*H[{1}, v]*Log[2])/2304 + (131*Log[2]^2)/4608) + 
    G[{b1, b2}, -x^(-2) + z^2]*((7*Pi^2)/576 + ((7*I)/96)*Pi*
       H[{1}, (1 - v)/2] - (7*H[{1}, (1 - v)/2]^2)/192 - 
      ((7*I)/96)*Pi*H[{1}, v] - (7*H[{1}, (1 - v)/2]*H[{1}, v])/96 + 
      (7*H[{1}, v]^2)/192 - (7*H[{2}, (1 - v)/2])/48 - ((7*I)/96)*Pi*Log[2] - 
      (7*H[{1}, (1 - v)/2]*Log[2])/96 + (7*H[{1}, v]*Log[2])/96 + 
      (7*Log[2]^2)/192) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-65*Pi^2)/13824 - (53*H[{-1}, v]*H[{1}, v])/1152 - 
      (41*H[{1}, (1 - v)/2]*H[{1}, v])/2304 + (49*H[{1}, v]^2)/1536 + 
      (65*H[{2}, (1 - v)/2])/2304 - (53*H[{-1}, v]*Log[2])/1152 - 
      (41*H[{1}, (1 - v)/2]*Log[2])/2304 + (253*H[{1}, v]*Log[2])/2304 + 
      (359*Log[2]^2)/4608) + G[{b2, b2}, -x^(-2) + z^2]*
     ((49*Pi^2)/768 + ((49*I)/128)*Pi*H[{1}, (1 - v)/2] - 
      (49*H[{1}, (1 - v)/2]^2)/256 - ((49*I)/128)*Pi*H[{1}, v] - 
      (49*H[{1}, (1 - v)/2]*H[{1}, v])/128 + (49*H[{1}, v]^2)/256 - 
      (49*H[{2}, (1 - v)/2])/64 - ((49*I)/128)*Pi*Log[2] - 
      (49*H[{1}, (1 - v)/2]*Log[2])/128 + (49*H[{1}, v]*Log[2])/128 + 
      (49*Log[2]^2)/256) + G[{b3, b2}, -x^(-2) + z^2]*
     ((49*Pi^2)/768 + ((49*I)/128)*Pi*H[{1}, (1 - v)/2] - 
      (49*H[{1}, (1 - v)/2]^2)/256 - ((49*I)/128)*Pi*H[{1}, v] - 
      (49*H[{1}, (1 - v)/2]*H[{1}, v])/128 + (49*H[{1}, v]^2)/256 - 
      (49*H[{2}, (1 - v)/2])/64 - ((49*I)/128)*Pi*Log[2] - 
      (49*H[{1}, (1 - v)/2]*Log[2])/128 + (49*H[{1}, v]*Log[2])/128 + 
      (49*Log[2]^2)/256) + G[{b2, b1}, -x^(-2) + z^2]*
     ((-2*Pi^2)/3 + ((35*I)/48)*Pi*H[{-1}, v] - ((35*I)/48)*Pi*
       H[{1}, (1 - v)/2] + (35*H[{-1}, v]*H[{1}, (1 - v)/2])/48 + 
      (71*H[{1}, (1 - v)/2]^2)/192 - (35*H[{-1}, v]*H[{1}, v])/48 + 
      (23*H[{1}, (1 - v)/2]*H[{1}, v])/32 + H[{1}, v]^2/192 + 
      (35*H[{2}, (1 - v)/2])/16 - ((35*I)/48)*Pi*Log[2] - 
      (35*H[{-1}, v]*Log[2])/48 - (H[{1}, (1 - v)/2]*Log[2])/96 + 
      (71*H[{1}, v]*Log[2])/96 + (47*Log[2]^2)/64) + 
    G[{b3, b1}, -x^(-2) + z^2]*((-2*Pi^2)/3 + ((35*I)/48)*Pi*H[{-1}, v] - 
      ((35*I)/48)*Pi*H[{1}, (1 - v)/2] + (35*H[{-1}, v]*H[{1}, (1 - v)/2])/
       48 + (71*H[{1}, (1 - v)/2]^2)/192 - (35*H[{-1}, v]*H[{1}, v])/48 + 
      (23*H[{1}, (1 - v)/2]*H[{1}, v])/32 + H[{1}, v]^2/192 + 
      (35*H[{2}, (1 - v)/2])/16 - ((35*I)/48)*Pi*Log[2] - 
      (35*H[{-1}, v]*Log[2])/48 - (H[{1}, (1 - v)/2]*Log[2])/96 + 
      (71*H[{1}, v]*Log[2])/96 + (47*Log[2]^2)/64) + 
    G[{b4, b4}, -x^(-2) + z^2]*((-38899*Pi^2)/55296 + 
      ((133*I)/96)*Pi*H[{-1}, v] - (53*H[{-1}, v]^2)/4608 + 
      ((49*I)/64)*Pi*H[{1}, (1 - v)/2] + (3689*H[{-1}, v]*H[{1}, (1 - v)/2])/
       4608 + (409*H[{1}, (1 - v)/2]^2)/2048 - ((413*I)/192)*Pi*H[{1}, v] - 
      (569*H[{-1}, v]*H[{1}, v])/384 - (1709*H[{1}, (1 - v)/2]*H[{1}, v])/
       2304 + (5123*H[{1}, v]^2)/4608 + (3571*H[{2}, (1 - v)/2])/3072 - 
      ((679*I)/192)*Pi*Log[2] - (3361*H[{-1}, v]*Log[2])/2304 - 
      (2369*H[{1}, (1 - v)/2]*Log[2])/1536 + (8537*H[{1}, v]*Log[2])/2304 + 
      (661*Log[2]^2)/256) + G[{b7}, -x^(-2) + z^2]*
     ((-11*Pi^2*H[{1}, (1 - v)/2])/6144 - (49*H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       4608 - (97*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/9216 - 
      (97*H[{1}, (1 - v)/2]^3)/55296 - (97*H[{-1}, v]*H[{2}, (1 - v)/2])/
       4608 + (11*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/1024 - 
      (49*H[{3}, (1 - v)/2])/9216 - (247*H[{2, 1}, (1 - v)/2])/9216 + 
      (49*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/2304 + 
      (97*H[{1}, (1 - v)/2]^2*Log[2])/9216 + (97*H[{2}, (1 - v)/2]*Log[2])/
       4608 - (49*H[{1}, (1 - v)/2]*Log[2]^2)/4608) + 
    G[{b2}, -x^(-2) + z^2]*(((49*I)/768)*Pi^3 - ((49*I)/64)*Pi*H[{-2}, v] + 
      (49*Pi^2*H[{-1}, v])/384 - (49*Pi^2*H[{1}, (1 - v)/2])/96 + 
      ((49*I)/64)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      ((49*I)/256)*Pi*H[{1}, (1 - v)/2]^2 - 
      (49*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/128 - (49*H[{1}, (1 - v)/2]^3)/
       256 + (49*Pi^2*H[{1}, v])/96 - ((49*I)/64)*Pi*H[{-1}, v]*H[{1}, v] - 
      ((147*I)/128)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (49*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/64 - 
      (49*H[{1}, (1 - v)/2]^2*H[{1}, v])/256 + ((147*I)/256)*Pi*H[{1}, v]^2 + 
      (49*H[{-1}, v]*H[{1}, v]^2)/128 + (147*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       256 - (49*H[{1}, v]^3)/256 - ((49*I)/64)*Pi*H[{2}, (1 - v)/2] - 
      (49*H[{-1}, v]*H[{2}, (1 - v)/2])/32 - 
      (49*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/64 + 
      (49*H[{1}, v]*H[{2}, (1 - v)/2])/64 - ((49*I)/64)*Pi*H[{2}, v] - 
      (49*H[{-2, -1}, v])/64 + (49*H[{-2, 1}, v])/64 - 
      (49*H[{2, -1}, v])/64 + (49*H[{2, 1}, v])/64 + (49*Pi^2*Log[2])/128 + 
      (49*H[{-2}, v]*Log[2])/32 - ((49*I)/64)*Pi*H[{-1}, v]*Log[2] - 
      ((245*I)/128)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (49*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/64 + 
      (49*H[{1}, (1 - v)/2]^2*Log[2])/256 + ((245*I)/128)*Pi*H[{1}, v]*
       Log[2] + (49*H[{-1}, v]*H[{1}, v]*Log[2])/64 + 
      (245*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/128 - (245*H[{1}, v]^2*Log[2])/
       256 + (147*H[{2}, (1 - v)/2]*Log[2])/64 + (49*H[{2}, v]*Log[2])/32 + 
      ((343*I)/256)*Pi*Log[2]^2 + (49*H[{-1}, v]*Log[2]^2)/128 + 
      (343*H[{1}, (1 - v)/2]*Log[2]^2)/256 - (343*H[{1}, v]*Log[2]^2)/256 - 
      (147*Log[2]^3)/256) + (133*PolyLog[4, 1/2])/8 + 
    G[{b5}, -x^(-2) + z^2]*((11*Pi^2*H[{-1}, v])/6912 + 
      (23*Pi^2*H[{1}, (1 - v)/2])/13824 - (11*Pi^2*H[{1}, v])/6912 - 
      (H[{-1}, v]^2*H[{1}, v])/1152 - (13*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/1152 - (49*H[{1}, (1 - v)/2]^2*H[{1}, v])/4608 + 
      (5*H[{-1}, v]*H[{1}, v]^2)/768 + (25*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       1536 - (67*H[{1}, v]^3)/13824 - (11*H[{-1}, v]*H[{2}, (1 - v)/2])/
       1152 - (23*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/2304 + 
      (19*H[{1}, v]*H[{2}, (1 - v)/2])/1152 + (31*H[{3}, (1 - v)/2])/2304 + 
      H[{2, 1}, (1 - v)/2]/2304 - (11*Pi^2*Log[2])/3456 - 
      (H[{-1}, v]^2*Log[2])/1152 - (13*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       1152 - (49*H[{1}, (1 - v)/2]^2*Log[2])/4608 + 
      (17*H[{-1}, v]*H[{1}, v]*Log[2])/1152 + 
      (101*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/2304 - 
      (97*H[{1}, v]^2*Log[2])/4608 + (5*H[{2}, (1 - v)/2]*Log[2])/192 + 
      (19*H[{-1}, v]*Log[2]^2)/2304 + (127*H[{1}, (1 - v)/2]*Log[2]^2)/4608 - 
      (131*H[{1}, v]*Log[2]^2)/4608 - (169*Log[2]^3)/13824 - Zeta[3]/72) - 
    ((3353*I)/768)*Pi*Zeta[3] - (13561*H[{-1}, v]*Zeta[3])/6912 + 
    (11789*H[{1}, (1 - v)/2]*Zeta[3])/6912 - (905*H[{1}, v]*Zeta[3])/576 + 
    (103249*Log[2]*Zeta[3])/6912 + G[{b1}, -x^(-2) + z^2]*
     (((19*I)/1152)*Pi^3 - ((7*I)/96)*Pi*H[{-2}, v] + 
      (35*Pi^2*H[{-1}, v])/288 + (91*Pi^2*H[{1}, (1 - v)/2])/576 + 
      ((7*I)/192)*Pi*H[{1}, (1 - v)/2]^2 + 
      (35*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/96 + (11*H[{1}, (1 - v)/2]^3)/64 - 
      ((7*I)/96)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (7*H[{1}, (1 - v)/2]^2*H[{1}, v])/96 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/96 - ((7*I)/96)*Pi*
       H[{2}, (1 - v)/2] + (35*H[{-1}, v]*H[{2}, (1 - v)/2])/48 + 
      (85*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/96 + 
      (7*H[{1}, v]*H[{2}, (1 - v)/2])/48 - ((7*I)/96)*Pi*H[{2}, v] + 
      (25*H[{3}, (1 - v)/2])/48 - (7*H[{-2, -1}, v])/96 + 
      (7*H[{-2, 1}, v])/96 - (7*H[{2, -1}, v])/96 - (37*H[{2, 1}, (1 - v)/2])/
       24 + (7*H[{2, 1}, v])/96 - (35*Pi^2*Log[2])/288 + 
      (7*H[{-2}, v]*Log[2])/48 - ((7*I)/96)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (7*H[{1}, (1 - v)/2]^2*Log[2])/16 + (7*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/48 - (7*H[{2}, (1 - v)/2]*Log[2])/12 + 
      (7*H[{2}, v]*Log[2])/48 + (7*H[{1}, (1 - v)/2]*Log[2]^2)/96 + 
      (305*Zeta[3])/192) + G[{b4}, -x^(-2) + z^2]*(((91*I)/2304)*Pi^3 + 
      ((147*I)/64)*Pi*H[{-2}, v] - (1649*Pi^2*H[{-1}, v])/6912 + 
      (19903*Pi^2*H[{1}, (1 - v)/2])/55296 - ((49*I)/64)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] + (49*H[{-1}, v]^2*H[{1}, (1 - v)/2])/4608 - 
      ((175*I)/768)*Pi*H[{1}, (1 - v)/2]^2 + 
      (265*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/9216 + (1177*H[{1}, (1 - v)/2]^3)/
       55296 - (871*Pi^2*H[{1}, v])/1728 + ((49*I)/64)*Pi*H[{-1}, v]*
       H[{1}, v] + (H[{-1}, v]^2*H[{1}, v])/1152 + ((469*I)/384)*Pi*
       H[{1}, (1 - v)/2]*H[{1}, v] + (853*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/1152 + (1165*H[{1}, (1 - v)/2]^2*H[{1}, v])/4608 + 
      ((119*I)/768)*Pi*H[{1}, v]^2 - (95*H[{-1}, v]*H[{1}, v]^2)/256 - 
      (319*H[{1}, (1 - v)/2]*H[{1}, v]^2)/512 - (749*H[{1}, v]^3)/13824 + 
      ((147*I)/64)*Pi*H[{2}, (1 - v)/2] + (1223*H[{-1}, v]*H[{2}, (1 - v)/2])/
       1536 - (1183*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9216 - 
      (2665*H[{1}, v]*H[{2}, (1 - v)/2])/1152 + ((147*I)/64)*Pi*H[{2}, v] - 
      (6411*H[{3}, (1 - v)/2])/1024 + (147*H[{-2, -1}, v])/64 - 
      (147*H[{-2, 1}, v])/64 + (147*H[{2, -1}, v])/64 - 
      (4231*H[{2, 1}, (1 - v)/2])/3072 - (147*H[{2, 1}, v])/64 - 
      (1835*Pi^2*Log[2])/6912 - (147*H[{-2}, v]*Log[2])/32 + 
      ((49*I)/64)*Pi*H[{-1}, v]*Log[2] + (H[{-1}, v]^2*Log[2])/1152 + 
      ((763*I)/384)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (1657*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/2304 + 
      (2065*H[{1}, (1 - v)/2]^2*Log[2])/9216 - ((175*I)/384)*Pi*H[{1}, v]*
       Log[2] - (857*H[{-1}, v]*H[{1}, v]*Log[2])/1152 - 
      (4577*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/2304 + 
      (961*H[{1}, v]^2*Log[2])/4608 - (14329*H[{2}, (1 - v)/2]*Log[2])/4608 - 
      (147*H[{2}, v]*Log[2])/32 - ((469*I)/768)*Pi*Log[2]^2 - 
      (859*H[{-1}, v]*Log[2]^2)/2304 - (1039*H[{1}, (1 - v)/2]*Log[2]^2)/
       768 + (2675*H[{1}, v]*Log[2]^2)/4608 + (4393*Log[2]^3)/13824 + 
      (2431*Zeta[3])/1152)}, 0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-8567/38880, ((-277*I)/3888)*Pi - (133*G[{b4}, -x^(-2) + z^2])/360 - 
    (8567*H[{-1}, v])/19440 - (133*H[{1}, (1 - v)/2])/360 + 
    (8567*H[{1}, v])/19440 + (8567*Log[2])/9720, 
   (3713*Pi^2)/233280 + (47*G[{b4, b4}, -x^(-2) + z^2])/180 + 
    (23*G[{b5, b4}, -x^(-2) + z^2])/45 - ((277*I)/1944)*Pi*H[{-1}, v] - 
    (8567*H[{-1}, v]^2)/19440 - (I/2)*Pi*H[{1}, (1 - v)/2] - 
    (133*H[{-1}, v]*H[{1}, (1 - v)/2])/180 - (43*H[{1}, (1 - v)/2]^2)/360 + 
    ((1249*I)/1944)*Pi*H[{1}, v] + (8567*H[{-1}, v]*H[{1}, v])/9720 + 
    (3*H[{1}, (1 - v)/2]*H[{1}, v])/4 - (13427*H[{1}, v]^2)/19440 + 
    (23*H[{2}, (1 - v)/2])/45 + G[{b5}, -x^(-2) + z^2]*
     ((-23*H[{1}, v])/45 - (23*Log[2])/45) + ((763*I)/972)*Pi*Log[2] + 
    (8567*H[{-1}, v]*Log[2])/4860 + (67*H[{1}, (1 - v)/2]*Log[2])/45 - 
    (10997*H[{1}, v]*Log[2])/4860 - (4891*Log[2]^2)/2430 + 
    G[{b4}, -x^(-2) + z^2]*((-I)*Pi - (133*H[{-1}, v])/180 + 
      (47*H[{1}, (1 - v)/2])/180 + (133*H[{1}, v])/180 + (133*Log[2])/90), 
   ((413*I)/23328)*Pi^3 + (2*G[{b2, b4, b4}, -x^(-2) + z^2])/3 + 
    (2*G[{b2, b5, b4}, -x^(-2) + z^2])/3 + (2*G[{b3, b4, b4}, -x^(-2) + z^2])/
     3 + (2*G[{b3, b5, b4}, -x^(-2) + z^2])/3 + 
    (47*G[{b4, b4, b4}, -x^(-2) + z^2])/90 + 
    (47*G[{b4, b5, b4}, -x^(-2) + z^2])/90 + 
    (599*G[{b5, b4, b4}, -x^(-2) + z^2])/1080 + 
    (2149*G[{b5, b5, b4}, -x^(-2) + z^2])/1080 + ((2*I)/3)*Pi*H[{-2}, v] + 
    (3713*Pi^2*H[{-1}, v])/116640 - ((277*I)/1944)*Pi*H[{-1}, v]^2 - 
    (8567*H[{-1}, v]^3)/29160 + G[{b2, b4}, -x^(-2) + z^2]*
     (((-2*I)/3)*Pi + (2*H[{1}, (1 - v)/2])/3) + G[{b3, b4}, -x^(-2) + z^2]*
     (((-2*I)/3)*Pi + (2*H[{1}, (1 - v)/2])/3) + (901*Pi^2*H[{1}, (1 - v)/2])/
     1296 - I*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
    (133*H[{-1}, v]^2*H[{1}, (1 - v)/2])/180 - 
    ((5*I)/24)*Pi*H[{1}, (1 - v)/2]^2 - (43*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     180 - (11*H[{1}, (1 - v)/2]^3)/1080 - (100913*Pi^2*H[{1}, v])/116640 + 
    ((1249*I)/972)*Pi*H[{-1}, v]*H[{1}, v] + (8567*H[{-1}, v]^2*H[{1}, v])/
     9720 + ((17*I)/12)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (3*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/2 - 
    (11*H[{1}, (1 - v)/2]^2*H[{1}, v])/432 - ((989*I)/972)*Pi*H[{1}, v]^2 - 
    (13427*H[{-1}, v]*H[{1}, v]^2)/9720 - (313*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     432 + (2134*H[{1}, v]^3)/3645 + ((2*I)/3)*Pi*H[{2}, (1 - v)/2] + 
    (46*H[{-1}, v]*H[{2}, (1 - v)/2])/45 - 
    (29*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/216 - 
    (151*H[{1}, v]*H[{2}, (1 - v)/2])/216 + ((2*I)/3)*Pi*H[{2}, v] - 
    (731*H[{3}, (1 - v)/2])/1080 + (2*H[{-2, -1}, v])/3 - 
    (2*H[{-2, 1}, v])/3 + (2*H[{2, -1}, v])/3 + (529*H[{2, 1}, (1 - v)/2])/
     1080 - (2*H[{2, 1}, v])/3 + G[{b5, b5}, -x^(-2) + z^2]*
     ((-2149*H[{1}, v])/1080 - (2149*Log[2])/1080) + 
    G[{b5, b4}, -x^(-2) + z^2]*((46*H[{-1}, v])/45 + 
      (46*H[{1}, (1 - v)/2])/45 - (599*H[{1}, v])/1080 - 
      (1703*Log[2])/1080) + G[{b4, b4}, -x^(-2) + z^2]*
     ((47*H[{-1}, v])/90 + (47*H[{1}, (1 - v)/2])/90 - (47*H[{1}, v])/90 - 
      (47*Log[2])/45) + G[{b2, b5}, -x^(-2) + z^2]*
     ((-2*H[{1}, v])/3 - (2*Log[2])/3) + G[{b3, b5}, -x^(-2) + z^2]*
     ((-2*H[{1}, v])/3 - (2*Log[2])/3) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-47*H[{1}, v])/90 - (47*Log[2])/90) - (52313*Pi^2*Log[2])/58320 - 
    (4*H[{-2}, v]*Log[2])/3 + ((763*I)/486)*Pi*H[{-1}, v]*Log[2] + 
    (8567*H[{-1}, v]^2*Log[2])/4860 + ((29*I)/12)*Pi*H[{1}, (1 - v)/2]*
     Log[2] + (134*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/45 + 
    (461*H[{1}, (1 - v)/2]^2*Log[2])/2160 - ((3227*I)/972)*Pi*H[{1}, v]*
     Log[2] - (10997*H[{-1}, v]*H[{1}, v]*Log[2])/2430 - 
    (637*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/216 + 
    (30499*H[{1}, v]^2*Log[2])/9720 - (1859*H[{2}, (1 - v)/2]*Log[2])/1080 - 
    (4*H[{2}, v]*Log[2])/3 - ((4753*I)/1944)*Pi*Log[2]^2 - 
    (4891*H[{-1}, v]*Log[2]^2)/1215 - (6401*H[{1}, (1 - v)/2]*Log[2]^2)/
     2160 + (52493*H[{1}, v]*Log[2]^2)/9720 + (91621*Log[2]^3)/29160 + 
    G[{b4}, -x^(-2) + z^2]*((496*Pi^2)/405 - (2*I)*Pi*H[{-1}, v] - 
      (133*H[{-1}, v]^2)/180 + (47*H[{-1}, v]*H[{1}, (1 - v)/2])/90 + 
      (47*H[{1}, (1 - v)/2]^2)/180 + (2*I)*Pi*H[{1}, v] + 
      (133*H[{-1}, v]*H[{1}, v])/90 - (133*H[{1}, v]^2)/180 + 
      (47*H[{2}, (1 - v)/2])/90 + (4*I)*Pi*Log[2] + (133*H[{-1}, v]*Log[2])/
       45 - (47*H[{1}, (1 - v)/2]*Log[2])/90 - (133*H[{1}, v]*Log[2])/45 - 
      (133*Log[2]^2)/45) + G[{b2}, -x^(-2) + z^2]*
     (-Pi^2/9 - ((2*I)/3)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/3 + 
      ((2*I)/3)*Pi*H[{1}, v] + (2*H[{1}, (1 - v)/2]*H[{1}, v])/3 - 
      H[{1}, v]^2/3 + (4*H[{2}, (1 - v)/2])/3 + ((2*I)/3)*Pi*Log[2] + 
      (2*H[{1}, (1 - v)/2]*Log[2])/3 - (2*H[{1}, v]*Log[2])/3 - Log[2]^2/3) + 
    G[{b5}, -x^(-2) + z^2]*((-2149*Pi^2)/6480 - (46*H[{-1}, v]*H[{1}, v])/
       45 + (209*H[{1}, (1 - v)/2]*H[{1}, v])/216 + (599*H[{1}, v]^2)/2160 + 
      (2149*H[{2}, (1 - v)/2])/1080 - (46*H[{-1}, v]*Log[2])/45 + 
      (209*H[{1}, (1 - v)/2]*Log[2])/216 + (1703*H[{1}, v]*Log[2])/1080 + 
      (2807*Log[2]^2)/2160) + (80561*Zeta[3])/58320, 
   (-134131*Pi^4)/4665600 + (2*G[{b2, b2, b4, b4}, -x^(-2) + z^2])/3 + 
    (2*G[{b2, b2, b5, b4}, -x^(-2) + z^2])/3 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/2 + G[{b2, b3, b5, b4}, -x^(-2) + z^2]/
     2 - G[{b2, b4, b4, b4}, -x^(-2) + z^2]/6 + 
    (2*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/3 + 
    (5*G[{b2, b5, b4, b4}, -x^(-2) + z^2])/6 + 
    2*G[{b2, b5, b5, b4}, -x^(-2) + z^2] + G[{b3, b2, b4, b4}, -x^(-2) + z^2]/
     2 + G[{b3, b2, b5, b4}, -x^(-2) + z^2]/2 + 
    (2*G[{b3, b3, b4, b4}, -x^(-2) + z^2])/3 + 
    (2*G[{b3, b3, b5, b4}, -x^(-2) + z^2])/3 - 
    G[{b3, b4, b4, b4}, -x^(-2) + z^2]/6 + 
    (2*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/3 + 
    (5*G[{b3, b5, b4, b4}, -x^(-2) + z^2])/6 + 
    2*G[{b3, b5, b5, b4}, -x^(-2) + z^2] - G[{b4, b2, b4, b4}, -x^(-2) + z^2]/
     2 - G[{b4, b2, b5, b4}, -x^(-2) + z^2]/2 - 
    G[{b4, b3, b4, b4}, -x^(-2) + z^2]/2 - G[{b4, b3, b5, b4}, -x^(-2) + z^2]/
     2 + (47*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/45 + 
    (47*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/45 - 
    (481*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/540 + 
    (1609*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/540 + 
    (77*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/120 + 
    (1163*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/1080 + 
    (4333*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/1080 + 
    (1961*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/360 + ((7*I)/6)*Pi*H[{-3}, v] - 
    Pi^2*H[{-2}, v] + ((413*I)/11664)*Pi^3*H[{-1}, v] + 
    ((7*I)/6)*Pi*H[{-2}, v]*H[{-1}, v] + (3713*Pi^2*H[{-1}, v]^2)/116640 - 
    ((277*I)/2916)*Pi*H[{-1}, v]^3 - (8567*H[{-1}, v]^4)/58320 + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*((I/2)*Pi - H[{1}, (1 - v)/2]/2) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*((I/2)*Pi - H[{1}, (1 - v)/2]/2) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*((-I/2)*Pi + H[{1}, (1 - v)/2]/2) + 
    G[{b3, b2, b4}, -x^(-2) + z^2]*((-I/2)*Pi + H[{1}, (1 - v)/2]/2) + 
    G[{b2, b2, b4}, -x^(-2) + z^2]*(((-2*I)/3)*Pi + (2*H[{1}, (1 - v)/2])/
       3) + G[{b3, b3, b4}, -x^(-2) + z^2]*(((-2*I)/3)*Pi + 
      (2*H[{1}, (1 - v)/2])/3) + ((4*I)/9)*Pi^3*H[{1}, (1 - v)/2] + 
    (901*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/648 - 
    I*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] - 
    (133*H[{-1}, v]^3*H[{1}, (1 - v)/2])/270 + (131*Pi^2*H[{1}, (1 - v)/2]^2)/
     288 - ((5*I)/12)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 - 
    (43*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/180 - 
    (I/36)*Pi*H[{1}, (1 - v)/2]^3 - (11*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/540 + 
    H[{1}, (1 - v)/2]^4/540 - ((6731*I)/11664)*Pi^3*H[{1}, v] - 
    (I/3)*Pi*H[{-2}, v]*H[{1}, v] - (100913*Pi^2*H[{-1}, v]*H[{1}, v])/
     58320 + ((1249*I)/972)*Pi*H[{-1}, v]^2*H[{1}, v] + 
    (8567*H[{-1}, v]^3*H[{1}, v])/14580 - 
    (2023*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/1296 + 
    ((17*I)/6)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] + 
    (3*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/2 + 
    (I/2)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (11*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/216 - 
    (149*H[{1}, (1 - v)/2]^3*H[{1}, v])/432 + (142223*Pi^2*H[{1}, v]^2)/
     116640 - ((989*I)/486)*Pi*H[{-1}, v]*H[{1}, v]^2 - 
    (13427*H[{-1}, v]^2*H[{1}, v]^2)/9720 - ((11*I)/6)*Pi*H[{1}, (1 - v)/2]*
     H[{1}, v]^2 - (313*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/216 + 
    (397*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/864 + ((2707*I)/2916)*Pi*
     H[{1}, v]^3 + (4268*H[{-1}, v]*H[{1}, v]^3)/3645 + 
    (235*H[{1}, (1 - v)/2]*H[{1}, v]^3)/432 - (20717*H[{1}, v]^4)/58320 - 
    (59*Pi^2*H[{2}, (1 - v)/2])/1296 + ((4*I)/3)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] + (46*H[{-1}, v]^2*H[{2}, (1 - v)/2])/45 + 
    (I/6)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (29*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/108 - 
    (209*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/432 - 
    ((11*I)/6)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] - 
    (151*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/108 + 
    (101*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/54 + 
    (727*H[{1}, v]^2*H[{2}, (1 - v)/2])/432 - (2759*H[{2}, (1 - v)/2]^2)/
     1440 - Pi^2*H[{2}, v] + ((7*I)/6)*Pi*H[{-1}, v]*H[{2}, v] - 
    (I/3)*Pi*H[{1}, v]*H[{2}, v] - (7*H[{2}, v]^2)/24 - 
    ((3*I)/2)*Pi*H[{3}, (1 - v)/2] - (731*H[{-1}, v]*H[{3}, (1 - v)/2])/540 + 
    (577*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/216 + 
    (965*H[{1}, v]*H[{3}, (1 - v)/2])/216 + ((7*I)/6)*Pi*H[{3}, v] + 
    (1841*H[{4}, (1 - v)/2])/360 + (7*H[{-3, -1}, v])/6 - 
    (7*H[{-3, 1}, v])/6 - (I/3)*Pi*H[{-2, -1}, v] + 
    (7*H[{-1}, v]*H[{-2, -1}, v])/6 - (H[{1}, v]*H[{-2, -1}, v])/3 - 
    ((3*I)/2)*Pi*H[{-2, 1}, v] - (7*H[{-1}, v]*H[{-2, 1}, v])/6 + 
    (H[{1}, v]*H[{-2, 1}, v])/3 - (I/3)*Pi*H[{2, -1}, v] + 
    (7*H[{-1}, v]*H[{2, -1}, v])/6 - (H[{1}, v]*H[{2, -1}, v])/3 + 
    (I/3)*Pi*H[{2, 1}, (1 - v)/2] + (529*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/
     540 + (115*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/216 - 
    (865*H[{1}, v]*H[{2, 1}, (1 - v)/2])/216 - ((3*I)/2)*Pi*H[{2, 1}, v] - 
    (7*H[{-1}, v]*H[{2, 1}, v])/6 + (H[{1}, v]*H[{2, 1}, v])/3 + 
    (101*H[{2, 2}, (1 - v)/2])/80 + (7*H[{2, 2}, v])/12 + 
    (7*H[{3, -1}, v])/6 - (3*H[{-2, -1, -1}, v])/2 + H[{-2, -1, 1}, v]/3 - 
    H[{-2, 1, -1}, v]/3 + (7*H[{-2, 1, 1}, v])/6 - (3*H[{2, -1, -1}, v])/2 + 
    H[{2, -1, 1}, v]/3 - H[{2, 1, -1}, v]/3 + (41*H[{2, 1, 1}, (1 - v)/2])/
     360 + (7*H[{2, 1, 1}, v])/6 + G[{b5, b5, b4}, -x^(-2) + z^2]*
     ((2149*H[{-1}, v])/540 + (2149*H[{1}, (1 - v)/2])/540 - 
      (4333*H[{1}, v])/1080 - (959*Log[2])/120) + 
    G[{b5, b5, b5}, -x^(-2) + z^2]*((-1961*H[{1}, v])/360 - 
      (1961*Log[2])/360) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((-1609*H[{1}, v])/540 - (1609*Log[2])/540) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*(I*Pi + (4*H[{-1}, v])/3 + 
      H[{1}, (1 - v)/2]/3 - (5*H[{1}, v])/6 - (13*Log[2])/6) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(I*Pi + (4*H[{-1}, v])/3 + 
      H[{1}, (1 - v)/2]/3 - (5*H[{1}, v])/6 - (13*Log[2])/6) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*((4*H[{-1}, v])/3 + 
      (4*H[{1}, (1 - v)/2])/3 - (5*H[{1}, v])/6 - (13*Log[2])/6) + 
    G[{b3, b5, b4}, -x^(-2) + z^2]*((4*H[{-1}, v])/3 + 
      (4*H[{1}, (1 - v)/2])/3 - (5*H[{1}, v])/6 - (13*Log[2])/6) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((47*H[{-1}, v])/45 + 
      (47*H[{1}, (1 - v)/2])/45 - (47*H[{1}, v])/45 - (94*Log[2])/45) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*(-2*H[{1}, v] - 2*Log[2]) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*(-2*H[{1}, v] - 2*Log[2]) + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*((599*H[{-1}, v])/540 + 
      (599*H[{1}, (1 - v)/2])/540 - (77*H[{1}, v])/120 - 
      (1891*Log[2])/1080) + G[{b5, b4, b5}, -x^(-2) + z^2]*
     ((-1163*H[{1}, v])/1080 - (1163*Log[2])/1080) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((-47*H[{1}, v])/45 - (47*Log[2])/45) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*((-2*H[{1}, v])/3 - (2*Log[2])/3) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*((-2*H[{1}, v])/3 - (2*Log[2])/3) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*((-2*H[{1}, v])/3 - (2*Log[2])/3) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*((-2*H[{1}, v])/3 - (2*Log[2])/3) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/2 - Log[2]/2) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/2 - Log[2]/2) + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((47*H[{-1}, v])/45 + 
      (47*H[{1}, (1 - v)/2])/45 + (481*H[{1}, v])/540 - (83*Log[2])/540) + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*(H[{1}, v]/2 + Log[2]/2) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*(H[{1}, v]/2 + Log[2]/2) - 
    ((893*I)/1458)*Pi^3*Log[2] - (7*H[{-3}, v]*Log[2])/3 - 
    ((8*I)/3)*Pi*H[{-2}, v]*Log[2] - (52313*Pi^2*H[{-1}, v]*Log[2])/29160 - 
    (7*H[{-2}, v]*H[{-1}, v]*Log[2])/3 + ((763*I)/486)*Pi*H[{-1}, v]^2*
     Log[2] + (8567*H[{-1}, v]^3*Log[2])/7290 - 
    (425*Pi^2*H[{1}, (1 - v)/2]*Log[2])/144 + ((29*I)/6)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] + (134*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/
     45 + ((11*I)/12)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (461*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/1080 - 
    (701*H[{1}, (1 - v)/2]^3*Log[2])/2160 + (15196*Pi^2*H[{1}, v]*Log[2])/
     3645 + (2*H[{-2}, v]*H[{1}, v]*Log[2])/3 - ((3227*I)/486)*Pi*H[{-1}, v]*
     H[{1}, v]*Log[2] - (10997*H[{-1}, v]^2*H[{1}, v]*Log[2])/2430 - 
    ((13*I)/2)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] - 
    (637*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/108 + 
    (419*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/432 + 
    ((4685*I)/972)*Pi*H[{1}, v]^2*Log[2] + 
    (30499*H[{-1}, v]*H[{1}, v]^2*Log[2])/4860 + 
    (1331*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/432 - 
    (37789*H[{1}, v]^3*Log[2])/14580 - ((19*I)/6)*Pi*H[{2}, (1 - v)/2]*
     Log[2] - (1859*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/540 + 
    (77*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/36 + 
    (343*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/72 - ((8*I)/3)*Pi*H[{2}, v]*
     Log[2] - (7*H[{-1}, v]*H[{2}, v]*Log[2])/3 + 
    (2*H[{1}, v]*H[{2}, v]*Log[2])/3 + (6287*H[{3}, (1 - v)/2]*Log[2])/1080 - 
    (7*H[{3}, v]*Log[2])/3 + (H[{-2, -1}, v]*Log[2])/3 + 
    3*H[{-2, 1}, v]*Log[2] + (H[{2, -1}, v]*Log[2])/3 - 
    (5383*H[{2, 1}, (1 - v)/2]*Log[2])/1080 + 3*H[{2, 1}, v]*Log[2] + 
    (191701*Pi^2*Log[2]^2)/58320 + (17*H[{-2}, v]*Log[2]^2)/6 - 
    ((4753*I)/972)*Pi*H[{-1}, v]*Log[2]^2 - (4891*H[{-1}, v]^2*Log[2]^2)/
     1215 - ((17*I)/3)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 - 
    (6401*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/1080 + 
    (391*H[{1}, (1 - v)/2]^2*Log[2]^2)/1440 + ((1978*I)/243)*Pi*H[{1}, v]*
     Log[2]^2 + (52493*H[{-1}, v]*H[{1}, v]*Log[2]^2)/4860 + 
    (2605*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/432 - 
    (8536*H[{1}, v]^2*Log[2]^2)/1215 + (8863*H[{2}, (1 - v)/2]*Log[2]^2)/
     2160 + (17*H[{2}, v]*Log[2]^2)/6 + ((12665*I)/2916)*Pi*Log[2]^3 + 
    (91621*H[{-1}, v]*Log[2]^3)/14580 + (8609*H[{1}, (1 - v)/2]*Log[2]^3)/
     2160 - (120781*H[{1}, v]*Log[2]^3)/14580 - (115111*Log[2]^4)/29160 + 
    G[{b2, b4}, -x^(-2) + z^2]*((7*Pi^2)/9 - ((4*I)/3)*Pi*H[{-1}, v] + 
      (I/2)*Pi*H[{1}, (1 - v)/2] + (4*H[{-1}, v]*H[{1}, (1 - v)/2])/3 + 
      (5*H[{1}, (1 - v)/2]^2)/12 + ((5*I)/6)*Pi*H[{1}, v] - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 + (2*H[{2}, (1 - v)/2])/3 + 
      ((13*I)/6)*Pi*Log[2] - (3*H[{1}, (1 - v)/2]*Log[2])/2) + 
    G[{b3, b4}, -x^(-2) + z^2]*((7*Pi^2)/9 - ((4*I)/3)*Pi*H[{-1}, v] + 
      (I/2)*Pi*H[{1}, (1 - v)/2] + (4*H[{-1}, v]*H[{1}, (1 - v)/2])/3 + 
      (5*H[{1}, (1 - v)/2]^2)/12 + ((5*I)/6)*Pi*H[{1}, v] - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 + (2*H[{2}, (1 - v)/2])/3 + 
      ((13*I)/6)*Pi*Log[2] - (3*H[{1}, (1 - v)/2]*Log[2])/2) + 
    G[{b2, b2}, -x^(-2) + z^2]*(-Pi^2/9 - ((2*I)/3)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/3 + ((2*I)/3)*Pi*H[{1}, v] + 
      (2*H[{1}, (1 - v)/2]*H[{1}, v])/3 - H[{1}, v]^2/3 + 
      (4*H[{2}, (1 - v)/2])/3 + ((2*I)/3)*Pi*Log[2] + 
      (2*H[{1}, (1 - v)/2]*Log[2])/3 - (2*H[{1}, v]*Log[2])/3 - Log[2]^2/3) + 
    G[{b3, b2}, -x^(-2) + z^2]*(-Pi^2/12 - (I/2)*Pi*H[{1}, (1 - v)/2] + 
      H[{1}, (1 - v)/2]^2/4 + (I/2)*Pi*H[{1}, v] + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/2 - H[{1}, v]^2/4 + H[{2}, (1 - v)/2] + 
      (I/2)*Pi*Log[2] + (H[{1}, (1 - v)/2]*Log[2])/2 - (H[{1}, v]*Log[2])/2 - 
      Log[2]^2/4) + G[{b4, b2}, -x^(-2) + z^2]*
     (Pi^2/12 + (I/2)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/4 - 
      (I/2)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/2 + H[{1}, v]^2/4 - 
      H[{2}, (1 - v)/2] - (I/2)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/2 + 
      (H[{1}, v]*Log[2])/2 + Log[2]^2/4) + G[{b4, b5}, -x^(-2) + z^2]*
     ((-1609*Pi^2)/3240 - (47*H[{-1}, v]*H[{1}, v])/45 + 
      (209*H[{1}, (1 - v)/2]*H[{1}, v])/108 - (481*H[{1}, v]^2)/1080 + 
      (1609*H[{2}, (1 - v)/2])/540 - (47*H[{-1}, v]*Log[2])/45 + 
      (209*H[{1}, (1 - v)/2]*Log[2])/108 + (83*H[{1}, v]*Log[2])/540 + 
      (647*Log[2]^2)/1080) + G[{b2, b5}, -x^(-2) + z^2]*
     (-Pi^2/3 - (4*H[{-1}, v]*H[{1}, v])/3 + (2*H[{1}, (1 - v)/2]*H[{1}, v])/
       3 + (5*H[{1}, v]^2)/12 + 2*H[{2}, (1 - v)/2] - 
      (4*H[{-1}, v]*Log[2])/3 + (2*H[{1}, (1 - v)/2]*Log[2])/3 + 
      (13*H[{1}, v]*Log[2])/6 + (7*Log[2]^2)/4) + G[{b3, b5}, -x^(-2) + z^2]*
     (-Pi^2/3 - (4*H[{-1}, v]*H[{1}, v])/3 + (2*H[{1}, (1 - v)/2]*H[{1}, v])/
       3 + (5*H[{1}, v]^2)/12 + 2*H[{2}, (1 - v)/2] - 
      (4*H[{-1}, v]*Log[2])/3 + (2*H[{1}, (1 - v)/2]*Log[2])/3 + 
      (13*H[{1}, v]*Log[2])/6 + (7*Log[2]^2)/4) + G[{b4, b4}, -x^(-2) + z^2]*
     ((593*Pi^2)/1620 + (47*H[{-1}, v]^2)/90 + 
      (47*H[{-1}, v]*H[{1}, (1 - v)/2])/45 + (47*H[{1}, (1 - v)/2]^2)/90 - 
      (47*H[{-1}, v]*H[{1}, v])/45 + (47*H[{1}, v]^2)/90 + 
      (47*H[{2}, (1 - v)/2])/45 - (94*H[{-1}, v]*Log[2])/45 - 
      (47*H[{1}, (1 - v)/2]*Log[2])/45 + (94*H[{1}, v]*Log[2])/45 + 
      (94*Log[2]^2)/45) + G[{b5, b4}, -x^(-2) + z^2]*
     ((869*Pi^2)/2160 + (46*H[{-1}, v]^2)/45 + 
      (92*H[{-1}, v]*H[{1}, (1 - v)/2])/45 + (46*H[{1}, (1 - v)/2]^2)/45 - 
      (599*H[{-1}, v]*H[{1}, v])/540 - (7*H[{1}, (1 - v)/2]*H[{1}, v])/216 + 
      (77*H[{1}, v]^2)/240 + (1163*H[{2}, (1 - v)/2])/1080 - 
      (1703*H[{-1}, v]*Log[2])/540 - (2243*H[{1}, (1 - v)/2]*Log[2])/1080 + 
      (1891*H[{1}, v]*Log[2])/1080 + (5297*Log[2]^2)/2160) + 
    G[{b5, b5}, -x^(-2) + z^2]*((-1961*Pi^2)/2160 - 
      (2149*H[{-1}, v]*H[{1}, v])/540 + (317*H[{1}, (1 - v)/2]*H[{1}, v])/
       216 + (4333*H[{1}, v]^2)/2160 + (1961*H[{2}, (1 - v)/2])/360 - 
      (2149*H[{-1}, v]*Log[2])/540 + (317*H[{1}, (1 - v)/2]*Log[2])/216 + 
      (959*H[{1}, v]*Log[2])/120 + (12929*Log[2]^2)/2160) - 
    (22*PolyLog[4, 1/2])/3 + G[{b5}, -x^(-2) + z^2]*
     ((-2149*Pi^2*H[{-1}, v])/3240 + (317*Pi^2*H[{1}, (1 - v)/2])/1296 - 
      (869*Pi^2*H[{1}, v])/2160 - (46*H[{-1}, v]^2*H[{1}, v])/45 + 
      (209*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/108 + 
      (101*H[{1}, (1 - v)/2]^2*H[{1}, v])/432 + (599*H[{-1}, v]*H[{1}, v]^2)/
       1080 - (209*H[{1}, (1 - v)/2]*H[{1}, v]^2)/144 - 
      (77*H[{1}, v]^3)/720 + (2149*H[{-1}, v]*H[{2}, (1 - v)/2])/540 - 
      (317*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/216 - 
      (317*H[{1}, v]*H[{2}, (1 - v)/2])/108 - (223*H[{3}, (1 - v)/2])/120 + 
      (1961*H[{2, 1}, (1 - v)/2])/360 + (1691*Pi^2*Log[2])/6480 - 
      (46*H[{-1}, v]^2*Log[2])/45 + (209*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/
       108 + (101*H[{1}, (1 - v)/2]^2*Log[2])/432 + 
      (1703*H[{-1}, v]*H[{1}, v]*Log[2])/540 - 
      (1045*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/216 - 
      (1891*H[{1}, v]^2*Log[2])/2160 - (1867*H[{2}, (1 - v)/2]*Log[2])/270 + 
      (2807*H[{-1}, v]*Log[2]^2)/1080 - (1463*H[{1}, (1 - v)/2]*Log[2]^2)/
       432 - (5297*H[{1}, v]*Log[2]^2)/2160 - (3637*Log[2]^3)/2160 - 
      (323*Zeta[3])/90) + G[{b2}, -x^(-2) + z^2]*(((-7*I)/72)*Pi^3 + 
      ((7*I)/6)*Pi*H[{-2}, v] - (2*Pi^2*H[{-1}, v])/9 + 
      (11*Pi^2*H[{1}, (1 - v)/2])/12 - ((4*I)/3)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] - (I/3)*Pi*H[{1}, (1 - v)/2]^2 + 
      (2*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/3 + H[{1}, (1 - v)/2]^3/3 - 
      (8*Pi^2*H[{1}, v])/9 + ((4*I)/3)*Pi*H[{-1}, v]*H[{1}, v] + 
      (2*I)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (4*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/3 + 
      (H[{1}, (1 - v)/2]^2*H[{1}, v])/6 - ((13*I)/12)*Pi*H[{1}, v]^2 - 
      (2*H[{-1}, v]*H[{1}, v]^2)/3 - H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
      (13*H[{1}, v]^3)/36 + ((7*I)/6)*Pi*H[{2}, (1 - v)/2] + 
      (8*H[{-1}, v]*H[{2}, (1 - v)/2])/3 + H[{1}, (1 - v)/2]*
       H[{2}, (1 - v)/2] - (3*H[{1}, v]*H[{2}, (1 - v)/2])/2 + 
      ((7*I)/6)*Pi*H[{2}, v] - H[{3}, (1 - v)/2]/6 + (7*H[{-2, -1}, v])/6 - 
      (7*H[{-2, 1}, v])/6 + (7*H[{2, -1}, v])/6 + H[{2, 1}, (1 - v)/2]/2 - 
      (7*H[{2, 1}, v])/6 - (2*Pi^2*Log[2])/3 - (7*H[{-2}, v]*Log[2])/3 + 
      ((4*I)/3)*Pi*H[{-1}, v]*Log[2] + ((10*I)/3)*Pi*H[{1}, (1 - v)/2]*
       Log[2] + (4*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/3 - 
      (H[{1}, (1 - v)/2]^2*Log[2])/2 - ((7*I)/2)*Pi*H[{1}, v]*Log[2] - 
      (4*H[{-1}, v]*H[{1}, v]*Log[2])/3 - (10*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/3 + (7*H[{1}, v]^2*Log[2])/4 - (25*H[{2}, (1 - v)/2]*Log[2])/
       6 - (7*H[{2}, v]*Log[2])/3 - ((29*I)/12)*Pi*Log[2]^2 - 
      (2*H[{-1}, v]*Log[2]^2)/3 - (7*H[{1}, (1 - v)/2]*Log[2]^2)/3 + 
      (29*H[{1}, v]*Log[2]^2)/12 + (37*Log[2]^3)/36 + Zeta[3]/12) + 
    ((28547*I)/11664)*Pi*Zeta[3] + (80561*H[{-1}, v]*Zeta[3])/29160 + 
    (431*H[{1}, (1 - v)/2]*Zeta[3])/120 - (182621*H[{1}, v]*Zeta[3])/29160 - 
    (112573*Log[2]*Zeta[3])/7290 + G[{b4}, -x^(-2) + z^2]*
     (((23*I)/24)*Pi^3 - (I/2)*Pi*H[{-2}, v] + (992*Pi^2*H[{-1}, v])/405 - 
      (2*I)*Pi*H[{-1}, v]^2 - (133*H[{-1}, v]^3)/270 + 
      (613*Pi^2*H[{1}, (1 - v)/2])/648 + (47*H[{-1}, v]^2*H[{1}, (1 - v)/2])/
       90 + (I/4)*Pi*H[{1}, (1 - v)/2]^2 + 
      (47*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/90 + (49*H[{1}, (1 - v)/2]^3)/540 - 
      (992*Pi^2*H[{1}, v])/405 + (4*I)*Pi*H[{-1}, v]*H[{1}, v] + 
      (133*H[{-1}, v]^2*H[{1}, v])/90 - (I/2)*Pi*H[{1}, (1 - v)/2]*
       H[{1}, v] - (263*H[{1}, (1 - v)/2]^2*H[{1}, v])/216 - 
      (2*I)*Pi*H[{1}, v]^2 - (133*H[{-1}, v]*H[{1}, v]^2)/90 + 
      (263*H[{1}, (1 - v)/2]*H[{1}, v]^2)/216 + (133*H[{1}, v]^3)/270 - 
      (I/2)*Pi*H[{2}, (1 - v)/2] + (47*H[{-1}, v]*H[{2}, (1 - v)/2])/45 - 
      (317*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/108 + 
      (263*H[{1}, v]*H[{2}, (1 - v)/2])/108 - (I/2)*Pi*H[{2}, v] + 
      (1879*H[{3}, (1 - v)/2])/540 - H[{-2, -1}, v]/2 + H[{-2, 1}, v]/2 - 
      H[{2, -1}, v]/2 + (2419*H[{2, 1}, (1 - v)/2])/540 + H[{2, 1}, v]/2 - 
      (1984*Pi^2*Log[2])/405 + H[{-2}, v]*Log[2] + (8*I)*Pi*H[{-1}, v]*
       Log[2] + (133*H[{-1}, v]^2*Log[2])/45 - (I/2)*Pi*H[{1}, (1 - v)/2]*
       Log[2] - (47*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/45 - 
      (1879*H[{1}, (1 - v)/2]^2*Log[2])/1080 - (8*I)*Pi*H[{1}, v]*Log[2] - 
      (266*H[{-1}, v]*H[{1}, v]*Log[2])/45 + 
      (263*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/108 + (133*H[{1}, v]^2*Log[2])/
       45 + (751*H[{2}, (1 - v)/2]*Log[2])/540 + H[{2}, v]*Log[2] - 
      (8*I)*Pi*Log[2]^2 - (266*H[{-1}, v]*Log[2]^2)/45 + 
      (1879*H[{1}, (1 - v)/2]*Log[2]^2)/1080 + (266*H[{1}, v]*Log[2]^2)/45 + 
      (532*Log[2]^3)/135 + (1141*Zeta[3])/360)}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {91/1080, ((-4*I)/9)*Pi + 
    (331*G[{b4}, -x^(-2) + z^2])/540 + (91*H[{-1}, v])/540 + 
    (331*H[{1}, (1 - v)/2])/540 - (91*H[{1}, v])/540 - (91*Log[2])/270, 
   (1307*Pi^2)/2160 - (299*G[{b4, b4}, -x^(-2) + z^2])/270 - 
    (299*G[{b5, b4}, -x^(-2) + z^2])/270 - ((8*I)/9)*Pi*H[{-1}, v] + 
    (91*H[{-1}, v]^2)/540 + ((7*I)/6)*Pi*H[{1}, (1 - v)/2] + 
    (331*H[{-1}, v]*H[{1}, (1 - v)/2])/270 + (4*H[{1}, (1 - v)/2]^2)/135 - 
    ((5*I)/18)*Pi*H[{1}, v] - (91*H[{-1}, v]*H[{1}, v])/270 - 
    (7*H[{1}, (1 - v)/2]*H[{1}, v])/6 + (203*H[{1}, v]^2)/270 - 
    (299*H[{2}, (1 - v)/2])/270 + G[{b4}, -x^(-2) + z^2]*
     (((7*I)/3)*Pi + (331*H[{-1}, v])/270 - (299*H[{1}, (1 - v)/2])/270 - 
      (331*H[{1}, v])/270 - (331*Log[2])/135) + ((11*I)/18)*Pi*Log[2] - 
    (91*H[{-1}, v]*Log[2])/135 - (323*H[{1}, (1 - v)/2]*Log[2])/135 + 
    (497*H[{1}, v]*Log[2])/270 + (679*Log[2]^2)/540 + 
    G[{b5}, -x^(-2) + z^2]*((299*H[{1}, v])/270 + (299*Log[2])/270), 
   ((55*I)/108)*Pi^3 - (5*G[{b2, b4, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b2, b5, b4}, -x^(-2) + z^2])/3 - (5*G[{b3, b4, b4}, -x^(-2) + z^2])/
     3 - (5*G[{b3, b5, b4}, -x^(-2) + z^2])/3 - 
    (299*G[{b4, b4, b4}, -x^(-2) + z^2])/135 - 
    (119*G[{b4, b5, b4}, -x^(-2) + z^2])/135 - 
    (203*G[{b5, b4, b4}, -x^(-2) + z^2])/270 - 
    (451*G[{b5, b5, b4}, -x^(-2) + z^2])/90 - ((5*I)/3)*Pi*H[{-2}, v] + 
    (1307*Pi^2*H[{-1}, v])/1080 - ((8*I)/9)*Pi*H[{-1}, v]^2 + 
    (91*H[{-1}, v]^3)/810 + G[{b2, b4}, -x^(-2) + z^2]*
     (((5*I)/3)*Pi - (5*H[{1}, (1 - v)/2])/3) + G[{b3, b4}, -x^(-2) + z^2]*
     (((5*I)/3)*Pi - (5*H[{1}, (1 - v)/2])/3) - (355*Pi^2*H[{1}, (1 - v)/2])/
     216 + ((7*I)/3)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
    (331*H[{-1}, v]^2*H[{1}, (1 - v)/2])/270 + 
    ((7*I)/12)*Pi*H[{1}, (1 - v)/2]^2 + (8*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     135 - (283*H[{1}, (1 - v)/2]^3)/1620 + (793*Pi^2*H[{1}, v])/1080 - 
    ((5*I)/9)*Pi*H[{-1}, v]*H[{1}, v] - (91*H[{-1}, v]^2*H[{1}, v])/270 - 
    ((7*I)/2)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/3 + 
    (22*H[{1}, (1 - v)/2]^2*H[{1}, v])/27 + ((43*I)/36)*Pi*H[{1}, v]^2 + 
    (203*H[{-1}, v]*H[{1}, v]^2)/135 + (55*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     54 - (1307*H[{1}, v]^3)/1620 - ((5*I)/3)*Pi*H[{2}, (1 - v)/2] - 
    (299*H[{-1}, v]*H[{2}, (1 - v)/2])/135 + 
    (25*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/54 + 
    (83*H[{1}, v]*H[{2}, (1 - v)/2])/54 - ((5*I)/3)*Pi*H[{2}, v] + 
    (149*H[{3}, (1 - v)/2])/90 - (5*H[{-2, -1}, v])/3 + (5*H[{-2, 1}, v])/3 - 
    (5*H[{2, -1}, v])/3 - (91*H[{2, 1}, (1 - v)/2])/90 + (5*H[{2, 1}, v])/3 + 
    G[{b4, b5}, -x^(-2) + z^2]*((119*H[{1}, v])/135 + (119*Log[2])/135) - 
    (257*Pi^2*Log[2])/540 + (10*H[{-2}, v]*Log[2])/3 + 
    ((11*I)/9)*Pi*H[{-1}, v]*Log[2] - (91*H[{-1}, v]^2*Log[2])/135 - 
    ((35*I)/6)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (646*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/135 + 
    (34*H[{1}, (1 - v)/2]^2*Log[2])/45 + ((53*I)/18)*Pi*H[{1}, v]*Log[2] + 
    (497*H[{-1}, v]*H[{1}, v]*Log[2])/135 + 
    (118*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 - (2119*H[{1}, v]^2*Log[2])/
     540 + (1013*H[{2}, (1 - v)/2]*Log[2])/270 + (10*H[{2}, v]*Log[2])/3 + 
    ((31*I)/36)*Pi*Log[2]^2 + (679*H[{-1}, v]*Log[2]^2)/270 + 
    (206*H[{1}, (1 - v)/2]*Log[2]^2)/45 - (3113*H[{1}, v]*Log[2]^2)/540 - 
    (4471*Log[2]^3)/1620 + G[{b2, b5}, -x^(-2) + z^2]*
     ((5*H[{1}, v])/3 + (5*Log[2])/3) + G[{b3, b5}, -x^(-2) + z^2]*
     ((5*H[{1}, v])/3 + (5*Log[2])/3) + G[{b5, b4}, -x^(-2) + z^2]*
     ((-299*H[{-1}, v])/135 - (299*H[{1}, (1 - v)/2])/135 + 
      (203*H[{1}, v])/270 + (89*Log[2])/30) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-299*H[{-1}, v])/135 - (299*H[{1}, (1 - v)/2])/135 + 
      (299*H[{1}, v])/135 + (598*Log[2])/135) + G[{b5, b5}, -x^(-2) + z^2]*
     ((451*H[{1}, v])/90 + (451*Log[2])/90) + G[{b5}, -x^(-2) + z^2]*
     ((451*Pi^2)/540 + (299*H[{-1}, v]*H[{1}, v])/135 - 
      (151*H[{1}, (1 - v)/2]*H[{1}, v])/54 - (203*H[{1}, v]^2)/540 - 
      (451*H[{2}, (1 - v)/2])/90 + (299*H[{-1}, v]*Log[2])/135 - 
      (151*H[{1}, (1 - v)/2]*Log[2])/54 - (89*H[{1}, v]*Log[2])/30 - 
      (1399*Log[2]^2)/540) + G[{b2}, -x^(-2) + z^2]*
     ((5*Pi^2)/18 + ((5*I)/3)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/6 - ((5*I)/3)*Pi*H[{1}, v] - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/3 + (5*H[{1}, v]^2)/6 - 
      (10*H[{2}, (1 - v)/2])/3 - ((5*I)/3)*Pi*Log[2] - 
      (5*H[{1}, (1 - v)/2]*Log[2])/3 + (5*H[{1}, v]*Log[2])/3 + 
      (5*Log[2]^2)/6) + G[{b4}, -x^(-2) + z^2]*((-1031*Pi^2)/360 + 
      ((14*I)/3)*Pi*H[{-1}, v] + (331*H[{-1}, v]^2)/270 - 
      (299*H[{-1}, v]*H[{1}, (1 - v)/2])/135 - (299*H[{1}, (1 - v)/2]^2)/
       270 - ((14*I)/3)*Pi*H[{1}, v] - (331*H[{-1}, v]*H[{1}, v])/135 + 
      (4*H[{1}, (1 - v)/2]*H[{1}, v])/3 + (331*H[{1}, v]^2)/270 - 
      (119*H[{2}, (1 - v)/2])/135 - ((28*I)/3)*Pi*Log[2] - 
      (662*H[{-1}, v]*Log[2])/135 + (479*H[{1}, (1 - v)/2]*Log[2])/135 + 
      (662*H[{1}, v]*Log[2])/135 + (662*Log[2]^2)/135) - (547*Zeta[3])/405, 
   (-94231*Pi^4)/388800 - (5*G[{b2, b2, b4, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b2, b2, b5, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b2, b3, b5, b4}, -x^(-2) + z^2])/3 + 
    (2*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/3 - 
    2*G[{b2, b4, b5, b4}, -x^(-2) + z^2] - 
    2*G[{b2, b5, b4, b4}, -x^(-2) + z^2] - 
    (14*G[{b2, b5, b5, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b3, b2, b5, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b3, b3, b4, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b3, b3, b5, b4}, -x^(-2) + z^2])/3 + 
    (2*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/3 - 
    2*G[{b3, b4, b5, b4}, -x^(-2) + z^2] - 
    2*G[{b3, b5, b4, b4}, -x^(-2) + z^2] - 
    (14*G[{b3, b5, b5, b4}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/3 - 
    (598*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/135 - 
    (238*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/135 + 
    (517*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/135 - 
    (331*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/45 - 
    (11*G[{b5, b4, b4, b4}, -x^(-2) + z^2])/270 - 
    (3*G[{b5, b4, b5, b4}, -x^(-2) + z^2])/10 - 
    (3031*G[{b5, b5, b4, b4}, -x^(-2) + z^2])/270 - 
    (3821*G[{b5, b5, b5, b4}, -x^(-2) + z^2])/270 - 
    ((10*I)/3)*Pi*H[{-3}, v] + (5*Pi^2*H[{-2}, v])/2 + 
    ((55*I)/54)*Pi^3*H[{-1}, v] - ((7*I)/3)*Pi*H[{-2}, v]*H[{-1}, v] + 
    (1307*Pi^2*H[{-1}, v]^2)/1080 - ((16*I)/27)*Pi*H[{-1}, v]^3 + 
    (91*H[{-1}, v]^4)/1620 + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((5*I)/3)*Pi - (5*H[{1}, (1 - v)/2])/3) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*(((5*I)/3)*Pi - (5*H[{1}, (1 - v)/2])/3) + 
    G[{b3, b2, b4}, -x^(-2) + z^2]*(((5*I)/3)*Pi - (5*H[{1}, (1 - v)/2])/3) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(((5*I)/3)*Pi - (5*H[{1}, (1 - v)/2])/3) - 
    I*Pi^3*H[{1}, (1 - v)/2] - (355*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/108 + 
    ((7*I)/3)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + 
    (331*H[{-1}, v]^3*H[{1}, (1 - v)/2])/405 - (761*Pi^2*H[{1}, (1 - v)/2]^2)/
     648 + ((7*I)/6)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (8*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/135 + 
    (I/12)*Pi*H[{1}, (1 - v)/2]^3 - (283*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     810 - (701*H[{1}, (1 - v)/2]^4)/6480 + G[{b4, b2, b4}, -x^(-2) + z^2]*
     (((-4*I)/3)*Pi + (4*H[{1}, (1 - v)/2])/3) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*(((-4*I)/3)*Pi + (4*H[{1}, (1 - v)/2])/
       3) + ((7*I)/27)*Pi^3*H[{1}, v] + I*Pi*H[{-2}, v]*H[{1}, v] + 
    (793*Pi^2*H[{-1}, v]*H[{1}, v])/540 - ((5*I)/9)*Pi*H[{-1}, v]^2*
     H[{1}, v] - (91*H[{-1}, v]^3*H[{1}, v])/405 + 
    (302*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/81 - (7*I)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] - (7*H[{-1}, v]^2*H[{1}, (1 - v)/2]*
      H[{1}, v])/3 - ((17*I)/12)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (44*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/27 + 
    (71*H[{1}, (1 - v)/2]^3*H[{1}, v])/54 - (869*Pi^2*H[{1}, v]^2)/540 + 
    ((43*I)/18)*Pi*H[{-1}, v]*H[{1}, v]^2 + (203*H[{-1}, v]^2*H[{1}, v]^2)/
     135 + ((53*I)/12)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (55*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/27 - 
    (265*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/108 - 
    ((155*I)/108)*Pi*H[{1}, v]^3 - (1307*H[{-1}, v]*H[{1}, v]^3)/810 - 
    (20*H[{1}, (1 - v)/2]*H[{1}, v]^3)/27 + (3649*H[{1}, v]^4)/6480 + 
    (2*Pi^2*H[{2}, (1 - v)/2])/81 - ((10*I)/3)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] - (299*H[{-1}, v]^2*H[{2}, (1 - v)/2])/135 - 
    I*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
    (25*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/27 + 
    (97*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/108 + 
    (4*I)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (83*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/27 - 
    (239*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/27 - 
    (425*H[{1}, v]^2*H[{2}, (1 - v)/2])/108 + (8029*H[{2}, (1 - v)/2]^2)/
     1080 + (5*Pi^2*H[{2}, v])/2 - ((7*I)/3)*Pi*H[{-1}, v]*H[{2}, v] + 
    I*Pi*H[{1}, v]*H[{2}, v] + (5*H[{2}, v]^2)/6 + 
    (3*I)*Pi*H[{3}, (1 - v)/2] + (149*H[{-1}, v]*H[{3}, (1 - v)/2])/45 - 
    (683*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/54 - 
    (601*H[{1}, v]*H[{3}, (1 - v)/2])/54 - ((10*I)/3)*Pi*H[{3}, v] - 
    (3551*H[{4}, (1 - v)/2])/270 - (10*H[{-3, -1}, v])/3 + 
    (10*H[{-3, 1}, v])/3 - (I/3)*Pi*H[{-2, -1}, v] - 
    (7*H[{-1}, v]*H[{-2, -1}, v])/3 + H[{1}, v]*H[{-2, -1}, v] + 
    (3*I)*Pi*H[{-2, 1}, v] + (7*H[{-1}, v]*H[{-2, 1}, v])/3 - 
    H[{1}, v]*H[{-2, 1}, v] - (I/3)*Pi*H[{2, -1}, v] - 
    (7*H[{-1}, v]*H[{2, -1}, v])/3 + H[{1}, v]*H[{2, -1}, v] + 
    (I/3)*Pi*H[{2, 1}, (1 - v)/2] - (91*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/45 + 
    (7*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/54 + 
    (881*H[{1}, v]*H[{2, 1}, (1 - v)/2])/54 + (3*I)*Pi*H[{2, 1}, v] + 
    (7*H[{-1}, v]*H[{2, 1}, v])/3 - H[{1}, v]*H[{2, 1}, v] - 
    (3499*H[{2, 2}, (1 - v)/2])/540 - (5*H[{2, 2}, v])/3 - 
    (10*H[{3, -1}, v])/3 + 2*H[{-2, -1, -1}, v] - (2*H[{-2, -1, 1}, v])/3 + 
    (2*H[{-2, 1, -1}, v])/3 - 2*H[{-2, 1, 1}, v] + 2*H[{2, -1, -1}, v] - 
    (2*H[{2, -1, 1}, v])/3 + (2*H[{2, 1, -1}, v])/3 - 
    (671*H[{2, 1, 1}, (1 - v)/2])/270 - 2*H[{2, 1, 1}, v] + 
    G[{b4, b5, b4}, -x^(-2) + z^2]*((-238*H[{-1}, v])/135 - 
      (238*H[{1}, (1 - v)/2])/135 - (517*H[{1}, v])/135 - (31*Log[2])/15) + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*((-4*H[{1}, v])/3 - (4*Log[2])/3) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*((-4*H[{1}, v])/3 - (4*Log[2])/3) + 
    G[{b5, b4, b5}, -x^(-2) + z^2]*((3*H[{1}, v])/10 + (3*Log[2])/10) - 
    ((41*I)/54)*Pi^3*Log[2] + (20*H[{-3}, v]*Log[2])/3 + 
    ((20*I)/3)*Pi*H[{-2}, v]*Log[2] - (257*Pi^2*H[{-1}, v]*Log[2])/270 + 
    (14*H[{-2}, v]*H[{-1}, v]*Log[2])/3 + ((11*I)/9)*Pi*H[{-1}, v]^2*Log[2] - 
    (182*H[{-1}, v]^3*Log[2])/405 + (2273*Pi^2*H[{1}, (1 - v)/2]*Log[2])/
     324 - ((35*I)/3)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] - 
    (646*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/135 - 
    ((31*I)/12)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (68*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/45 + 
    (674*H[{1}, (1 - v)/2]^3*Log[2])/405 - (2531*Pi^2*H[{1}, v]*Log[2])/540 - 
    2*H[{-2}, v]*H[{1}, v]*Log[2] + ((53*I)/9)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] + (497*H[{-1}, v]^2*H[{1}, v]*Log[2])/135 + 
    ((95*I)/6)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (236*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 - 
    (353*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/54 - 
    ((241*I)/36)*Pi*H[{1}, v]^2*Log[2] - (2119*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     270 - (115*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/27 + 
    (6263*H[{1}, v]^3*Log[2])/1620 + ((22*I)/3)*Pi*H[{2}, (1 - v)/2]*Log[2] + 
    (1013*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/135 - 
    (88*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/9 - 
    (197*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/18 + ((20*I)/3)*Pi*H[{2}, v]*
     Log[2] + (14*H[{-1}, v]*H[{2}, v]*Log[2])/3 - 
    2*H[{1}, v]*H[{2}, v]*Log[2] - (3899*H[{3}, (1 - v)/2]*Log[2])/270 + 
    (20*H[{3}, v]*Log[2])/3 + (2*H[{-2, -1}, v]*Log[2])/3 - 
    6*H[{-2, 1}, v]*Log[2] + (2*H[{2, -1}, v]*Log[2])/3 + 
    (4951*H[{2, 1}, (1 - v)/2]*Log[2])/270 - 6*H[{2, 1}, v]*Log[2] - 
    (2497*Pi^2*Log[2]^2)/1080 - (20*H[{-2}, v]*Log[2]^2)/3 + 
    ((31*I)/18)*Pi*H[{-1}, v]*Log[2]^2 + (679*H[{-1}, v]^2*Log[2]^2)/270 + 
    ((55*I)/4)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + 
    (412*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/45 - 
    (2173*H[{1}, (1 - v)/2]^2*Log[2]^2)/540 - ((347*I)/36)*Pi*H[{1}, v]*
     Log[2]^2 - (3113*H[{-1}, v]*H[{1}, v]*Log[2]^2)/270 - 
    (233*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/27 + 
    (10501*H[{1}, v]^2*Log[2]^2)/1080 - (4981*H[{2}, (1 - v)/2]*Log[2]^2)/
     540 - (20*H[{2}, v]*Log[2]^2)/3 - ((409*I)/108)*Pi*Log[2]^3 - 
    (4471*H[{-1}, v]*Log[2]^3)/810 - (2401*H[{1}, (1 - v)/2]*Log[2]^3)/405 + 
    (16727*H[{1}, v]*Log[2]^3)/1620 + (28549*Log[2]^4)/6480 + 
    G[{b5, b4, b4}, -x^(-2) + z^2]*((-203*H[{-1}, v])/135 - 
      (203*H[{1}, (1 - v)/2])/135 + (11*H[{1}, v])/270 + (139*Log[2])/90) + 
    G[{b2, b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/3 + (5*Log[2])/3) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/3 + (5*Log[2])/3) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/3 + (5*Log[2])/3) + 
    G[{b3, b3, b5}, -x^(-2) + z^2]*((5*H[{1}, v])/3 + (5*Log[2])/3) + 
    G[{b4, b4, b5}, -x^(-2) + z^2]*((238*H[{1}, v])/135 + (238*Log[2])/135) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*(2*H[{1}, v] + 2*Log[2]) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*(2*H[{1}, v] + 2*Log[2]) + 
    G[{b2, b5, b5}, -x^(-2) + z^2]*((14*H[{1}, v])/3 + (14*Log[2])/3) + 
    G[{b3, b5, b5}, -x^(-2) + z^2]*((14*H[{1}, v])/3 + (14*Log[2])/3) + 
    G[{b2, b5, b4}, -x^(-2) + z^2]*((-10*H[{-1}, v])/3 - 
      (10*H[{1}, (1 - v)/2])/3 + 2*H[{1}, v] + (16*Log[2])/3) + 
    G[{b3, b5, b4}, -x^(-2) + z^2]*((-10*H[{-1}, v])/3 - 
      (10*H[{1}, (1 - v)/2])/3 + 2*H[{1}, v] + (16*Log[2])/3) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*(((-8*I)/3)*Pi - (10*H[{-1}, v])/3 - 
      (2*H[{1}, (1 - v)/2])/3 + 2*H[{1}, v] + (16*Log[2])/3) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(((-8*I)/3)*Pi - (10*H[{-1}, v])/3 - 
      (2*H[{1}, (1 - v)/2])/3 + 2*H[{1}, v] + (16*Log[2])/3) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*((331*H[{1}, v])/45 + (331*Log[2])/45) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*((-598*H[{-1}, v])/135 - 
      (598*H[{1}, (1 - v)/2])/135 + (598*H[{1}, v])/135 + 
      (1196*Log[2])/135) + G[{b5, b5, b5}, -x^(-2) + z^2]*
     ((3821*H[{1}, v])/270 + (3821*Log[2])/270) + 
    G[{b5, b5, b4}, -x^(-2) + z^2]*((-451*H[{-1}, v])/45 - 
      (451*H[{1}, (1 - v)/2])/45 + (3031*H[{1}, v])/270 + 
      (5737*Log[2])/270) + G[{b2, b4}, -x^(-2) + z^2]*
     ((-35*Pi^2)/18 + ((10*I)/3)*Pi*H[{-1}, v] - 
      ((4*I)/3)*Pi*H[{1}, (1 - v)/2] - (10*H[{-1}, v]*H[{1}, (1 - v)/2])/3 - 
      H[{1}, (1 - v)/2]^2 - (2*I)*Pi*H[{1}, v] - 2*H[{2}, (1 - v)/2] - 
      ((16*I)/3)*Pi*Log[2] + (10*H[{1}, (1 - v)/2]*Log[2])/3) + 
    G[{b3, b4}, -x^(-2) + z^2]*((-35*Pi^2)/18 + ((10*I)/3)*Pi*H[{-1}, v] - 
      ((4*I)/3)*Pi*H[{1}, (1 - v)/2] - (10*H[{-1}, v]*H[{1}, (1 - v)/2])/3 - 
      H[{1}, (1 - v)/2]^2 - (2*I)*Pi*H[{1}, v] - 2*H[{2}, (1 - v)/2] - 
      ((16*I)/3)*Pi*Log[2] + (10*H[{1}, (1 - v)/2]*Log[2])/3) + 
    G[{b5, b5}, -x^(-2) + z^2]*((3821*Pi^2)/1620 + (451*H[{-1}, v]*H[{1}, v])/
       45 - (223*H[{1}, (1 - v)/2]*H[{1}, v])/54 - (3031*H[{1}, v]^2)/540 - 
      (3821*H[{2}, (1 - v)/2])/270 + (451*H[{-1}, v]*Log[2])/45 - 
      (223*H[{1}, (1 - v)/2]*Log[2])/54 - (5737*H[{1}, v]*Log[2])/270 - 
      (8443*Log[2]^2)/540) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-161*Pi^2)/180 - (299*H[{-1}, v]^2)/135 - 
      (598*H[{-1}, v]*H[{1}, (1 - v)/2])/135 - (299*H[{1}, (1 - v)/2]^2)/
       135 + (598*H[{-1}, v]*H[{1}, v])/135 + (8*H[{1}, (1 - v)/2]*H[{1}, v])/
       3 - (299*H[{1}, v]^2)/135 - (238*H[{2}, (1 - v)/2])/135 + 
      (1196*H[{-1}, v]*Log[2])/135 + (958*H[{1}, (1 - v)/2]*Log[2])/135 - 
      (1196*H[{1}, v]*Log[2])/135 - (1196*Log[2]^2)/135) + 
    G[{b2, b5}, -x^(-2) + z^2]*((7*Pi^2)/9 + (10*H[{-1}, v]*H[{1}, v])/3 - 
      (4*H[{1}, (1 - v)/2]*H[{1}, v])/3 - H[{1}, v]^2 - 
      (14*H[{2}, (1 - v)/2])/3 + (10*H[{-1}, v]*Log[2])/3 - 
      (4*H[{1}, (1 - v)/2]*Log[2])/3 - (16*H[{1}, v]*Log[2])/3 - 
      (13*Log[2]^2)/3) + G[{b3, b5}, -x^(-2) + z^2]*
     ((7*Pi^2)/9 + (10*H[{-1}, v]*H[{1}, v])/3 - 
      (4*H[{1}, (1 - v)/2]*H[{1}, v])/3 - H[{1}, v]^2 - 
      (14*H[{2}, (1 - v)/2])/3 + (10*H[{-1}, v]*Log[2])/3 - 
      (4*H[{1}, (1 - v)/2]*Log[2])/3 - (16*H[{1}, v]*Log[2])/3 - 
      (13*Log[2]^2)/3) + G[{b5, b4}, -x^(-2) + z^2]*
     ((-461*Pi^2)/405 - (299*H[{-1}, v]^2)/135 - 
      (598*H[{-1}, v]*H[{1}, (1 - v)/2])/135 - (299*H[{1}, (1 - v)/2]^2)/
       135 + (203*H[{-1}, v]*H[{1}, v])/135 + 
      (65*H[{1}, (1 - v)/2]*H[{1}, v])/54 - (11*H[{1}, v]^2)/540 - 
      (3*H[{2}, (1 - v)/2])/10 + (89*H[{-1}, v]*Log[2])/15 + 
      (169*H[{1}, (1 - v)/2]*Log[2])/30 - (139*H[{1}, v]*Log[2])/90 - 
      (673*Log[2]^2)/180) + G[{b4, b2}, -x^(-2) + z^2]*
     ((-2*Pi^2)/9 - ((4*I)/3)*Pi*H[{1}, (1 - v)/2] + 
      (2*H[{1}, (1 - v)/2]^2)/3 + ((4*I)/3)*Pi*H[{1}, v] + 
      (4*H[{1}, (1 - v)/2]*H[{1}, v])/3 - (2*H[{1}, v]^2)/3 + 
      (8*H[{2}, (1 - v)/2])/3 + ((4*I)/3)*Pi*Log[2] + 
      (4*H[{1}, (1 - v)/2]*Log[2])/3 - (4*H[{1}, v]*Log[2])/3 - 
      (2*Log[2]^2)/3) + G[{b4, b5}, -x^(-2) + z^2]*
     ((331*Pi^2)/270 + (238*H[{-1}, v]*H[{1}, v])/135 - 
      (151*H[{1}, (1 - v)/2]*H[{1}, v])/27 + (517*H[{1}, v]^2)/270 - 
      (331*H[{2}, (1 - v)/2])/45 + (238*H[{-1}, v]*Log[2])/135 - 
      (151*H[{1}, (1 - v)/2]*Log[2])/27 + (31*H[{1}, v]*Log[2])/15 + 
      (41*Log[2]^2)/270) + G[{b2, b2}, -x^(-2) + z^2]*
     ((5*Pi^2)/18 + ((5*I)/3)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/6 - ((5*I)/3)*Pi*H[{1}, v] - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/3 + (5*H[{1}, v]^2)/6 - 
      (10*H[{2}, (1 - v)/2])/3 - ((5*I)/3)*Pi*Log[2] - 
      (5*H[{1}, (1 - v)/2]*Log[2])/3 + (5*H[{1}, v]*Log[2])/3 + 
      (5*Log[2]^2)/6) + G[{b3, b2}, -x^(-2) + z^2]*
     ((5*Pi^2)/18 + ((5*I)/3)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/6 - ((5*I)/3)*Pi*H[{1}, v] - 
      (5*H[{1}, (1 - v)/2]*H[{1}, v])/3 + (5*H[{1}, v]^2)/6 - 
      (10*H[{2}, (1 - v)/2])/3 - ((5*I)/3)*Pi*Log[2] - 
      (5*H[{1}, (1 - v)/2]*Log[2])/3 + (5*H[{1}, v]*Log[2])/3 + 
      (5*Log[2]^2)/6) + G[{b2}, -x^(-2) + z^2]*(((5*I)/18)*Pi^3 - 
      ((10*I)/3)*Pi*H[{-2}, v] + (5*Pi^2*H[{-1}, v])/9 - 
      (20*Pi^2*H[{1}, (1 - v)/2])/9 + ((10*I)/3)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] + ((5*I)/6)*Pi*H[{1}, (1 - v)/2]^2 - 
      (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/3 - (5*H[{1}, (1 - v)/2]^3)/6 + 
      (20*Pi^2*H[{1}, v])/9 - ((10*I)/3)*Pi*H[{-1}, v]*H[{1}, v] - 
      (5*I)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (10*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/3 - 
      (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/6 + ((5*I)/2)*Pi*H[{1}, v]^2 + 
      (5*H[{-1}, v]*H[{1}, v]^2)/3 + (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/2 - 
      (5*H[{1}, v]^3)/6 - ((10*I)/3)*Pi*H[{2}, (1 - v)/2] - 
      (20*H[{-1}, v]*H[{2}, (1 - v)/2])/3 - 
      (10*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/3 + 
      (10*H[{1}, v]*H[{2}, (1 - v)/2])/3 - ((10*I)/3)*Pi*H[{2}, v] - 
      (10*H[{-2, -1}, v])/3 + (10*H[{-2, 1}, v])/3 - (10*H[{2, -1}, v])/3 + 
      (10*H[{2, 1}, v])/3 + (5*Pi^2*Log[2])/3 + (20*H[{-2}, v]*Log[2])/3 - 
      ((10*I)/3)*Pi*H[{-1}, v]*Log[2] - ((25*I)/3)*Pi*H[{1}, (1 - v)/2]*
       Log[2] - (10*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/3 + 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/6 + ((25*I)/3)*Pi*H[{1}, v]*Log[2] + 
      (10*H[{-1}, v]*H[{1}, v]*Log[2])/3 + (25*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/3 - (25*H[{1}, v]^2*Log[2])/6 + 10*H[{2}, (1 - v)/2]*Log[2] + 
      (20*H[{2}, v]*Log[2])/3 + ((35*I)/6)*Pi*Log[2]^2 + 
      (5*H[{-1}, v]*Log[2]^2)/3 + (35*H[{1}, (1 - v)/2]*Log[2]^2)/6 - 
      (35*H[{1}, v]*Log[2]^2)/6 - (5*Log[2]^3)/2) + (32*PolyLog[4, 1/2])/3 + 
    G[{b4}, -x^(-2) + z^2]*(((-41*I)/18)*Pi^3 + ((4*I)/3)*Pi*H[{-2}, v] - 
      (1031*Pi^2*H[{-1}, v])/180 + ((14*I)/3)*Pi*H[{-1}, v]^2 + 
      (331*H[{-1}, v]^3)/405 - (253*Pi^2*H[{1}, (1 - v)/2])/108 - 
      (299*H[{-1}, v]^2*H[{1}, (1 - v)/2])/135 - 
      ((2*I)/3)*Pi*H[{1}, (1 - v)/2]^2 - (299*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       135 - (209*H[{1}, (1 - v)/2]^3)/405 + (1031*Pi^2*H[{1}, v])/180 - 
      ((28*I)/3)*Pi*H[{-1}, v]*H[{1}, v] - (331*H[{-1}, v]^2*H[{1}, v])/135 + 
      ((4*I)/3)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (8*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/3 + 
      (259*H[{1}, (1 - v)/2]^2*H[{1}, v])/54 + ((14*I)/3)*Pi*H[{1}, v]^2 + 
      (331*H[{-1}, v]*H[{1}, v]^2)/135 - (259*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       54 - (331*H[{1}, v]^3)/405 + ((4*I)/3)*Pi*H[{2}, (1 - v)/2] - 
      (238*H[{-1}, v]*H[{2}, (1 - v)/2])/135 + 
      (223*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/27 - 
      (187*H[{1}, v]*H[{2}, (1 - v)/2])/27 + ((4*I)/3)*Pi*H[{2}, v] - 
      (391*H[{3}, (1 - v)/2])/45 + (4*H[{-2, -1}, v])/3 - 
      (4*H[{-2, 1}, v])/3 + (4*H[{2, -1}, v])/3 - (511*H[{2, 1}, (1 - v)/2])/
       45 - (4*H[{2, 1}, v])/3 + (1031*Pi^2*Log[2])/90 - 
      (8*H[{-2}, v]*Log[2])/3 - ((56*I)/3)*Pi*H[{-1}, v]*Log[2] - 
      (662*H[{-1}, v]^2*Log[2])/135 + ((4*I)/3)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (958*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/135 + 
      (631*H[{1}, (1 - v)/2]^2*Log[2])/90 + ((56*I)/3)*Pi*H[{1}, v]*Log[2] + 
      (1324*H[{-1}, v]*H[{1}, v]*Log[2])/135 - 
      (331*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 - (662*H[{1}, v]^2*Log[2])/
       135 - (697*H[{2}, (1 - v)/2]*Log[2])/135 - (8*H[{2}, v]*Log[2])/3 + 
      ((56*I)/3)*Pi*Log[2]^2 + (1324*H[{-1}, v]*Log[2]^2)/135 - 
      (871*H[{1}, (1 - v)/2]*Log[2]^2)/90 - (1324*H[{1}, v]*Log[2]^2)/135 - 
      (2648*Log[2]^3)/405 - (3419*Zeta[3])/405) + ((56*I)/27)*Pi*Zeta[3] - 
    (1094*H[{-1}, v]*Zeta[3])/405 - (3889*H[{1}, (1 - v)/2]*Zeta[3])/810 + 
    (8533*H[{1}, v]*Zeta[3])/810 + (18281*Log[2]*Zeta[3])/810 + 
    G[{b5}, -x^(-2) + z^2]*((451*Pi^2*H[{-1}, v])/270 - 
      (223*Pi^2*H[{1}, (1 - v)/2])/324 + (461*Pi^2*H[{1}, v])/405 + 
      (299*H[{-1}, v]^2*H[{1}, v])/135 - (151*H[{-1}, v]*H[{1}, (1 - v)/2]*
        H[{1}, v])/27 - (79*H[{1}, (1 - v)/2]^2*H[{1}, v])/108 - 
      (203*H[{-1}, v]*H[{1}, v]^2)/270 + (175*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       36 + (11*H[{1}, v]^3)/1620 - (451*H[{-1}, v]*H[{2}, (1 - v)/2])/45 + 
      (223*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/54 + 
      (295*H[{1}, v]*H[{2}, (1 - v)/2])/27 + (2869*H[{3}, (1 - v)/2])/270 - 
      (3821*H[{2, 1}, (1 - v)/2])/270 - (431*Pi^2*Log[2])/810 + 
      (299*H[{-1}, v]^2*Log[2])/135 - (151*H[{-1}, v]*H[{1}, (1 - v)/2]*
        Log[2])/27 - (79*H[{1}, (1 - v)/2]^2*Log[2])/108 - 
      (89*H[{-1}, v]*H[{1}, v]*Log[2])/15 + 
      (827*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/54 + (139*H[{1}, v]^2*Log[2])/
       180 + (2828*H[{2}, (1 - v)/2]*Log[2])/135 - (1399*H[{-1}, v]*Log[2]^2)/
       270 + (1129*H[{1}, (1 - v)/2]*Log[2]^2)/108 + (673*H[{1}, v]*Log[2]^2)/
       180 + (4817*Log[2]^3)/1620 + (476*Zeta[3])/135)}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {-11/324, ((-31*I)/864)*Pi + 
    (11*G[{b1}, -x^(-2) + z^2])/216 - (83*G[{b4}, -x^(-2) + z^2])/1296 - 
    (11*H[{-1}, v])/162 + (49*H[{1}, (1 - v)/2])/2592 + 
    (127*H[{1}, v])/2592 + (101*Log[2])/864, (179*Pi^2)/5184 - 
    G[{b1, b1}, -x^(-2) + z^2]/72 - G[{b1, b4}, -x^(-2) + z^2]/216 - 
    G[{b4, b1}, -x^(-2) + z^2]/216 + (37*G[{b4, b4}, -x^(-2) + z^2])/324 - 
    ((31*I)/432)*Pi*H[{-1}, v] - (11*H[{-1}, v]^2)/162 + 
    ((5*I)/432)*Pi*H[{1}, (1 - v)/2] + (49*H[{-1}, v]*H[{1}, (1 - v)/2])/
     1296 + (13*H[{1}, (1 - v)/2]^2)/2592 + ((13*I)/216)*Pi*H[{1}, v] + 
    (127*H[{-1}, v]*H[{1}, v])/1296 - (31*H[{1}, (1 - v)/2]*H[{1}, v])/648 - 
    (65*H[{1}, v]^2)/2592 + G[{b1}, -x^(-2) + z^2]*
     (((5*I)/48)*Pi + (11*H[{-1}, v])/108 - (7*H[{1}, (1 - v)/2])/432 - 
      (37*H[{1}, v])/432 - (3*Log[2])/16) + G[{b4}, -x^(-2) + z^2]*
     (((-5*I)/27)*Pi - (83*H[{-1}, v])/648 + (17*H[{1}, (1 - v)/2])/324 + 
      (49*H[{1}, v])/648 + (11*Log[2])/54) + ((19*I)/144)*Pi*Log[2] + 
    (101*H[{-1}, v]*Log[2])/432 - (37*H[{1}, (1 - v)/2]*Log[2])/432 - 
    (4*H[{1}, v]*Log[2])/27 - (55*Log[2]^2)/288, 
   ((41*I)/576)*Pi^3 - (35*G[{b1, b1, b1}, -x^(-2) + z^2])/216 + 
    (5*G[{b1, b1, b4}, -x^(-2) + z^2])/18 + 
    (2*G[{b1, b4, b1}, -x^(-2) + z^2])/9 - 
    (43*G[{b1, b4, b4}, -x^(-2) + z^2])/54 + G[{b1, b7, b1}, -x^(-2) + z^2]/
     18 - G[{b1, b7, b4}, -x^(-2) + z^2]/18 + 
    (13*G[{b2, b1, b1}, -x^(-2) + z^2])/72 - G[{b2, b1, b4}, -x^(-2) + z^2]/
     3 - (23*G[{b2, b4, b1}, -x^(-2) + z^2])/72 + 
    (5*G[{b2, b4, b4}, -x^(-2) + z^2])/8 - G[{b2, b7, b1}, -x^(-2) + z^2]/
     72 + G[{b2, b7, b4}, -x^(-2) + z^2]/72 + 
    (13*G[{b3, b1, b1}, -x^(-2) + z^2])/72 - G[{b3, b1, b4}, -x^(-2) + z^2]/
     3 - (23*G[{b3, b4, b1}, -x^(-2) + z^2])/72 + 
    (5*G[{b3, b4, b4}, -x^(-2) + z^2])/8 - G[{b3, b7, b1}, -x^(-2) + z^2]/
     72 + G[{b3, b7, b4}, -x^(-2) + z^2]/72 - 
    (17*G[{b4, b1, b1}, -x^(-2) + z^2])/108 - 
    (5*G[{b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (17*G[{b4, b4, b1}, -x^(-2) + z^2])/108 + 
    (76*G[{b4, b4, b4}, -x^(-2) + z^2])/81 + G[{b4, b5, b4}, -x^(-2) + z^2]/
     36 - G[{b4, b7, b1}, -x^(-2) + z^2]/36 + G[{b4, b7, b4}, -x^(-2) + z^2]/
     36 - (I/72)*Pi*H[{-2}, v] + (179*Pi^2*H[{-1}, v])/2592 - 
    ((31*I)/432)*Pi*H[{-1}, v]^2 - (11*H[{-1}, v]^3)/243 - 
    (335*Pi^2*H[{1}, (1 - v)/2])/5184 + 
    (G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 - 
    (G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/36 + 
    ((5*I)/216)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
    (49*H[{-1}, v]^2*H[{1}, (1 - v)/2])/1296 + 
    ((7*I)/216)*Pi*H[{1}, (1 - v)/2]^2 + (13*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     1296 - (113*H[{1}, (1 - v)/2]^3)/3888 - (131*Pi^2*H[{1}, v])/5184 + 
    ((13*I)/108)*Pi*H[{-1}, v]*H[{1}, v] + (127*H[{-1}, v]^2*H[{1}, v])/
     1296 - ((19*I)/216)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (31*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/324 + 
    (73*H[{1}, (1 - v)/2]^2*H[{1}, v])/1296 - ((5*I)/216)*Pi*H[{1}, v]^2 - 
    (65*H[{-1}, v]*H[{1}, v]^2)/1296 - (11*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     1296 + (55*H[{1}, v]^3)/3888 - (I/72)*Pi*H[{2}, (1 - v)/2] - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/24 - 
    (7*H[{1}, v]*H[{2}, (1 - v)/2])/216 - (I/72)*Pi*H[{2}, v] - 
    (5*H[{3}, (1 - v)/2])/108 - H[{-2, -1}, v]/72 + H[{-2, 1}, v]/72 - 
    H[{2, -1}, v]/72 + (11*H[{2, 1}, (1 - v)/2])/108 + H[{2, 1}, v]/72 + 
    G[{b4, b4}, -x^(-2) + z^2]*(((-29*I)/108)*Pi + (37*H[{-1}, v])/162 + 
      (55*H[{1}, (1 - v)/2])/162 - (83*H[{1}, v])/162 - (20*Log[2])/27) + 
    G[{b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/36 - Log[2]/36) + 
    G[{b2, b1}, -x^(-2) + z^2]*((I/6)*Pi + H[{1}, (1 - v)/2]/72 - 
      H[{1}, v]/72 - Log[2]/72) + G[{b3, b1}, -x^(-2) + z^2]*
     ((I/6)*Pi + H[{1}, (1 - v)/2]/72 - H[{1}, v]/72 - Log[2]/72) + 
    G[{b2, b4}, -x^(-2) + z^2]*(((-23*I)/72)*Pi + H[{1}, v]/72 + Log[2]/72) + 
    G[{b3, b4}, -x^(-2) + z^2]*(((-23*I)/72)*Pi + H[{1}, v]/72 + Log[2]/72) + 
    G[{b1, b1}, -x^(-2) + z^2]*((-I/6)*Pi - H[{-1}, v]/36 - 
      (5*H[{1}, (1 - v)/2])/216 + (11*H[{1}, v])/216 + (17*Log[2])/216) + 
    G[{b1, b4}, -x^(-2) + z^2]*(((5*I)/12)*Pi - H[{-1}, v]/108 - 
      (11*H[{1}, (1 - v)/2])/54 + (17*H[{1}, v])/108 + Log[2]/6) + 
    G[{b4, b1}, -x^(-2) + z^2]*((I/12)*Pi - H[{-1}, v]/108 - 
      H[{1}, (1 - v)/2]/4 + (7*H[{1}, v])/27 + (29*Log[2])/108) - 
    (163*Pi^2*Log[2])/1728 + (H[{-2}, v]*Log[2])/36 + 
    ((19*I)/72)*Pi*H[{-1}, v]*Log[2] + (101*H[{-1}, v]^2*Log[2])/432 - 
    (I/9)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (37*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/216 + 
    (5*H[{1}, (1 - v)/2]^2*Log[2])/108 - (I/6)*Pi*H[{1}, v]*Log[2] - 
    (8*H[{-1}, v]*H[{1}, v]*Log[2])/27 + 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/216 + (5*H[{1}, v]^2*Log[2])/54 - 
    (7*H[{2}, (1 - v)/2]*Log[2])/216 + (H[{2}, v]*Log[2])/36 - 
    ((31*I)/144)*Pi*Log[2]^2 - (55*H[{-1}, v]*Log[2]^2)/144 + 
    (H[{1}, (1 - v)/2]*Log[2]^2)/8 + (13*H[{1}, v]*Log[2]^2)/54 + 
    (269*Log[2]^3)/1296 + G[{b4}, -x^(-2) + z^2]*((73*Pi^2)/2592 - 
      ((10*I)/27)*Pi*H[{-1}, v] - (83*H[{-1}, v]^2)/648 - 
      ((11*I)/216)*Pi*H[{1}, (1 - v)/2] + (17*H[{-1}, v]*H[{1}, (1 - v)/2])/
       162 - (79*H[{1}, (1 - v)/2]^2)/1296 + ((91*I)/216)*Pi*H[{1}, v] + 
      (49*H[{-1}, v]*H[{1}, v])/324 + (11*H[{1}, (1 - v)/2]*H[{1}, v])/648 - 
      (109*H[{1}, v]^2)/1296 + ((19*I)/24)*Pi*Log[2] + 
      (11*H[{-1}, v]*Log[2])/27 - (19*H[{1}, (1 - v)/2]*Log[2])/216 - 
      (23*H[{1}, v]*Log[2])/72 - (157*Log[2]^2)/432) + 
    G[{b2}, -x^(-2) + z^2]*(Pi^2/432 + (I/72)*Pi*H[{1}, (1 - v)/2] - 
      H[{1}, (1 - v)/2]^2/144 - (I/72)*Pi*H[{1}, v] - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/72 + H[{1}, v]^2/144 - 
      H[{2}, (1 - v)/2]/36 - (I/72)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/
       72 + (H[{1}, v]*Log[2])/72 + Log[2]^2/144) + 
    G[{b1}, -x^(-2) + z^2]*((-65*Pi^2)/864 + ((5*I)/24)*Pi*H[{-1}, v] + 
      (11*H[{-1}, v]^2)/108 + (I/24)*Pi*H[{1}, (1 - v)/2] - 
      (7*H[{-1}, v]*H[{1}, (1 - v)/2])/216 - H[{1}, (1 - v)/2]^2/48 - 
      (I/4)*Pi*H[{1}, v] - (37*H[{-1}, v]*H[{1}, v])/216 + 
      (7*H[{1}, (1 - v)/2]*H[{1}, v])/54 + H[{1}, v]^2/48 + 
      H[{2}, (1 - v)/2]/18 - ((11*I)/24)*Pi*Log[2] - 
      (3*H[{-1}, v]*Log[2])/8 + (35*H[{1}, (1 - v)/2]*Log[2])/216 + 
      (23*H[{1}, v]*Log[2])/108 + (127*Log[2]^2)/432) - (1465*Zeta[3])/7776, 
   (-31*Pi^4)/8640 + (I/4)*Pi*G[{a1, a1, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a1, a1, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a1, a1, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a1, a2, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a1, a2, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a1, a2, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a1, a3, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a1, a3, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a1, a3, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a1, a4, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a1, a4, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a1, a4, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a2, a1, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a2, a1, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a2, a1, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a2, a2, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a2, a2, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a2, a2, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a2, a3, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a2, a3, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a2, a3, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a2, a4, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a2, a4, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a2, a4, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a3, a1, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a3, a1, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a3, a1, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a3, a2, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a3, a2, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a3, a2, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a3, a3, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a3, a3, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a3, a3, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a3, a4, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a3, a4, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a3, a4, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a4, a1, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a4, a1, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a4, a1, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a4, a2, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a4, a2, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a4, a2, a6}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a4, a3, a0}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a4, a3, a5}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a4, a3, a6}, -x^(-1) + z] + 
    (I/4)*Pi*G[{a4, a4, a0}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a4, a4, a5}, -x^(-1) + z] - 
    (I/4)*Pi*G[{a4, a4, a6}, -x^(-1) + z] + G[{a1, a1, a0, a0}, -x^(-1) + z]/
     2 - G[{a1, a1, a0, a5}, -x^(-1) + z]/2 - 
    G[{a1, a1, a0, a6}, -x^(-1) + z]/2 - G[{a1, a1, a5, a0}, -x^(-1) + z]/2 + 
    G[{a1, a1, a5, a5}, -x^(-1) + z]/2 + G[{a1, a1, a5, a6}, -x^(-1) + z]/2 - 
    G[{a1, a1, a6, a0}, -x^(-1) + z]/2 + G[{a1, a1, a6, a5}, -x^(-1) + z]/2 + 
    G[{a1, a1, a6, a6}, -x^(-1) + z]/2 - G[{a1, a2, a0, a0}, -x^(-1) + z]/2 + 
    G[{a1, a2, a0, a5}, -x^(-1) + z]/2 + G[{a1, a2, a0, a6}, -x^(-1) + z]/2 + 
    G[{a1, a2, a5, a0}, -x^(-1) + z]/2 - G[{a1, a2, a5, a5}, -x^(-1) + z]/2 - 
    G[{a1, a2, a5, a6}, -x^(-1) + z]/2 + G[{a1, a2, a6, a0}, -x^(-1) + z]/2 - 
    G[{a1, a2, a6, a5}, -x^(-1) + z]/2 - G[{a1, a2, a6, a6}, -x^(-1) + z]/2 + 
    G[{a1, a3, a0, a0}, -x^(-1) + z]/2 - G[{a1, a3, a0, a5}, -x^(-1) + z]/2 - 
    G[{a1, a3, a0, a6}, -x^(-1) + z]/2 - G[{a1, a3, a5, a0}, -x^(-1) + z]/2 + 
    G[{a1, a3, a5, a5}, -x^(-1) + z]/2 + G[{a1, a3, a5, a6}, -x^(-1) + z]/2 - 
    G[{a1, a3, a6, a0}, -x^(-1) + z]/2 + G[{a1, a3, a6, a5}, -x^(-1) + z]/2 + 
    G[{a1, a3, a6, a6}, -x^(-1) + z]/2 - G[{a1, a4, a0, a0}, -x^(-1) + z]/2 + 
    G[{a1, a4, a0, a5}, -x^(-1) + z]/2 + G[{a1, a4, a0, a6}, -x^(-1) + z]/2 + 
    G[{a1, a4, a5, a0}, -x^(-1) + z]/2 - G[{a1, a4, a5, a5}, -x^(-1) + z]/2 - 
    G[{a1, a4, a5, a6}, -x^(-1) + z]/2 + G[{a1, a4, a6, a0}, -x^(-1) + z]/2 - 
    G[{a1, a4, a6, a5}, -x^(-1) + z]/2 - G[{a1, a4, a6, a6}, -x^(-1) + z]/2 - 
    G[{a2, a1, a0, a0}, -x^(-1) + z]/2 + G[{a2, a1, a0, a5}, -x^(-1) + z]/2 + 
    G[{a2, a1, a0, a6}, -x^(-1) + z]/2 + G[{a2, a1, a5, a0}, -x^(-1) + z]/2 - 
    G[{a2, a1, a5, a5}, -x^(-1) + z]/2 - G[{a2, a1, a5, a6}, -x^(-1) + z]/2 + 
    G[{a2, a1, a6, a0}, -x^(-1) + z]/2 - G[{a2, a1, a6, a5}, -x^(-1) + z]/2 - 
    G[{a2, a1, a6, a6}, -x^(-1) + z]/2 + G[{a2, a2, a0, a0}, -x^(-1) + z]/2 - 
    G[{a2, a2, a0, a5}, -x^(-1) + z]/2 - G[{a2, a2, a0, a6}, -x^(-1) + z]/2 - 
    G[{a2, a2, a5, a0}, -x^(-1) + z]/2 + G[{a2, a2, a5, a5}, -x^(-1) + z]/2 + 
    G[{a2, a2, a5, a6}, -x^(-1) + z]/2 - G[{a2, a2, a6, a0}, -x^(-1) + z]/2 + 
    G[{a2, a2, a6, a5}, -x^(-1) + z]/2 + G[{a2, a2, a6, a6}, -x^(-1) + z]/2 - 
    G[{a2, a3, a0, a0}, -x^(-1) + z]/2 + G[{a2, a3, a0, a5}, -x^(-1) + z]/2 + 
    G[{a2, a3, a0, a6}, -x^(-1) + z]/2 + G[{a2, a3, a5, a0}, -x^(-1) + z]/2 - 
    G[{a2, a3, a5, a5}, -x^(-1) + z]/2 - G[{a2, a3, a5, a6}, -x^(-1) + z]/2 + 
    G[{a2, a3, a6, a0}, -x^(-1) + z]/2 - G[{a2, a3, a6, a5}, -x^(-1) + z]/2 - 
    G[{a2, a3, a6, a6}, -x^(-1) + z]/2 + G[{a2, a4, a0, a0}, -x^(-1) + z]/2 - 
    G[{a2, a4, a0, a5}, -x^(-1) + z]/2 - G[{a2, a4, a0, a6}, -x^(-1) + z]/2 - 
    G[{a2, a4, a5, a0}, -x^(-1) + z]/2 + G[{a2, a4, a5, a5}, -x^(-1) + z]/2 + 
    G[{a2, a4, a5, a6}, -x^(-1) + z]/2 - G[{a2, a4, a6, a0}, -x^(-1) + z]/2 + 
    G[{a2, a4, a6, a5}, -x^(-1) + z]/2 + G[{a2, a4, a6, a6}, -x^(-1) + z]/2 + 
    G[{a3, a1, a0, a0}, -x^(-1) + z]/2 - G[{a3, a1, a0, a5}, -x^(-1) + z]/2 - 
    G[{a3, a1, a0, a6}, -x^(-1) + z]/2 - G[{a3, a1, a5, a0}, -x^(-1) + z]/2 + 
    G[{a3, a1, a5, a5}, -x^(-1) + z]/2 + G[{a3, a1, a5, a6}, -x^(-1) + z]/2 - 
    G[{a3, a1, a6, a0}, -x^(-1) + z]/2 + G[{a3, a1, a6, a5}, -x^(-1) + z]/2 + 
    G[{a3, a1, a6, a6}, -x^(-1) + z]/2 - G[{a3, a2, a0, a0}, -x^(-1) + z]/2 + 
    G[{a3, a2, a0, a5}, -x^(-1) + z]/2 + G[{a3, a2, a0, a6}, -x^(-1) + z]/2 + 
    G[{a3, a2, a5, a0}, -x^(-1) + z]/2 - G[{a3, a2, a5, a5}, -x^(-1) + z]/2 - 
    G[{a3, a2, a5, a6}, -x^(-1) + z]/2 + G[{a3, a2, a6, a0}, -x^(-1) + z]/2 - 
    G[{a3, a2, a6, a5}, -x^(-1) + z]/2 - G[{a3, a2, a6, a6}, -x^(-1) + z]/2 + 
    G[{a3, a3, a0, a0}, -x^(-1) + z]/2 - G[{a3, a3, a0, a5}, -x^(-1) + z]/2 - 
    G[{a3, a3, a0, a6}, -x^(-1) + z]/2 - G[{a3, a3, a5, a0}, -x^(-1) + z]/2 + 
    G[{a3, a3, a5, a5}, -x^(-1) + z]/2 + G[{a3, a3, a5, a6}, -x^(-1) + z]/2 - 
    G[{a3, a3, a6, a0}, -x^(-1) + z]/2 + G[{a3, a3, a6, a5}, -x^(-1) + z]/2 + 
    G[{a3, a3, a6, a6}, -x^(-1) + z]/2 - G[{a3, a4, a0, a0}, -x^(-1) + z]/2 + 
    G[{a3, a4, a0, a5}, -x^(-1) + z]/2 + G[{a3, a4, a0, a6}, -x^(-1) + z]/2 + 
    G[{a3, a4, a5, a0}, -x^(-1) + z]/2 - G[{a3, a4, a5, a5}, -x^(-1) + z]/2 - 
    G[{a3, a4, a5, a6}, -x^(-1) + z]/2 + G[{a3, a4, a6, a0}, -x^(-1) + z]/2 - 
    G[{a3, a4, a6, a5}, -x^(-1) + z]/2 - G[{a3, a4, a6, a6}, -x^(-1) + z]/2 - 
    G[{a4, a1, a0, a0}, -x^(-1) + z]/2 + G[{a4, a1, a0, a5}, -x^(-1) + z]/2 + 
    G[{a4, a1, a0, a6}, -x^(-1) + z]/2 + G[{a4, a1, a5, a0}, -x^(-1) + z]/2 - 
    G[{a4, a1, a5, a5}, -x^(-1) + z]/2 - G[{a4, a1, a5, a6}, -x^(-1) + z]/2 + 
    G[{a4, a1, a6, a0}, -x^(-1) + z]/2 - G[{a4, a1, a6, a5}, -x^(-1) + z]/2 - 
    G[{a4, a1, a6, a6}, -x^(-1) + z]/2 + G[{a4, a2, a0, a0}, -x^(-1) + z]/2 - 
    G[{a4, a2, a0, a5}, -x^(-1) + z]/2 - G[{a4, a2, a0, a6}, -x^(-1) + z]/2 - 
    G[{a4, a2, a5, a0}, -x^(-1) + z]/2 + G[{a4, a2, a5, a5}, -x^(-1) + z]/2 + 
    G[{a4, a2, a5, a6}, -x^(-1) + z]/2 - G[{a4, a2, a6, a0}, -x^(-1) + z]/2 + 
    G[{a4, a2, a6, a5}, -x^(-1) + z]/2 + G[{a4, a2, a6, a6}, -x^(-1) + z]/2 - 
    G[{a4, a3, a0, a0}, -x^(-1) + z]/2 + G[{a4, a3, a0, a5}, -x^(-1) + z]/2 + 
    G[{a4, a3, a0, a6}, -x^(-1) + z]/2 + G[{a4, a3, a5, a0}, -x^(-1) + z]/2 - 
    G[{a4, a3, a5, a5}, -x^(-1) + z]/2 - G[{a4, a3, a5, a6}, -x^(-1) + z]/2 + 
    G[{a4, a3, a6, a0}, -x^(-1) + z]/2 - G[{a4, a3, a6, a5}, -x^(-1) + z]/2 - 
    G[{a4, a3, a6, a6}, -x^(-1) + z]/2 + G[{a4, a4, a0, a0}, -x^(-1) + z]/2 - 
    G[{a4, a4, a0, a5}, -x^(-1) + z]/2 - G[{a4, a4, a0, a6}, -x^(-1) + z]/2 - 
    G[{a4, a4, a5, a0}, -x^(-1) + z]/2 + G[{a4, a4, a5, a5}, -x^(-1) + z]/2 + 
    G[{a4, a4, a5, a6}, -x^(-1) + z]/2 - G[{a4, a4, a6, a0}, -x^(-1) + z]/2 + 
    G[{a4, a4, a6, a5}, -x^(-1) + z]/2 + G[{a4, a4, a6, a6}, -x^(-1) + z]/2 - 
    (79*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/108 + 
    G[{b1, b1, b1, b4}, -x^(-2) + z^2]/54 - 
    (67*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/108 + 
    (37*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/12 + 
    (23*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/36 - 
    (23*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/36 + 
    (23*G[{b1, b2, b1, b1}, -x^(-2) + z^2])/72 + 
    G[{b1, b2, b1, b4}, -x^(-2) + z^2]/4 + 
    (25*G[{b1, b2, b4, b1}, -x^(-2) + z^2])/36 - 
    (59*G[{b1, b2, b4, b4}, -x^(-2) + z^2])/36 + 
    (7*G[{b1, b2, b5, b4}, -x^(-2) + z^2])/36 - 
    (4*G[{b1, b2, b7, b1}, -x^(-2) + z^2])/9 + 
    (4*G[{b1, b2, b7, b4}, -x^(-2) + z^2])/9 + 
    (23*G[{b1, b3, b1, b1}, -x^(-2) + z^2])/72 + 
    G[{b1, b3, b1, b4}, -x^(-2) + z^2]/4 + 
    (25*G[{b1, b3, b4, b1}, -x^(-2) + z^2])/36 - 
    (59*G[{b1, b3, b4, b4}, -x^(-2) + z^2])/36 + 
    (7*G[{b1, b3, b5, b4}, -x^(-2) + z^2])/36 - 
    (4*G[{b1, b3, b7, b1}, -x^(-2) + z^2])/9 + 
    (4*G[{b1, b3, b7, b4}, -x^(-2) + z^2])/9 - 
    (29*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/108 + 
    (31*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/18 + 
    (43*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/36 - 
    (98*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/27 - 
    (7*G[{b1, b4, b5, b4}, -x^(-2) + z^2])/36 + 
    (19*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/36 - 
    (19*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/36 - 
    G[{b1, b7, b1, b1}, -x^(-2) + z^2]/18 + 
    (2*G[{b1, b7, b1, b4}, -x^(-2) + z^2])/9 + 
    G[{b1, b7, b4, b1}, -x^(-2) + z^2]/3 - G[{b1, b7, b4, b4}, -x^(-2) + z^2]/
     2 - G[{b1, b7, b7, b1}, -x^(-2) + z^2]/9 + 
    G[{b1, b7, b7, b4}, -x^(-2) + z^2]/9 - 
    (25*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/36 + 
    (25*G[{b2, b1, b1, b4}, -x^(-2) + z^2])/18 + 
    (7*G[{b2, b1, b4, b1}, -x^(-2) + z^2])/9 - 
    (37*G[{b2, b1, b4, b4}, -x^(-2) + z^2])/18 + 
    (11*G[{b2, b1, b7, b1}, -x^(-2) + z^2])/18 - 
    (11*G[{b2, b1, b7, b4}, -x^(-2) + z^2])/18 + 
    G[{b2, b2, b1, b1}, -x^(-2) + z^2]/18 - 
    G[{b2, b2, b1, b4}, -x^(-2) + z^2]/12 - 
    (5*G[{b2, b2, b4, b1}, -x^(-2) + z^2])/72 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/8 - G[{b2, b2, b7, b1}, -x^(-2) + z^2]/
     72 + G[{b2, b2, b7, b4}, -x^(-2) + z^2]/72 + 
    (7*G[{b2, b3, b1, b1}, -x^(-2) + z^2])/18 - 
    (5*G[{b2, b3, b1, b4}, -x^(-2) + z^2])/12 - 
    (17*G[{b2, b3, b4, b1}, -x^(-2) + z^2])/72 + 
    (13*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b2, b3, b5, b4}, -x^(-2) + z^2]/4 - 
    (13*G[{b2, b3, b7, b1}, -x^(-2) + z^2])/72 + 
    (13*G[{b2, b3, b7, b4}, -x^(-2) + z^2])/72 + 
    (19*G[{b2, b4, b1, b1}, -x^(-2) + z^2])/36 - 
    (19*G[{b2, b4, b1, b4}, -x^(-2) + z^2])/9 - 
    (37*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/24 + 
    (265*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/72 + 
    G[{b2, b4, b5, b4}, -x^(-2) + z^2]/9 - 
    (41*G[{b2, b4, b7, b1}, -x^(-2) + z^2])/72 + 
    (41*G[{b2, b4, b7, b4}, -x^(-2) + z^2])/72 - 
    G[{b2, b5, b4, b4}, -x^(-2) + z^2]/3 + G[{b2, b5, b5, b4}, -x^(-2) + z^2]/
     3 - G[{b2, b7, b1, b1}, -x^(-2) + z^2]/36 - 
    G[{b2, b7, b1, b4}, -x^(-2) + z^2]/18 - 
    G[{b2, b7, b4, b1}, -x^(-2) + z^2]/8 + 
    (5*G[{b2, b7, b4, b4}, -x^(-2) + z^2])/24 + 
    (5*G[{b2, b7, b7, b1}, -x^(-2) + z^2])/72 - 
    (5*G[{b2, b7, b7, b4}, -x^(-2) + z^2])/72 - 
    (25*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/36 + 
    (25*G[{b3, b1, b1, b4}, -x^(-2) + z^2])/18 + 
    (7*G[{b3, b1, b4, b1}, -x^(-2) + z^2])/9 - 
    (37*G[{b3, b1, b4, b4}, -x^(-2) + z^2])/18 + 
    (11*G[{b3, b1, b7, b1}, -x^(-2) + z^2])/18 - 
    (11*G[{b3, b1, b7, b4}, -x^(-2) + z^2])/18 + 
    (7*G[{b3, b2, b1, b1}, -x^(-2) + z^2])/18 - 
    (5*G[{b3, b2, b1, b4}, -x^(-2) + z^2])/12 - 
    (17*G[{b3, b2, b4, b1}, -x^(-2) + z^2])/72 + 
    (13*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/24 + 
    G[{b3, b2, b5, b4}, -x^(-2) + z^2]/4 - 
    (13*G[{b3, b2, b7, b1}, -x^(-2) + z^2])/72 + 
    (13*G[{b3, b2, b7, b4}, -x^(-2) + z^2])/72 + 
    G[{b3, b3, b1, b1}, -x^(-2) + z^2]/18 - 
    G[{b3, b3, b1, b4}, -x^(-2) + z^2]/12 - 
    (5*G[{b3, b3, b4, b1}, -x^(-2) + z^2])/72 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/8 - G[{b3, b3, b7, b1}, -x^(-2) + z^2]/
     72 + G[{b3, b3, b7, b4}, -x^(-2) + z^2]/72 + 
    (19*G[{b3, b4, b1, b1}, -x^(-2) + z^2])/36 - 
    (19*G[{b3, b4, b1, b4}, -x^(-2) + z^2])/9 - 
    (37*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/24 + 
    (265*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/72 + 
    G[{b3, b4, b5, b4}, -x^(-2) + z^2]/9 - 
    (41*G[{b3, b4, b7, b1}, -x^(-2) + z^2])/72 + 
    (41*G[{b3, b4, b7, b4}, -x^(-2) + z^2])/72 - 
    G[{b3, b5, b4, b4}, -x^(-2) + z^2]/3 + G[{b3, b5, b5, b4}, -x^(-2) + z^2]/
     3 - G[{b3, b7, b1, b1}, -x^(-2) + z^2]/36 - 
    G[{b3, b7, b1, b4}, -x^(-2) + z^2]/18 - 
    G[{b3, b7, b4, b1}, -x^(-2) + z^2]/8 + 
    (5*G[{b3, b7, b4, b4}, -x^(-2) + z^2])/24 + 
    (5*G[{b3, b7, b7, b1}, -x^(-2) + z^2])/72 - 
    (5*G[{b3, b7, b7, b4}, -x^(-2) + z^2])/72 + 
    (10*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/3 - 
    (53*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (23*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/54 - 
    (205*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/54 - 
    (43*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/18 + 
    (43*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/18 - 
    (11*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/12 - 
    (2*G[{b4, b2, b1, b4}, -x^(-2) + z^2])/3 - 
    (23*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/12 + 
    (73*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/18 - 
    (37*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/36 + 
    (5*G[{b4, b2, b7, b1}, -x^(-2) + z^2])/4 - 
    (5*G[{b4, b2, b7, b4}, -x^(-2) + z^2])/4 - 
    (11*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/12 - 
    (2*G[{b4, b3, b1, b4}, -x^(-2) + z^2])/3 - 
    (23*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/12 + 
    (73*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/18 - 
    (37*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/36 + 
    (5*G[{b4, b3, b7, b1}, -x^(-2) + z^2])/4 - 
    (5*G[{b4, b3, b7, b4}, -x^(-2) + z^2])/4 - 
    (23*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/18 + 
    G[{b4, b4, b1, b4}, -x^(-2) + z^2]/27 + 
    (13*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/108 + 
    (245*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/162 + 
    (13*G[{b4, b4, b5, b4}, -x^(-2) + z^2])/12 - 
    G[{b4, b4, b7, b1}, -x^(-2) + z^2]/12 + 
    G[{b4, b4, b7, b4}, -x^(-2) + z^2]/12 + 
    (13*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/12 - 
    (35*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/36 + 
    G[{b4, b7, b1, b1}, -x^(-2) + z^2]/9 - G[{b4, b7, b1, b4}, -x^(-2) + z^2]/
     9 - G[{b4, b7, b4, b1}, -x^(-2) + z^2]/12 + 
    G[{b4, b7, b4, b4}, -x^(-2) + z^2]/12 - 
    G[{b4, b7, b7, b1}, -x^(-2) + z^2]/36 + 
    G[{b4, b7, b7, b4}, -x^(-2) + z^2]/36 + (I/18)*Pi*H[{-3}, v] + 
    (Pi^2*H[{-2}, v])/48 + ((41*I)/288)*Pi^3*H[{-1}, v] + 
    (I/12)*Pi*H[{-2}, v]*H[{-1}, v] + (179*Pi^2*H[{-1}, v]^2)/2592 - 
    ((31*I)/648)*Pi*H[{-1}, v]^3 - (11*H[{-1}, v]^4)/486 + 
    ((19*I)/288)*Pi^3*H[{1}, (1 - v)/2] + 
    (23*G[{b1, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/36 - 
    (4*G[{b1, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9 - 
    (4*G[{b1, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9 + 
    (19*G[{b1, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/36 - 
    (G[{b1, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/9 + 
    (11*G[{b2, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 - 
    (G[{b2, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (13*G[{b2, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (41*G[{b2, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 + 
    (5*G[{b2, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 + 
    (11*G[{b3, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 - 
    (13*G[{b3, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (G[{b3, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (41*G[{b3, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 + 
    (5*G[{b3, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/72 - 
    (43*G[{b4, b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/18 + 
    (5*G[{b4, b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/4 + 
    (5*G[{b4, b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/4 - 
    (G[{b4, b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/12 - 
    (G[{b4, b7, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/36 - 
    (335*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/2592 + 
    ((5*I)/216)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + 
    (49*H[{-1}, v]^3*H[{1}, (1 - v)/2])/1944 - (335*Pi^2*H[{1}, (1 - v)/2]^2)/
     5184 + ((7*I)/108)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (13*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/1296 + 
    ((19*I)/1296)*Pi*H[{1}, (1 - v)/2]^3 - 
    (113*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/1944 - (115*H[{1}, (1 - v)/2]^4)/
     3888 - ((5*I)/108)*Pi^3*H[{1}, v] + ((7*I)/36)*Pi*H[{-2}, v]*H[{1}, v] - 
    (131*Pi^2*H[{-1}, v]*H[{1}, v])/2592 + ((13*I)/108)*Pi*H[{-1}, v]^2*
     H[{1}, v] + (127*H[{-1}, v]^3*H[{1}, v])/1944 + 
    (29*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/1296 - ((19*I)/108)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] - (31*H[{-1}, v]^2*H[{1}, (1 - v)/2]*
      H[{1}, v])/324 - ((47*I)/432)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (73*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/648 + 
    (173*H[{1}, (1 - v)/2]^3*H[{1}, v])/3888 + (85*Pi^2*H[{1}, v]^2)/5184 - 
    ((5*I)/108)*Pi*H[{-1}, v]*H[{1}, v]^2 - (65*H[{-1}, v]^2*H[{1}, v]^2)/
     1296 + ((61*I)/432)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 - 
    (11*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/648 - 
    (265*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/2592 + 
    ((11*I)/648)*Pi*H[{1}, v]^3 + (55*H[{-1}, v]*H[{1}, v]^3)/1944 + 
    (29*H[{1}, (1 - v)/2]*H[{1}, v]^3)/3888 - (77*H[{1}, v]^4)/7776 - 
    (37*Pi^2*H[{2}, (1 - v)/2])/216 - (I/36)*Pi*H[{-1}, v]*
     H[{2}, (1 - v)/2] - (I/9)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/12 - 
    (17*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/48 + 
    ((7*I)/72)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] - 
    (7*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/108 - 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/54 - 
    (53*H[{1}, v]^2*H[{2}, (1 - v)/2])/432 + (7*H[{2}, (1 - v)/2]^2)/16 + 
    (Pi^2*H[{2}, v])/48 + (I/12)*Pi*H[{-1}, v]*H[{2}, v] + 
    ((7*I)/36)*Pi*H[{1}, v]*H[{2}, v] - H[{2}, v]^2/72 - 
    ((7*I)/72)*Pi*H[{3}, (1 - v)/2] - (5*H[{-1}, v]*H[{3}, (1 - v)/2])/54 - 
    (191*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/216 - 
    (119*H[{1}, v]*H[{3}, (1 - v)/2])/216 + (I/18)*Pi*H[{3}, v] - 
    (25*H[{4}, (1 - v)/2])/27 + H[{-3, -1}, v]/18 - H[{-3, 1}, v]/18 - 
    ((3*I)/8)*Pi*H[{-2, -1}, v] + (H[{-1}, v]*H[{-2, -1}, v])/12 + 
    (7*H[{1}, v]*H[{-2, -1}, v])/36 - ((31*I)/72)*Pi*H[{-2, 1}, v] - 
    (H[{-1}, v]*H[{-2, 1}, v])/12 - (7*H[{1}, v]*H[{-2, 1}, v])/36 - 
    ((3*I)/8)*Pi*H[{2, -1}, v] + (H[{-1}, v]*H[{2, -1}, v])/12 + 
    (7*H[{1}, v]*H[{2, -1}, v])/36 + (I/24)*Pi*H[{2, 1}, (1 - v)/2] + 
    (11*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/54 + 
    (269*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/216 + 
    (11*H[{1}, v]*H[{2, 1}, (1 - v)/2])/24 - ((31*I)/72)*Pi*H[{2, 1}, v] - 
    (H[{-1}, v]*H[{2, 1}, v])/12 - (7*H[{1}, v]*H[{2, 1}, v])/36 - 
    (53*H[{2, 2}, (1 - v)/2])/72 + H[{2, 2}, v]/36 + H[{3, -1}, v]/18 - 
    (5*H[{-2, -1, -1}, v])/8 + (37*H[{-2, -1, 1}, v])/72 - 
    (37*H[{-2, 1, -1}, v])/72 + (19*H[{-2, 1, 1}, v])/24 - 
    (5*H[{2, -1, -1}, v])/8 + (37*H[{2, -1, 1}, v])/72 - 
    (37*H[{2, 1, -1}, v])/72 - (50*H[{2, 1, 1}, (1 - v)/2])/27 + 
    (19*H[{2, 1, 1}, v])/24 + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (((29*I)/54)*Pi + (152*H[{-1}, v])/81 + (473*H[{1}, (1 - v)/2])/324 - 
      (703*H[{1}, v])/324 - (437*Log[2])/108) + 
    G[{b2, b4, b4}, -x^(-2) + z^2]*(((-35*I)/36)*Pi + (5*H[{-1}, v])/4 + 
      (49*H[{1}, (1 - v)/2])/72 - (7*H[{1}, v])/6 - (29*Log[2])/12) + 
    G[{b3, b4, b4}, -x^(-2) + z^2]*(((-35*I)/36)*Pi + (5*H[{-1}, v])/4 + 
      (49*H[{1}, (1 - v)/2])/72 - (7*H[{1}, v])/6 - (29*Log[2])/12) + 
    G[{b1, b1, b4}, -x^(-2) + z^2]*(((-2*I)/3)*Pi + (5*H[{-1}, v])/9 + 
      (65*H[{1}, (1 - v)/2])/108 - (97*H[{1}, v])/54 - (127*Log[2])/54) + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*(((2*I)/3)*Pi - (17*H[{-1}, v])/54 + 
      (127*H[{1}, (1 - v)/2])/54 - (55*H[{1}, v])/27 - (31*Log[2])/18) + 
    G[{b1, b4, b1}, -x^(-2) + z^2]*(((-5*I)/12)*Pi + (4*H[{-1}, v])/9 + 
      (16*H[{1}, (1 - v)/2])/27 - (28*H[{1}, v])/27 - (40*Log[2])/27) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(((-8*I)/9)*Pi - (37*H[{1}, (1 - v)/2])/
       36 - (5*H[{1}, v])/4 - (5*Log[2])/4) + G[{b4, b3, b4}, -x^(-2) + z^2]*
     (((-8*I)/9)*Pi - (37*H[{1}, (1 - v)/2])/36 - (5*H[{1}, v])/4 - 
      (5*Log[2])/4) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/18 + H[{1}, (1 - v)/2]/18 - (13*H[{1}, v])/12 - 
      (41*Log[2])/36) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     ((-13*H[{1}, v])/12 - (13*Log[2])/12) + G[{b2, b1, b1}, -x^(-2) + z^2]*
     ((-I/3)*Pi + (13*H[{-1}, v])/36 - (13*H[{1}, v])/36 - (13*Log[2])/18) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*((-I/3)*Pi + (13*H[{-1}, v])/36 - 
      (13*H[{1}, v])/36 - (13*Log[2])/18) + G[{b1, b2, b1}, -x^(-2) + z^2]*
     ((-I/8)*Pi + (4*H[{1}, (1 - v)/2])/9 - (4*H[{1}, v])/9 - (4*Log[2])/9) + 
    G[{b1, b3, b1}, -x^(-2) + z^2]*((-I/8)*Pi + (4*H[{1}, (1 - v)/2])/9 - 
      (4*H[{1}, v])/9 - (4*Log[2])/9) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/3 - Log[2]/3) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     (-H[{1}, v]/3 - Log[2]/3) + G[{b1, b7, b1}, -x^(-2) + z^2]*
     (H[{-1}, v]/9 + H[{1}, (1 - v)/2]/18 - H[{1}, v]/6 - (5*Log[2])/18) + 
    G[{b2, b3, b5}, -x^(-2) + z^2]*(-H[{1}, v]/4 - Log[2]/4) + 
    G[{b3, b2, b5}, -x^(-2) + z^2]*(-H[{1}, v]/4 - Log[2]/4) + 
    G[{b1, b2, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/36 - (7*Log[2])/36) + 
    G[{b1, b3, b5}, -x^(-2) + z^2]*((-7*H[{1}, v])/36 - (7*Log[2])/36) + 
    G[{b2, b3, b1}, -x^(-2) + z^2]*(((5*I)/24)*Pi + (13*H[{1}, (1 - v)/2])/
       72 - (13*H[{1}, v])/72 - (13*Log[2])/72) + 
    G[{b3, b2, b1}, -x^(-2) + z^2]*(((5*I)/24)*Pi + (13*H[{1}, (1 - v)/2])/
       72 - (13*H[{1}, v])/72 - (13*Log[2])/72) + 
    G[{b2, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/9 - Log[2]/9) + 
    G[{b3, b4, b5}, -x^(-2) + z^2]*(-H[{1}, v]/9 - Log[2]/9) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/36 - (7*H[{1}, (1 - v)/2])/
       72 - H[{1}, v]/12 - Log[2]/9) + G[{b3, b7, b4}, -x^(-2) + z^2]*
     (H[{-1}, v]/36 - (7*H[{1}, (1 - v)/2])/72 - H[{1}, v]/12 - Log[2]/9) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*(H[{-1}, v]/18 - H[{1}, (1 - v)/2]/36 - 
      Log[2]/18) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     ((I/24)*Pi + H[{1}, (1 - v)/2]/72 - H[{1}, v]/72 - Log[2]/72) + 
    G[{b3, b3, b1}, -x^(-2) + z^2]*((I/24)*Pi + H[{1}, (1 - v)/2]/72 - 
      H[{1}, v]/72 - Log[2]/72) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((-5*I)/72)*Pi + H[{1}, v]/72 + Log[2]/72) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(((-5*I)/72)*Pi + H[{1}, v]/72 + 
      Log[2]/72) + G[{b4, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/18 + H[{1}, (1 - v)/2]/18 + Log[2]/18) + 
    G[{b2, b7, b1}, -x^(-2) + z^2]*(-H[{-1}, v]/36 - H[{1}, (1 - v)/2]/18 + 
      H[{1}, v]/12 + Log[2]/9) + G[{b3, b7, b1}, -x^(-2) + z^2]*
     (-H[{-1}, v]/36 - H[{1}, (1 - v)/2]/18 + H[{1}, v]/12 + Log[2]/9) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*(((-35*I)/72)*Pi + H[{1}, (1 - v)/2]/4 + 
      (13*H[{1}, v])/72 + (13*Log[2])/72) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     (((-35*I)/72)*Pi + H[{1}, (1 - v)/2]/4 + (13*H[{1}, v])/72 + 
      (13*Log[2])/72) + G[{b1, b4, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/36 + (7*Log[2])/36) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     (-H[{-1}, v]/9 + (2*H[{1}, (1 - v)/2])/9 + H[{1}, v]/6 + 
      (5*Log[2])/18) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     (H[{1}, v]/3 + Log[2]/3) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     (H[{1}, v]/3 + Log[2]/3) + G[{b1, b2, b4}, -x^(-2) + z^2]*
     ((I/2)*Pi + (7*H[{1}, (1 - v)/2])/36 + (4*H[{1}, v])/9 + (4*Log[2])/9) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*((I/2)*Pi + (7*H[{1}, (1 - v)/2])/36 + 
      (4*H[{1}, v])/9 + (4*Log[2])/9) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((35*H[{1}, v])/36 + (35*Log[2])/36) - ((271*I)/864)*Pi^3*Log[2] - 
    (H[{-3}, v]*Log[2])/9 + (I/18)*Pi*H[{-2}, v]*Log[2] - 
    (163*Pi^2*H[{-1}, v]*Log[2])/864 - (H[{-2}, v]*H[{-1}, v]*Log[2])/6 + 
    ((19*I)/72)*Pi*H[{-1}, v]^2*Log[2] + (101*H[{-1}, v]^3*Log[2])/648 + 
    (131*Pi^2*H[{1}, (1 - v)/2]*Log[2])/864 - ((2*I)/9)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] - (37*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/
     216 - ((25*I)/144)*Pi*H[{1}, (1 - v)/2]^2*Log[2] + 
    (5*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/54 + 
    (133*H[{1}, (1 - v)/2]^3*Log[2])/1296 + (Pi^2*H[{1}, v]*Log[2])/12 - 
    (7*H[{-2}, v]*H[{1}, v]*Log[2])/18 - (I/3)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] - (8*H[{-1}, v]^2*H[{1}, v]*Log[2])/27 + 
    ((11*I)/24)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (17*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/108 - 
    (137*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/432 + 
    ((7*I)/72)*Pi*H[{1}, v]^2*Log[2] + (5*H[{-1}, v]*H[{1}, v]^2*Log[2])/27 + 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/432 - 
    (11*H[{1}, v]^3*Log[2])/162 + (I/8)*Pi*H[{2}, (1 - v)/2]*Log[2] - 
    (7*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/108 - 
    (25*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/108 - 
    (13*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/72 + (I/18)*Pi*H[{2}, v]*Log[2] - 
    (H[{-1}, v]*H[{2}, v]*Log[2])/6 - (7*H[{1}, v]*H[{2}, v]*Log[2])/18 - 
    (11*H[{3}, (1 - v)/2]*Log[2])/24 - (H[{3}, v]*Log[2])/9 + 
    (5*H[{-2, -1}, v]*Log[2])/4 + (43*H[{-2, 1}, v]*Log[2])/36 + 
    (5*H[{2, -1}, v]*Log[2])/4 + (55*H[{2, 1}, (1 - v)/2]*Log[2])/216 + 
    (43*H[{2, 1}, v]*Log[2])/36 + (611*Pi^2*Log[2]^2)/1728 - 
    (5*H[{-2}, v]*Log[2]^2)/36 - ((31*I)/72)*Pi*H[{-1}, v]*Log[2]^2 - 
    (55*H[{-1}, v]^2*Log[2]^2)/144 + ((49*I)/144)*Pi*H[{1}, (1 - v)/2]*
     Log[2]^2 + (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/4 - 
    (59*H[{1}, (1 - v)/2]^2*Log[2]^2)/288 + ((19*I)/72)*Pi*H[{1}, v]*
     Log[2]^2 + (13*H[{-1}, v]*H[{1}, v]*Log[2]^2)/27 - 
    (17*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/432 - 
    (7*H[{1}, v]^2*Log[2]^2)/36 - (25*H[{2}, (1 - v)/2]*Log[2]^2)/432 - 
    (5*H[{2}, v]*Log[2]^2)/36 + ((25*I)/108)*Pi*Log[2]^3 + 
    (269*H[{-1}, v]*Log[2]^3)/648 - (125*H[{1}, (1 - v)/2]*Log[2]^3)/1296 - 
    (47*H[{1}, v]*Log[2]^3)/162 - (1021*Log[2]^4)/2592 + 
    G[{b4, b2, b5}, -x^(-2) + z^2]*((37*H[{1}, v])/36 + (37*Log[2])/36) + 
    G[{b4, b3, b5}, -x^(-2) + z^2]*((37*H[{1}, v])/36 + (37*Log[2])/36) + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*((I/3)*Pi - (5*H[{1}, (1 - v)/2])/4 + 
      (5*H[{1}, v])/4 + (5*Log[2])/4) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     ((I/3)*Pi - (5*H[{1}, (1 - v)/2])/4 + (5*H[{1}, v])/4 + (5*Log[2])/4) + 
    G[{b2, b1, b4}, -x^(-2) + z^2]*(((2*I)/3)*Pi - (2*H[{-1}, v])/3 - 
      (5*H[{1}, (1 - v)/2])/9 + (11*H[{1}, v])/18 + (23*Log[2])/18) + 
    G[{b3, b1, b4}, -x^(-2) + z^2]*(((2*I)/3)*Pi - (2*H[{-1}, v])/3 - 
      (5*H[{1}, (1 - v)/2])/9 + (11*H[{1}, v])/18 + (23*Log[2])/18) + 
    G[{b1, b1, b1}, -x^(-2) + z^2]*((-I/3)*Pi - (35*H[{-1}, v])/108 - 
      (13*H[{1}, (1 - v)/2])/18 + (113*H[{1}, v])/108 + (37*Log[2])/27) + 
    G[{b2, b4, b1}, -x^(-2) + z^2]*(((5*I)/12)*Pi - (23*H[{-1}, v])/36 - 
      (19*H[{1}, (1 - v)/2])/36 + (7*H[{1}, v])/6 + (65*Log[2])/36) + 
    G[{b3, b4, b1}, -x^(-2) + z^2]*(((5*I)/12)*Pi - (23*H[{-1}, v])/36 - 
      (19*H[{1}, (1 - v)/2])/36 + (7*H[{1}, v])/6 + (65*Log[2])/36) + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*((-I/3)*Pi - (17*H[{-1}, v])/54 - 
      (34*H[{1}, (1 - v)/2])/27 + (85*H[{1}, v])/54 + (17*Log[2])/9) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*(((2*I)/3)*Pi - (43*H[{-1}, v])/27 - 
      (115*H[{1}, (1 - v)/2])/108 + (191*H[{1}, v])/108 + (121*Log[2])/36) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*((I/3)*Pi - (10*H[{-1}, v])/27 - 
      (5*H[{1}, (1 - v)/2])/18 + (82*H[{1}, v])/27 + (92*Log[2])/27) + 
    G[{b1, b7}, -x^(-2) + z^2]*((H[{-1}, v]*H[{1}, (1 - v)/2])/9 + 
      H[{1}, (1 - v)/2]^2/36 - (H[{1}, (1 - v)/2]*H[{1}, v])/6 - 
      H[{2}, (1 - v)/2]/9 - (5*H[{1}, (1 - v)/2]*Log[2])/18) + 
    G[{b4, b7}, -x^(-2) + z^2]*(-(H[{-1}, v]*H[{1}, (1 - v)/2])/18 - 
      H[{1}, (1 - v)/2]^2/72 - H[{2}, (1 - v)/2]/36 + 
      (H[{1}, (1 - v)/2]*Log[2])/18) + G[{b2, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/36 - H[{1}, (1 - v)/2]^2/144 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 + (5*H[{2}, (1 - v)/2])/72 + 
      (H[{1}, (1 - v)/2]*Log[2])/9) + G[{b3, b7}, -x^(-2) + z^2]*
     (-(H[{-1}, v]*H[{1}, (1 - v)/2])/36 - H[{1}, (1 - v)/2]^2/144 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/12 + (5*H[{2}, (1 - v)/2])/72 + 
      (H[{1}, (1 - v)/2]*Log[2])/9) + G[{b4, b1}, -x^(-2) + z^2]*
     ((139*Pi^2)/432 + (I/6)*Pi*H[{-1}, v] - H[{-1}, v]^2/108 + 
      ((5*I)/6)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/2 - 
      (37*H[{1}, (1 - v)/2]^2)/54 - I*Pi*H[{1}, v] + 
      (14*H[{-1}, v]*H[{1}, v])/27 - (14*H[{1}, (1 - v)/2]*H[{1}, v])/27 - 
      (43*H[{2}, (1 - v)/2])/18 - ((7*I)/6)*Pi*Log[2] + 
      (29*H[{-1}, v]*Log[2])/54 - (H[{1}, (1 - v)/2]*Log[2])/54 - 
      (14*H[{1}, v]*Log[2])/27 - (19*Log[2]^2)/36) + 
    G[{b2, b4}, -x^(-2) + z^2]*(-Pi^2/6 - ((23*I)/36)*Pi*H[{-1}, v] - 
      ((5*I)/72)*Pi*H[{1}, (1 - v)/2] - (37*H[{1}, (1 - v)/2]^2)/72 + 
      ((17*I)/24)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/36 + 
      (43*H[{1}, (1 - v)/2]*H[{1}, v])/72 - (17*H[{1}, v]^2)/48 - 
      (11*H[{2}, (1 - v)/2])/24 + ((97*I)/72)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/36 + (43*H[{1}, (1 - v)/2]*Log[2])/72 - 
      (53*H[{1}, v]*Log[2])/72 - (55*Log[2]^2)/144) + 
    G[{b3, b4}, -x^(-2) + z^2]*(-Pi^2/6 - ((23*I)/36)*Pi*H[{-1}, v] - 
      ((5*I)/72)*Pi*H[{1}, (1 - v)/2] - (37*H[{1}, (1 - v)/2]^2)/72 + 
      ((17*I)/24)*Pi*H[{1}, v] + (H[{-1}, v]*H[{1}, v])/36 + 
      (43*H[{1}, (1 - v)/2]*H[{1}, v])/72 - (17*H[{1}, v]^2)/48 - 
      (11*H[{2}, (1 - v)/2])/24 + ((97*I)/72)*Pi*Log[2] + 
      (H[{-1}, v]*Log[2])/36 + (43*H[{1}, (1 - v)/2]*Log[2])/72 - 
      (53*H[{1}, v]*Log[2])/72 - (55*Log[2]^2)/144) + 
    G[{b1, b4}, -x^(-2) + z^2]*((7*Pi^2)/48 + ((5*I)/6)*Pi*H[{-1}, v] - 
      H[{-1}, v]^2/108 - (I/12)*Pi*H[{1}, (1 - v)/2] - 
      (11*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + (43*H[{1}, (1 - v)/2]^2)/108 - 
      ((3*I)/4)*Pi*H[{1}, v] + (17*H[{-1}, v]*H[{1}, v])/54 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/6 + H[{1}, v]^2/108 + 
      H[{2}, (1 - v)/2]/3 - ((19*I)/12)*Pi*Log[2] + (H[{-1}, v]*Log[2])/3 + 
      (13*H[{1}, (1 - v)/2]*Log[2])/54 - (8*H[{1}, v]*Log[2])/27 - 
      (17*Log[2]^2)/54) + G[{b1, b1}, -x^(-2) + z^2]*
     (Pi^2/48 - (I/3)*Pi*H[{-1}, v] - H[{-1}, v]^2/36 - 
      ((2*I)/3)*Pi*H[{1}, (1 - v)/2] - (5*H[{-1}, v]*H[{1}, (1 - v)/2])/108 + 
      (29*H[{1}, (1 - v)/2]^2)/108 + I*Pi*H[{1}, v] + 
      (11*H[{-1}, v]*H[{1}, v])/108 + (4*H[{1}, (1 - v)/2]*H[{1}, v])/27 - 
      H[{1}, v]^2/8 + (23*H[{2}, (1 - v)/2])/36 + ((4*I)/3)*Pi*Log[2] + 
      (17*H[{-1}, v]*Log[2])/108 + (7*H[{1}, (1 - v)/2]*Log[2])/36 - 
      (19*H[{1}, v]*Log[2])/54 - (55*Log[2]^2)/216) + 
    G[{b2, b5}, -x^(-2) + z^2]*(-Pi^2/18 + (H[{1}, (1 - v)/2]*H[{1}, v])/3 - 
      H[{1}, v]^2/6 + H[{2}, (1 - v)/2]/3 + (H[{1}, (1 - v)/2]*Log[2])/3 - 
      (H[{1}, v]*Log[2])/3 - Log[2]^2/6) + G[{b3, b5}, -x^(-2) + z^2]*
     (-Pi^2/18 + (H[{1}, (1 - v)/2]*H[{1}, v])/3 - H[{1}, v]^2/6 + 
      H[{2}, (1 - v)/2]/3 + (H[{1}, (1 - v)/2]*Log[2])/3 - 
      (H[{1}, v]*Log[2])/3 - Log[2]^2/6) + G[{b4, b2}, -x^(-2) + z^2]*
     (-Pi^2/27 - ((2*I)/9)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/9 + 
      ((2*I)/9)*Pi*H[{1}, v] + (2*H[{1}, (1 - v)/2]*H[{1}, v])/9 - 
      H[{1}, v]^2/9 + (4*H[{2}, (1 - v)/2])/9 + ((2*I)/9)*Pi*Log[2] + 
      (2*H[{1}, (1 - v)/2]*Log[2])/9 - (2*H[{1}, v]*Log[2])/9 - Log[2]^2/9) + 
    G[{b3, b2}, -x^(-2) + z^2]*((-5*Pi^2)/432 - ((5*I)/72)*Pi*
       H[{1}, (1 - v)/2] + (5*H[{1}, (1 - v)/2]^2)/144 + 
      ((5*I)/72)*Pi*H[{1}, v] + (5*H[{1}, (1 - v)/2]*H[{1}, v])/72 - 
      (5*H[{1}, v]^2)/144 + (5*H[{2}, (1 - v)/2])/36 + ((5*I)/72)*Pi*Log[2] + 
      (5*H[{1}, (1 - v)/2]*Log[2])/72 - (5*H[{1}, v]*Log[2])/72 - 
      (5*Log[2]^2)/144) + G[{b2, b2}, -x^(-2) + z^2]*
     (Pi^2/432 + (I/72)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/144 - 
      (I/72)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/72 + 
      H[{1}, v]^2/144 - H[{2}, (1 - v)/2]/36 - (I/72)*Pi*Log[2] - 
      (H[{1}, (1 - v)/2]*Log[2])/72 + (H[{1}, v]*Log[2])/72 + Log[2]^2/144) + 
    G[{b2, b1}, -x^(-2) + z^2]*(Pi^2/54 + (I/3)*Pi*H[{-1}, v] + 
      (H[{-1}, v]*H[{1}, (1 - v)/2])/36 + (23*H[{1}, (1 - v)/2]^2)/72 - 
      (I/3)*Pi*H[{1}, v] - (H[{-1}, v]*H[{1}, v])/36 - 
      (H[{1}, (1 - v)/2]*H[{1}, v])/18 + H[{1}, v]^2/24 + 
      (11*H[{2}, (1 - v)/2])/18 - ((2*I)/3)*Pi*Log[2] - 
      (H[{-1}, v]*Log[2])/36 - (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/9 + (5*Log[2]^2)/72) + G[{b3, b1}, -x^(-2) + z^2]*
     (Pi^2/54 + (I/3)*Pi*H[{-1}, v] + (H[{-1}, v]*H[{1}, (1 - v)/2])/36 + 
      (23*H[{1}, (1 - v)/2]^2)/72 - (I/3)*Pi*H[{1}, v] - 
      (H[{-1}, v]*H[{1}, v])/36 - (H[{1}, (1 - v)/2]*H[{1}, v])/18 + 
      H[{1}, v]^2/24 + (11*H[{2}, (1 - v)/2])/18 - ((2*I)/3)*Pi*Log[2] - 
      (H[{-1}, v]*Log[2])/36 - (H[{1}, (1 - v)/2]*Log[2])/12 + 
      (H[{1}, v]*Log[2])/9 + (5*Log[2]^2)/72) + G[{b1, b2}, -x^(-2) + z^2]*
     (Pi^2/24 + (I/4)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/8 - 
      (I/4)*Pi*H[{1}, v] - (H[{1}, (1 - v)/2]*H[{1}, v])/4 + H[{1}, v]^2/8 - 
      H[{2}, (1 - v)/2]/2 - (I/4)*Pi*Log[2] - (H[{1}, (1 - v)/2]*Log[2])/4 + 
      (H[{1}, v]*Log[2])/4 + Log[2]^2/8) + G[{b4, b5}, -x^(-2) + z^2]*
     ((35*Pi^2)/216 - (H[{-1}, v]*H[{1}, v])/18 - 
      (37*H[{1}, (1 - v)/2]*H[{1}, v])/36 + (13*H[{1}, v]^2)/24 - 
      (35*H[{2}, (1 - v)/2])/36 - (H[{-1}, v]*Log[2])/18 - 
      (37*H[{1}, (1 - v)/2]*Log[2])/36 + (41*H[{1}, v]*Log[2])/36 + 
      (43*Log[2]^2)/72) + G[{b4, b4}, -x^(-2) + z^2]*
     ((-235*Pi^2)/324 - ((29*I)/54)*Pi*H[{-1}, v] + (37*H[{-1}, v]^2)/162 - 
      ((7*I)/108)*Pi*H[{1}, (1 - v)/2] + (55*H[{-1}, v]*H[{1}, (1 - v)/2])/
       81 - (97*H[{1}, (1 - v)/2]^2)/324 + ((65*I)/108)*Pi*H[{1}, v] - 
      (83*H[{-1}, v]*H[{1}, v])/81 + (167*H[{1}, (1 - v)/2]*H[{1}, v])/162 - 
      H[{1}, v]^2/324 + H[{2}, (1 - v)/2] + ((41*I)/36)*Pi*Log[2] - 
      (40*H[{-1}, v]*Log[2])/27 + (19*H[{1}, (1 - v)/2]*Log[2])/54 + 
      (55*H[{1}, v]*Log[2])/54 + (5*Log[2]^2)/4) - (47*PolyLog[4, 1/2])/9 + 
    G[{b4}, -x^(-2) + z^2]*(((115*I)/216)*Pi^3 + ((2*I)/9)*Pi*H[{-2}, v] + 
      (73*Pi^2*H[{-1}, v])/1296 - ((10*I)/27)*Pi*H[{-1}, v]^2 - 
      (83*H[{-1}, v]^3)/972 - (271*Pi^2*H[{1}, (1 - v)/2])/648 - 
      ((11*I)/108)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (17*H[{-1}, v]^2*H[{1}, (1 - v)/2])/162 + ((125*I)/432)*Pi*
       H[{1}, (1 - v)/2]^2 - (79*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/648 - 
      (1301*H[{1}, (1 - v)/2]^3)/3888 - (251*Pi^2*H[{1}, v])/1296 + 
      ((91*I)/108)*Pi*H[{-1}, v]*H[{1}, v] + (49*H[{-1}, v]^2*H[{1}, v])/
       324 - ((103*I)/216)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (11*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/324 + 
      (811*H[{1}, (1 - v)/2]^2*H[{1}, v])/1296 - ((31*I)/432)*Pi*
       H[{1}, v]^2 - (109*H[{-1}, v]*H[{1}, v]^2)/648 - 
      (833*H[{1}, (1 - v)/2]*H[{1}, v]^2)/1296 + (235*H[{1}, v]^3)/3888 + 
      ((2*I)/9)*Pi*H[{2}, (1 - v)/2] - H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
      (34*H[{1}, v]*H[{2}, (1 - v)/2])/27 + ((2*I)/9)*Pi*H[{2}, v] - 
      (73*H[{3}, (1 - v)/2])/27 + (2*H[{-2, -1}, v])/9 - 
      (2*H[{-2, 1}, v])/9 + (2*H[{2, -1}, v])/9 + (49*H[{2, 1}, (1 - v)/2])/
       27 - (2*H[{2, 1}, v])/9 - (Pi^2*Log[2])/4 - (4*H[{-2}, v]*Log[2])/9 + 
      ((19*I)/12)*Pi*H[{-1}, v]*Log[2] + (11*H[{-1}, v]^2*Log[2])/27 - 
      ((3*I)/8)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (19*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/108 + 
      (323*H[{1}, (1 - v)/2]^2*Log[2])/432 - ((71*I)/72)*Pi*H[{1}, v]*
       Log[2] - (23*H[{-1}, v]*H[{1}, v]*Log[2])/36 - 
      (95*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/72 + (151*H[{1}, v]^2*Log[2])/
       432 - (34*H[{2}, (1 - v)/2]*Log[2])/27 - (4*H[{2}, v]*Log[2])/9 - 
      ((185*I)/144)*Pi*Log[2]^2 - (157*H[{-1}, v]*Log[2]^2)/216 - 
      (247*H[{1}, (1 - v)/2]*Log[2]^2)/432 + (289*H[{1}, v]*Log[2]^2)/432 + 
      (67*Log[2]^3)/144 - (1088*Zeta[3])/243) + G[{a1}, -x^(-1) + z]*
     ((I/16)*Pi^3 - (7*Zeta[3])/8) + G[{b2}, -x^(-2) + z^2]*
     (((-29*I)/432)*Pi^3 + (I/18)*Pi*H[{-2}, v] + (Pi^2*H[{-1}, v])/216 - 
      (19*Pi^2*H[{1}, (1 - v)/2])/216 + (I/36)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] - ((11*I)/144)*Pi*H[{1}, (1 - v)/2]^2 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/72 + (7*H[{1}, (1 - v)/2]^3)/144 + 
      (2*Pi^2*H[{1}, v])/27 - (I/36)*Pi*H[{-1}, v]*H[{1}, v] + 
      (I/8)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/36 + 
      (35*H[{1}, (1 - v)/2]^2*H[{1}, v])/144 - (I/48)*Pi*H[{1}, v]^2 + 
      (H[{-1}, v]*H[{1}, v]^2)/72 - (7*H[{1}, (1 - v)/2]*H[{1}, v]^2)/48 + 
      (5*H[{1}, v]^3)/144 + (I/18)*Pi*H[{2}, (1 - v)/2] - 
      (H[{-1}, v]*H[{2}, (1 - v)/2])/18 + 
      (29*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/36 + 
      (H[{1}, v]*H[{2}, (1 - v)/2])/9 + (I/18)*Pi*H[{2}, v] + 
      (3*H[{3}, (1 - v)/2])/4 + H[{-2, -1}, v]/18 - H[{-2, 1}, v]/18 + 
      H[{2, -1}, v]/18 - (11*H[{2, 1}, (1 - v)/2])/12 - H[{2, 1}, v]/18 + 
      (5*Pi^2*Log[2])/72 - (H[{-2}, v]*Log[2])/9 - (I/36)*Pi*H[{-1}, v]*
       Log[2] + ((7*I)/72)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/36 + 
      (37*H[{1}, (1 - v)/2]^2*Log[2])/144 - (I/72)*Pi*H[{1}, v]*Log[2] + 
      (H[{-1}, v]*H[{1}, v]*Log[2])/36 - (19*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/72 + (13*H[{1}, v]^2*Log[2])/144 + (H[{2}, (1 - v)/2]*Log[2])/
       6 - (H[{2}, v]*Log[2])/9 + (I/144)*Pi*Log[2]^2 + 
      (H[{-1}, v]*Log[2]^2)/72 - (17*H[{1}, (1 - v)/2]*Log[2]^2)/144 + 
      (11*H[{1}, v]*Log[2]^2)/144 + Log[2]^3/48 + Zeta[3]/3) + 
    G[{b1}, -x^(-2) + z^2]*(((-7*I)/32)*Pi^3 - (I/4)*Pi*H[{-2}, v] - 
      (65*Pi^2*H[{-1}, v])/432 + ((5*I)/24)*Pi*H[{-1}, v]^2 + 
      (11*H[{-1}, v]^3)/162 + (157*Pi^2*H[{1}, (1 - v)/2])/864 + 
      (I/12)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (7*H[{-1}, v]^2*H[{1}, (1 - v)/2])/216 - (I/6)*Pi*H[{1}, (1 - v)/2]^2 - 
      (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/24 + (25*H[{1}, (1 - v)/2]^3)/216 + 
      (53*Pi^2*H[{1}, v])/864 - (I/2)*Pi*H[{-1}, v]*H[{1}, v] - 
      (37*H[{-1}, v]^2*H[{1}, v])/216 + (I/4)*Pi*H[{1}, (1 - v)/2]*
       H[{1}, v] + (7*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/27 - 
      (11*H[{1}, (1 - v)/2]^2*H[{1}, v])/36 + (H[{-1}, v]*H[{1}, v]^2)/24 + 
      (5*H[{1}, (1 - v)/2]*H[{1}, v]^2)/54 + H[{1}, v]^3/72 - 
      (I/4)*Pi*H[{2}, (1 - v)/2] + (H[{-1}, v]*H[{2}, (1 - v)/2])/9 - 
      (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 + 
      (5*H[{1}, v]*H[{2}, (1 - v)/2])/27 - (I/4)*Pi*H[{2}, v] + 
      (37*H[{3}, (1 - v)/2])/54 - H[{-2, -1}, v]/4 + H[{-2, 1}, v]/4 - 
      H[{2, -1}, v]/4 + (10*H[{2, 1}, (1 - v)/2])/27 + H[{2, 1}, v]/4 + 
      (61*Pi^2*Log[2])/288 + (H[{-2}, v]*Log[2])/2 - 
      ((11*I)/12)*Pi*H[{-1}, v]*Log[2] - (3*H[{-1}, v]^2*Log[2])/8 + 
      (I/6)*Pi*H[{1}, (1 - v)/2]*Log[2] + (35*H[{-1}, v]*H[{1}, (1 - v)/2]*
        Log[2])/108 - (19*H[{1}, (1 - v)/2]^2*Log[2])/72 + 
      (I/2)*Pi*H[{1}, v]*Log[2] + (23*H[{-1}, v]*H[{1}, v]*Log[2])/54 - 
      (2*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 + 
      (2*H[{2}, (1 - v)/2]*Log[2])/27 + (H[{2}, v]*Log[2])/2 + 
      ((17*I)/24)*Pi*Log[2]^2 + (127*H[{-1}, v]*Log[2]^2)/216 - 
      (43*H[{1}, (1 - v)/2]*Log[2]^2)/216 - (23*H[{1}, v]*Log[2]^2)/108 - 
      (173*Log[2]^3)/648 + (721*Zeta[3])/1296) + G[{a2}, -x^(-1) + z]*
     ((-I/16)*Pi^3 + (7*Zeta[3])/8) + ((5729*I)/2592)*Pi*Zeta[3] - 
    (1465*H[{-1}, v]*Zeta[3])/3888 - (3491*H[{1}, (1 - v)/2]*Zeta[3])/1944 + 
    (1085*H[{1}, v]*Zeta[3])/3888 - (701*Log[2]*Zeta[3])/324 + 
    G[{a4}, -x^(-1) + z]*((-I/8)*Pi^3 + (7*Zeta[3])/4)}, 0, 5, 1], 
 SeriesData[\[Epsilon], 0, {-95/1944, (-I/81)*Pi + 
    (71*G[{b1}, -x^(-2) + z^2])/324 - (83*G[{b4}, -x^(-2) + z^2])/486 - 
    (95*H[{-1}, v])/972 + (65*H[{1}, (1 - v)/2])/486 - (35*H[{1}, v])/972 + 
    (5*Log[2])/81, (439*Pi^2)/3888 - G[{b1, b1}, -x^(-2) + z^2]/27 + 
    (26*G[{b1, b4}, -x^(-2) + z^2])/81 + (26*G[{b4, b1}, -x^(-2) + z^2])/81 - 
    (88*G[{b4, b4}, -x^(-2) + z^2])/243 - ((2*I)/81)*Pi*H[{-1}, v] - 
    (95*H[{-1}, v]^2)/972 + ((16*I)/81)*Pi*H[{1}, (1 - v)/2] + 
    (65*H[{-1}, v]*H[{1}, (1 - v)/2])/243 + (47*H[{1}, (1 - v)/2]^2)/486 - 
    ((14*I)/81)*Pi*H[{1}, v] - (35*H[{-1}, v]*H[{1}, v])/486 - 
    (112*H[{1}, (1 - v)/2]*H[{1}, v])/243 + (259*H[{1}, v]^2)/972 + 
    G[{b1}, -x^(-2) + z^2]*(((5*I)/18)*Pi + (71*H[{-1}, v])/162 + 
      (10*H[{1}, (1 - v)/2])/81 - (91*H[{1}, v])/162 - Log[2]) + 
    G[{b4}, -x^(-2) + z^2]*(((-13*I)/81)*Pi - (83*H[{-1}, v])/243 + 
      (34*H[{1}, (1 - v)/2])/243 + (49*H[{1}, v])/243 + (44*Log[2])/81) - 
    ((4*I)/27)*Pi*Log[2] + (10*H[{-1}, v]*Log[2])/81 - 
    (59*H[{1}, (1 - v)/2]*Log[2])/81 + (49*H[{1}, v]*Log[2])/81 + 
    (13*Log[2]^2)/54, ((5*I)/54)*Pi^3 - (143*G[{b1, b1, b1}, -x^(-2) + z^2])/
     81 + (20*G[{b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (7*G[{b1, b4, b1}, -x^(-2) + z^2])/27 - 
    (37*G[{b1, b4, b4}, -x^(-2) + z^2])/81 + 
    (13*G[{b1, b7, b1}, -x^(-2) + z^2])/27 - 
    (13*G[{b1, b7, b4}, -x^(-2) + z^2])/27 + 
    (35*G[{b2, b1, b1}, -x^(-2) + z^2])/54 - 
    (5*G[{b2, b1, b4}, -x^(-2) + z^2])/9 - (5*G[{b2, b4, b1}, -x^(-2) + z^2])/
     27 - (10*G[{b2, b7, b1}, -x^(-2) + z^2])/27 + 
    (10*G[{b2, b7, b4}, -x^(-2) + z^2])/27 + 
    (35*G[{b3, b1, b1}, -x^(-2) + z^2])/54 - 
    (5*G[{b3, b1, b4}, -x^(-2) + z^2])/9 - (5*G[{b3, b4, b1}, -x^(-2) + z^2])/
     27 - (10*G[{b3, b7, b1}, -x^(-2) + z^2])/27 + 
    (10*G[{b3, b7, b4}, -x^(-2) + z^2])/27 + 
    (47*G[{b4, b1, b1}, -x^(-2) + z^2])/81 + 
    (14*G[{b4, b1, b4}, -x^(-2) + z^2])/81 - 
    (7*G[{b4, b4, b1}, -x^(-2) + z^2])/81 + 
    (122*G[{b4, b4, b4}, -x^(-2) + z^2])/243 - 
    (7*G[{b4, b5, b4}, -x^(-2) + z^2])/27 + 
    (7*G[{b4, b7, b1}, -x^(-2) + z^2])/27 - 
    (7*G[{b4, b7, b4}, -x^(-2) + z^2])/27 - ((10*I)/27)*Pi*H[{-2}, v] + 
    (439*Pi^2*H[{-1}, v])/1944 - ((2*I)/81)*Pi*H[{-1}, v]^2 - 
    (95*H[{-1}, v]^3)/1458 - (127*Pi^2*H[{1}, (1 - v)/2])/972 + 
    (13*G[{b1, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/27 - 
    (10*G[{b2, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/27 - 
    (10*G[{b3, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/27 + 
    (7*G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/27 + 
    ((32*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
    (65*H[{-1}, v]^2*H[{1}, (1 - v)/2])/243 + ((41*I)/162)*Pi*
     H[{1}, (1 - v)/2]^2 + (47*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/243 - 
    (16*H[{1}, (1 - v)/2]^3)/729 + (787*Pi^2*H[{1}, v])/1944 - 
    ((28*I)/81)*Pi*H[{-1}, v]*H[{1}, v] - (35*H[{-1}, v]^2*H[{1}, v])/486 - 
    ((73*I)/81)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (224*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/243 - 
    (89*H[{1}, (1 - v)/2]^2*H[{1}, v])/486 + ((71*I)/162)*Pi*H[{1}, v]^2 + 
    (259*H[{-1}, v]*H[{1}, v]^2)/486 + (313*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     486 - (269*H[{1}, v]^3)/1458 - ((10*I)/27)*Pi*H[{2}, (1 - v)/2] - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 + 
    (101*H[{1}, v]*H[{2}, (1 - v)/2])/81 - ((10*I)/27)*Pi*H[{2}, v] + 
    (152*H[{3}, (1 - v)/2])/81 - (10*H[{-2, -1}, v])/27 + 
    (10*H[{-2, 1}, v])/27 - (10*H[{2, -1}, v])/27 - 
    (32*H[{2, 1}, (1 - v)/2])/81 + (10*H[{2, 1}, v])/27 + 
    G[{b4, b1}, -x^(-2) + z^2]*(((5*I)/9)*Pi + (52*H[{-1}, v])/81 + 
      (2*H[{1}, (1 - v)/2])/3 - (106*H[{1}, v])/81 - (158*Log[2])/81) + 
    G[{b1, b4}, -x^(-2) + z^2]*(((10*I)/9)*Pi + (52*H[{-1}, v])/81 - 
      (17*H[{1}, (1 - v)/2])/81 - (74*H[{1}, v])/81 - (14*Log[2])/9) + 
    G[{b2, b1}, -x^(-2) + z^2]*(((5*I)/18)*Pi + (10*H[{1}, (1 - v)/2])/27 - 
      (10*H[{1}, v])/27 - (10*Log[2])/27) + G[{b3, b1}, -x^(-2) + z^2]*
     (((5*I)/18)*Pi + (10*H[{1}, (1 - v)/2])/27 - (10*H[{1}, v])/27 - 
      (10*Log[2])/27) + G[{b4, b5}, -x^(-2) + z^2]*
     ((7*H[{1}, v])/27 + (7*Log[2])/27) + G[{b2, b4}, -x^(-2) + z^2]*
     (((-5*I)/27)*Pi + (10*H[{1}, v])/27 + (10*Log[2])/27) + 
    G[{b3, b4}, -x^(-2) + z^2]*(((-5*I)/27)*Pi + (10*H[{1}, v])/27 + 
      (10*Log[2])/27) + (29*Pi^2*Log[2])/162 + (20*H[{-2}, v]*Log[2])/27 - 
    ((8*I)/27)*Pi*H[{-1}, v]*Log[2] + (10*H[{-1}, v]^2*Log[2])/81 - 
    ((35*I)/27)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (118*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/81 - 
    (61*H[{1}, (1 - v)/2]^2*Log[2])/162 + ((11*I)/9)*Pi*H[{1}, v]*Log[2] + 
    (98*H[{-1}, v]*H[{1}, v]*Log[2])/81 + 
    (179*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/81 - (88*H[{1}, v]^2*Log[2])/
     81 + (101*H[{2}, (1 - v)/2]*Log[2])/81 + (20*H[{2}, v]*Log[2])/27 + 
    ((41*I)/54)*Pi*Log[2]^2 + (13*H[{-1}, v]*Log[2]^2)/27 + 
    (11*H[{1}, (1 - v)/2]*Log[2]^2)/6 - (137*H[{1}, v]*Log[2]^2)/81 - 
    (176*Log[2]^3)/243 + G[{b4, b4}, -x^(-2) + z^2]*
     (((-58*I)/81)*Pi - (176*H[{-1}, v])/243 - (23*H[{1}, (1 - v)/2])/243 + 
      (73*H[{1}, v])/243 + (83*Log[2])/81) + G[{b1, b1}, -x^(-2) + z^2]*
     (((-4*I)/9)*Pi - (2*H[{-1}, v])/27 - (113*H[{1}, (1 - v)/2])/81 + 
      (119*H[{1}, v])/81 + (125*Log[2])/81) + G[{b4}, -x^(-2) + z^2]*
     ((775*Pi^2)/972 - ((26*I)/81)*Pi*H[{-1}, v] - (83*H[{-1}, v]^2)/243 + 
      ((16*I)/81)*Pi*H[{1}, (1 - v)/2] + (68*H[{-1}, v]*H[{1}, (1 - v)/2])/
       243 + (245*H[{1}, (1 - v)/2]^2)/486 + ((10*I)/81)*Pi*H[{1}, v] + 
      (98*H[{-1}, v]*H[{1}, v])/243 - (313*H[{1}, (1 - v)/2]*H[{1}, v])/243 + 
      (215*H[{1}, v]^2)/486 + ((4*I)/9)*Pi*Log[2] + (88*H[{-1}, v]*Log[2])/
       81 - (127*H[{1}, (1 - v)/2]*Log[2])/81 + (13*H[{1}, v]*Log[2])/27 - 
      (49*Log[2]^2)/162) + G[{b2}, -x^(-2) + z^2]*
     ((5*Pi^2)/81 + ((10*I)/27)*Pi*H[{1}, (1 - v)/2] - 
      (5*H[{1}, (1 - v)/2]^2)/27 - ((10*I)/27)*Pi*H[{1}, v] - 
      (10*H[{1}, (1 - v)/2]*H[{1}, v])/27 + (5*H[{1}, v]^2)/27 - 
      (20*H[{2}, (1 - v)/2])/27 - ((10*I)/27)*Pi*Log[2] - 
      (10*H[{1}, (1 - v)/2]*Log[2])/27 + (10*H[{1}, v]*Log[2])/27 + 
      (5*Log[2]^2)/27) + G[{b1}, -x^(-2) + z^2]*((-517*Pi^2)/648 + 
      ((5*I)/9)*Pi*H[{-1}, v] + (71*H[{-1}, v]^2)/162 + 
      (I/9)*Pi*H[{1}, (1 - v)/2] + (20*H[{-1}, v]*H[{1}, (1 - v)/2])/81 - 
      (7*H[{1}, (1 - v)/2]^2)/18 - ((2*I)/3)*Pi*H[{1}, v] - 
      (91*H[{-1}, v]*H[{1}, v])/81 + (82*H[{1}, (1 - v)/2]*H[{1}, v])/81 + 
      H[{1}, v]^2/18 + (13*H[{2}, (1 - v)/2])/27 - ((11*I)/9)*Pi*Log[2] - 
      2*H[{-1}, v]*Log[2] + (62*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (100*H[{1}, v]*Log[2])/81 + (131*Log[2]^2)/81) + (6959*Zeta[3])/2916, 
   (7477*Pi^4)/25920 + (706*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/81 - 
    (428*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/81 - 
    (296*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/81 + 
    (44*G[{b1, b1, b4, b4}, -x^(-2) + z^2])/9 - 
    (44*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/27 + 
    (44*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/27 - 
    (49*G[{b1, b2, b1, b1}, -x^(-2) + z^2])/27 + 
    (2*G[{b1, b2, b1, b4}, -x^(-2) + z^2])/3 - 
    (22*G[{b1, b2, b4, b1}, -x^(-2) + z^2])/27 + 
    (26*G[{b1, b2, b4, b4}, -x^(-2) + z^2])/27 - 
    (58*G[{b1, b2, b5, b4}, -x^(-2) + z^2])/27 + 
    (40*G[{b1, b2, b7, b1}, -x^(-2) + z^2])/27 - 
    (40*G[{b1, b2, b7, b4}, -x^(-2) + z^2])/27 - 
    (49*G[{b1, b3, b1, b1}, -x^(-2) + z^2])/27 + 
    (2*G[{b1, b3, b1, b4}, -x^(-2) + z^2])/3 - 
    (22*G[{b1, b3, b4, b1}, -x^(-2) + z^2])/27 + 
    (26*G[{b1, b3, b4, b4}, -x^(-2) + z^2])/27 - 
    (58*G[{b1, b3, b5, b4}, -x^(-2) + z^2])/27 + 
    (40*G[{b1, b3, b7, b1}, -x^(-2) + z^2])/27 - 
    (40*G[{b1, b3, b7, b4}, -x^(-2) + z^2])/27 - 
    (652*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/81 + 
    (88*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/27 + 
    (77*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/27 - 
    (487*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/81 + 
    (58*G[{b1, b4, b5, b4}, -x^(-2) + z^2])/27 + 
    (11*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/27 - 
    (11*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/27 - 
    (22*G[{b1, b7, b1, b1}, -x^(-2) + z^2])/27 + 
    (52*G[{b1, b7, b1, b4}, -x^(-2) + z^2])/27 + 
    (23*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/9 - 
    (11*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/3 - 
    (17*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/27 + 
    (17*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/27 - 
    (32*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/27 + 
    (46*G[{b2, b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (74*G[{b2, b1, b4, b1}, -x^(-2) + z^2])/27 - 
    (148*G[{b2, b1, b4, b4}, -x^(-2) + z^2])/27 - 
    (28*G[{b2, b1, b7, b1}, -x^(-2) + z^2])/27 + 
    (28*G[{b2, b1, b7, b4}, -x^(-2) + z^2])/27 + 
    (35*G[{b2, b2, b1, b1}, -x^(-2) + z^2])/54 - 
    (5*G[{b2, b2, b1, b4}, -x^(-2) + z^2])/9 - 
    (5*G[{b2, b2, b4, b1}, -x^(-2) + z^2])/27 - 
    (10*G[{b2, b2, b7, b1}, -x^(-2) + z^2])/27 + 
    (10*G[{b2, b2, b7, b4}, -x^(-2) + z^2])/27 - 
    (61*G[{b2, b3, b1, b1}, -x^(-2) + z^2])/54 + 
    (11*G[{b2, b3, b1, b4}, -x^(-2) + z^2])/9 + 
    (19*G[{b2, b3, b4, b1}, -x^(-2) + z^2])/27 - 
    (8*G[{b2, b3, b4, b4}, -x^(-2) + z^2])/9 + 
    (14*G[{b2, b3, b7, b1}, -x^(-2) + z^2])/27 - 
    (14*G[{b2, b3, b7, b4}, -x^(-2) + z^2])/27 + 
    (83*G[{b2, b4, b1, b1}, -x^(-2) + z^2])/27 - 
    (98*G[{b2, b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (28*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/9 + 
    (166*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/27 - 
    (64*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/27 - 
    (14*G[{b2, b4, b7, b1}, -x^(-2) + z^2])/27 + 
    (14*G[{b2, b4, b7, b4}, -x^(-2) + z^2])/27 - 
    (8*G[{b2, b5, b4, b4}, -x^(-2) + z^2])/9 + 
    (8*G[{b2, b5, b5, b4}, -x^(-2) + z^2])/9 + 
    (16*G[{b2, b7, b1, b1}, -x^(-2) + z^2])/27 - 
    (40*G[{b2, b7, b1, b4}, -x^(-2) + z^2])/27 - 
    2*G[{b2, b7, b4, b1}, -x^(-2) + z^2] + 
    (26*G[{b2, b7, b4, b4}, -x^(-2) + z^2])/9 + 
    (14*G[{b2, b7, b7, b1}, -x^(-2) + z^2])/27 - 
    (14*G[{b2, b7, b7, b4}, -x^(-2) + z^2])/27 - 
    (32*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/27 + 
    (46*G[{b3, b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (74*G[{b3, b1, b4, b1}, -x^(-2) + z^2])/27 - 
    (148*G[{b3, b1, b4, b4}, -x^(-2) + z^2])/27 - 
    (28*G[{b3, b1, b7, b1}, -x^(-2) + z^2])/27 + 
    (28*G[{b3, b1, b7, b4}, -x^(-2) + z^2])/27 - 
    (61*G[{b3, b2, b1, b1}, -x^(-2) + z^2])/54 + 
    (11*G[{b3, b2, b1, b4}, -x^(-2) + z^2])/9 + 
    (19*G[{b3, b2, b4, b1}, -x^(-2) + z^2])/27 - 
    (8*G[{b3, b2, b4, b4}, -x^(-2) + z^2])/9 + 
    (14*G[{b3, b2, b7, b1}, -x^(-2) + z^2])/27 - 
    (14*G[{b3, b2, b7, b4}, -x^(-2) + z^2])/27 + 
    (35*G[{b3, b3, b1, b1}, -x^(-2) + z^2])/54 - 
    (5*G[{b3, b3, b1, b4}, -x^(-2) + z^2])/9 - 
    (5*G[{b3, b3, b4, b1}, -x^(-2) + z^2])/27 - 
    (10*G[{b3, b3, b7, b1}, -x^(-2) + z^2])/27 + 
    (10*G[{b3, b3, b7, b4}, -x^(-2) + z^2])/27 + 
    (83*G[{b3, b4, b1, b1}, -x^(-2) + z^2])/27 - 
    (98*G[{b3, b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (28*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/9 + 
    (166*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/27 - 
    (64*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/27 - 
    (14*G[{b3, b4, b7, b1}, -x^(-2) + z^2])/27 + 
    (14*G[{b3, b4, b7, b4}, -x^(-2) + z^2])/27 - 
    (8*G[{b3, b5, b4, b4}, -x^(-2) + z^2])/9 + 
    (8*G[{b3, b5, b5, b4}, -x^(-2) + z^2])/9 + 
    (16*G[{b3, b7, b1, b1}, -x^(-2) + z^2])/27 - 
    (40*G[{b3, b7, b1, b4}, -x^(-2) + z^2])/27 - 
    2*G[{b3, b7, b4, b1}, -x^(-2) + z^2] + 
    (26*G[{b3, b7, b4, b4}, -x^(-2) + z^2])/9 + 
    (14*G[{b3, b7, b7, b1}, -x^(-2) + z^2])/27 - 
    (14*G[{b3, b7, b7, b4}, -x^(-2) + z^2])/27 - 
    (76*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/9 + 
    (332*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/81 + 
    (38*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/81 - 
    (10*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/81 + 
    (98*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/27 - 
    (98*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/27 + 
    (23*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/9 - 
    (22*G[{b4, b2, b1, b4}, -x^(-2) + z^2])/9 - 
    (10*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/9 + 
    (40*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/27 + 
    (16*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/27 - 
    (4*G[{b4, b2, b7, b1}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b2, b7, b4}, -x^(-2) + z^2])/3 + 
    (23*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/9 - 
    (22*G[{b4, b3, b1, b4}, -x^(-2) + z^2])/9 - 
    (10*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/9 + 
    (40*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/27 + 
    (16*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/27 - 
    (4*G[{b4, b3, b7, b1}, -x^(-2) + z^2])/3 + 
    (4*G[{b4, b3, b7, b4}, -x^(-2) + z^2])/3 + 
    (124*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/27 + 
    (8*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/81 - 
    G[{b4, b4, b4, b1}, -x^(-2) + z^2]/81 - 
    (154*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/243 - 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/9 + G[{b4, b4, b7, b1}, -x^(-2) + z^2]/
     9 - G[{b4, b4, b7, b4}, -x^(-2) + z^2]/9 - 
    (13*G[{b4, b5, b4, b4}, -x^(-2) + z^2])/9 + 
    (11*G[{b4, b5, b5, b4}, -x^(-2) + z^2])/27 + 
    (2*G[{b4, b6, b4, b4}, -x^(-2) + z^2])/3 - 
    (10*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/27 + 
    (28*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/27 + 
    (13*G[{b4, b7, b4, b1}, -x^(-2) + z^2])/9 - 
    (19*G[{b4, b7, b4, b4}, -x^(-2) + z^2])/9 - 
    (11*G[{b4, b7, b7, b1}, -x^(-2) + z^2])/27 + 
    (11*G[{b4, b7, b7, b4}, -x^(-2) + z^2])/27 + 2*H[{-4}, (1 - v)/2] + 
    ((4*I)/27)*Pi*H[{-3}, v] + (Pi^2*H[{-2}, (1 - v)/2])/3 + 
    (5*Pi^2*H[{-2}, v])/9 + ((5*I)/27)*Pi^3*H[{-1}, v] + 
    ((2*I)/9)*Pi*H[{-2}, v]*H[{-1}, v] + (439*Pi^2*H[{-1}, v]^2)/1944 - 
    ((4*I)/243)*Pi*H[{-1}, v]^3 - (95*H[{-1}, v]^4)/2916 - 
    (I/54)*Pi^3*H[{1}, (1 - v)/2] - (44*G[{b1, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (40*G[{b1, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (40*G[{b1, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (11*G[{b1, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (17*G[{b1, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (28*G[{b2, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (10*G[{b2, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (14*G[{b2, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (14*G[{b2, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (14*G[{b2, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (28*G[{b3, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (14*G[{b3, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (10*G[{b3, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (14*G[{b3, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (14*G[{b3, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (98*G[{b4, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (4*G[{b4, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/3 - (4*G[{b4, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/3 + (G[{b4, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/9 - (11*G[{b4, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (127*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/486 + 
    ((32*I)/81)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + 
    (130*H[{-1}, v]^3*H[{1}, (1 - v)/2])/729 - (127*Pi^2*H[{1}, (1 - v)/2]^2)/
     972 + ((41*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (47*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/243 + 
    ((73*I)/486)*Pi*H[{1}, (1 - v)/2]^3 - (32*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     729 - (149*H[{1}, (1 - v)/2]^4)/2916 + ((43*I)/162)*Pi^3*H[{1}, v] + 
    (4*H[{-3}, (1 - v)/2]*H[{1}, v])/3 + ((50*I)/27)*Pi*H[{-2}, v]*
     H[{1}, v] + (787*Pi^2*H[{-1}, v]*H[{1}, v])/972 - 
    ((28*I)/81)*Pi*H[{-1}, v]^2*H[{1}, v] - (35*H[{-1}, v]^3*H[{1}, v])/729 + 
    (244*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/243 - ((146*I)/81)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*H[{1}, v] - (224*H[{-1}, v]^2*H[{1}, (1 - v)/2]*
      H[{1}, v])/243 - ((155*I)/162)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] - 
    (89*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/243 - 
    (151*H[{1}, (1 - v)/2]^3*H[{1}, v])/1458 - (1049*Pi^2*H[{1}, v]^2)/1944 + 
    (H[{-2}, (1 - v)/2]*H[{1}, v]^2)/3 + ((71*I)/81)*Pi*H[{-1}, v]*
     H[{1}, v]^2 + (259*H[{-1}, v]^2*H[{1}, v]^2)/486 + 
    ((223*I)/162)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (313*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/243 + 
    (383*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/972 - ((59*I)/486)*Pi*H[{1}, v]^3 - 
    (269*H[{-1}, v]*H[{1}, v]^3)/729 - (619*H[{1}, (1 - v)/2]*H[{1}, v]^3)/
     1458 + H[{1}, v]^4/729 + (25*Pi^2*H[{2}, (1 - v)/2])/162 - 
    ((20*I)/27)*Pi*H[{-1}, v]*H[{2}, (1 - v)/2] - 
    ((26*I)/27)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (2*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 - 
    (17*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/18 + 
    ((52*I)/27)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (202*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/81 + 
    (148*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/81 - 
    (377*H[{1}, v]^2*H[{2}, (1 - v)/2])/162 + H[{2}, (1 - v)/2]^2/6 + 
    (5*Pi^2*H[{2}, v])/9 + ((2*I)/9)*Pi*H[{-1}, v]*H[{2}, v] + 
    ((50*I)/27)*Pi*H[{1}, v]*H[{2}, v] - H[{2}, v]^2/27 + 
    ((2*I)/27)*Pi*H[{3}, (1 - v)/2] + (304*H[{-1}, v]*H[{3}, (1 - v)/2])/81 + 
    (133*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/81 - 
    (605*H[{1}, v]*H[{3}, (1 - v)/2])/81 + ((4*I)/27)*Pi*H[{3}, v] - 
    (686*H[{4}, (1 - v)/2])/81 + (4*H[{-3, -1}, v])/27 - 
    (4*H[{-3, 1}, v])/27 - ((2*I)/3)*Pi*H[{-2, -1}, v] + 
    (2*H[{-1}, v]*H[{-2, -1}, v])/9 + (50*H[{1}, v]*H[{-2, -1}, v])/27 - 
    ((22*I)/27)*Pi*H[{-2, 1}, v] - (2*H[{-1}, v]*H[{-2, 1}, v])/9 - 
    (50*H[{1}, v]*H[{-2, 1}, v])/27 - ((2*I)/3)*Pi*H[{2, -1}, v] + 
    (2*H[{-1}, v]*H[{2, -1}, v])/9 + (50*H[{1}, v]*H[{2, -1}, v])/27 - 
    ((2*I)/9)*Pi*H[{2, 1}, (1 - v)/2] - (64*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/
     81 + (161*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/81 - 
    (19*H[{1}, v]*H[{2, 1}, (1 - v)/2])/9 - ((22*I)/27)*Pi*H[{2, 1}, v] - 
    (2*H[{-1}, v]*H[{2, 1}, v])/9 - (50*H[{1}, v]*H[{2, 1}, v])/27 - 
    (89*H[{2, 2}, (1 - v)/2])/27 + (2*H[{2, 2}, v])/27 + 
    (4*H[{3, -1}, v])/27 - (8*H[{-2, -1, 1}, v])/27 + 
    (8*H[{-2, 1, -1}, v])/27 + (16*H[{-2, 1, 1}, v])/9 - 
    (8*H[{2, -1, 1}, v])/27 + (8*H[{2, 1, -1}, v])/27 - 
    (184*H[{2, 1, 1}, (1 - v)/2])/81 + (16*H[{2, 1, 1}, v])/9 + 
    G[{b4, b4, b1}, -x^(-2) + z^2]*(((-2*I)/9)*Pi - (14*H[{-1}, v])/81 + 
      (376*H[{1}, (1 - v)/2])/81 - (362*H[{1}, v])/81 - (116*Log[2])/27) + 
    G[{b4, b1, b4}, -x^(-2) + z^2]*(((20*I)/9)*Pi + (28*H[{-1}, v])/81 - 
      (38*H[{1}, (1 - v)/2])/27 - (208*H[{1}, v])/81 - (236*Log[2])/81) + 
    G[{b2, b1, b1}, -x^(-2) + z^2]*(((4*I)/9)*Pi + (35*H[{-1}, v])/27 - 
      H[{1}, (1 - v)/2]/3 - (26*H[{1}, v])/27 - (61*Log[2])/27) + 
    G[{b3, b1, b1}, -x^(-2) + z^2]*(((4*I)/9)*Pi + (35*H[{-1}, v])/27 - 
      H[{1}, (1 - v)/2]/3 - (26*H[{1}, v])/27 - (61*Log[2])/27) + 
    G[{b1, b4, b5}, -x^(-2) + z^2]*((-58*H[{1}, v])/27 - (58*Log[2])/27) + 
    G[{b1, b7, b1}, -x^(-2) + z^2]*((26*H[{-1}, v])/27 + 
      (4*H[{1}, (1 - v)/2])/27 - (10*H[{1}, v])/9 - (56*Log[2])/27) + 
    G[{b4, b4, b4}, -x^(-2) + z^2]*(((116*I)/81)*Pi + (244*H[{-1}, v])/243 - 
      (107*H[{1}, (1 - v)/2])/243 - (191*H[{1}, v])/243 - (145*Log[2])/81) + 
    G[{b2, b7, b4}, -x^(-2) + z^2]*((20*H[{-1}, v])/27 - 
      (34*H[{1}, (1 - v)/2])/27 - (8*H[{1}, v])/9 - (44*Log[2])/27) + 
    G[{b3, b7, b4}, -x^(-2) + z^2]*((20*H[{-1}, v])/27 - 
      (34*H[{1}, (1 - v)/2])/27 - (8*H[{1}, v])/9 - (44*Log[2])/27) + 
    G[{b1, b2, b4}, -x^(-2) + z^2]*(((4*I)/3)*Pi - (58*H[{1}, (1 - v)/2])/
       27 - (40*H[{1}, v])/27 - (40*Log[2])/27) + 
    G[{b1, b3, b4}, -x^(-2) + z^2]*(((4*I)/3)*Pi - (58*H[{1}, (1 - v)/2])/
       27 - (40*H[{1}, v])/27 - (40*Log[2])/27) + 
    G[{b4, b2, b1}, -x^(-2) + z^2]*(((11*I)/9)*Pi + (4*H[{1}, (1 - v)/2])/3 - 
      (4*H[{1}, v])/3 - (4*Log[2])/3) + G[{b4, b3, b1}, -x^(-2) + z^2]*
     (((11*I)/9)*Pi + (4*H[{1}, (1 - v)/2])/3 - (4*H[{1}, v])/3 - 
      (4*Log[2])/3) + G[{b4, b7, b1}, -x^(-2) + z^2]*
     ((14*H[{-1}, v])/27 + (4*H[{1}, (1 - v)/2])/27 - (2*H[{1}, v])/3 - 
      (32*Log[2])/27) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     (((-16*I)/9)*Pi + (40*H[{-1}, v])/27 - (32*H[{1}, (1 - v)/2])/81 + 
      (44*H[{1}, v])/81 - (76*Log[2])/81) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     ((-8*H[{1}, v])/9 - (8*Log[2])/9) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     ((-8*H[{1}, v])/9 - (8*Log[2])/9) + G[{b4, b6, b4}, -x^(-2) + z^2]*
     ((-2*H[{1}, v])/3 - (2*Log[2])/3) + G[{b4, b2, b5}, -x^(-2) + z^2]*
     ((-16*H[{1}, v])/27 - (16*Log[2])/27) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     ((-16*H[{1}, v])/27 - (16*Log[2])/27) + G[{b2, b4, b1}, -x^(-2) + z^2]*
     (((13*I)/9)*Pi - (10*H[{-1}, v])/27 + (34*H[{1}, (1 - v)/2])/27 - 
      (8*H[{1}, v])/9 - (14*Log[2])/27) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     (((13*I)/9)*Pi - (10*H[{-1}, v])/27 + (34*H[{1}, (1 - v)/2])/27 - 
      (8*H[{1}, v])/9 - (14*Log[2])/27) + G[{b2, b3, b4}, -x^(-2) + z^2]*
     (((19*I)/27)*Pi - (14*H[{1}, v])/27 - (14*Log[2])/27) + 
    G[{b3, b2, b4}, -x^(-2) + z^2]*(((19*I)/27)*Pi - (14*H[{1}, v])/27 - 
      (14*Log[2])/27) + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (((-70*I)/27)*Pi - (14*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/9 - 
      (4*Log[2])/9) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     (((-70*I)/27)*Pi - (14*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/9 - 
      (4*Log[2])/9) + G[{b4, b5, b5}, -x^(-2) + z^2]*
     ((-11*H[{1}, v])/27 - (11*Log[2])/27) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     (((5*I)/18)*Pi + (10*H[{1}, (1 - v)/2])/27 - (10*H[{1}, v])/27 - 
      (10*Log[2])/27) + G[{b3, b3, b1}, -x^(-2) + z^2]*
     (((5*I)/18)*Pi + (10*H[{1}, (1 - v)/2])/27 - (10*H[{1}, v])/27 - 
      (10*Log[2])/27) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/9 + Log[2]/9) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((-5*I)/27)*Pi + (10*H[{1}, v])/27 + (10*Log[2])/27) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(((-5*I)/27)*Pi + (10*H[{1}, v])/27 + 
      (10*Log[2])/27) + G[{b2, b3, b1}, -x^(-2) + z^2]*
     (((-11*I)/18)*Pi - (14*H[{1}, (1 - v)/2])/27 + (14*H[{1}, v])/27 + 
      (14*Log[2])/27) + G[{b3, b2, b1}, -x^(-2) + z^2]*
     (((-11*I)/18)*Pi - (14*H[{1}, (1 - v)/2])/27 + (14*H[{1}, v])/27 + 
      (14*Log[2])/27) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     ((8*H[{1}, v])/9 + (8*Log[2])/9) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     ((8*H[{1}, v])/9 + (8*Log[2])/9) + G[{b1, b1, b1}, -x^(-2) + z^2]*
     (((-8*I)/9)*Pi - (286*H[{-1}, v])/81 + (164*H[{1}, (1 - v)/2])/27 - 
      (206*H[{1}, v])/81 + (80*Log[2])/81) + ((13*I)/162)*Pi^3*Log[2] + 
    (4*H[{-3}, (1 - v)/2]*Log[2])/3 - (8*H[{-3}, v]*Log[2])/27 + 
    ((40*I)/27)*Pi*H[{-2}, v]*Log[2] + (29*Pi^2*H[{-1}, v]*Log[2])/81 - 
    (4*H[{-2}, v]*H[{-1}, v]*Log[2])/9 - ((8*I)/27)*Pi*H[{-1}, v]^2*Log[2] + 
    (20*H[{-1}, v]^3*Log[2])/243 + (205*Pi^2*H[{1}, (1 - v)/2]*Log[2])/162 - 
    ((70*I)/27)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2] - 
    (118*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/81 - 
    ((79*I)/54)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (61*H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/81 - 
    (29*H[{1}, (1 - v)/2]^3*Log[2])/486 - (17*Pi^2*H[{1}, v]*Log[2])/9 + 
    (2*H[{-2}, (1 - v)/2]*H[{1}, v]*Log[2])/3 - 
    (100*H[{-2}, v]*H[{1}, v]*Log[2])/27 + ((22*I)/9)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] + (98*H[{-1}, v]^2*H[{1}, v]*Log[2])/81 + 
    ((41*I)/9)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (358*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/81 + 
    (187*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/162 - 
    ((67*I)/54)*Pi*H[{1}, v]^2*Log[2] - (176*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     81 - (415*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/162 + 
    (91*H[{1}, v]^3*Log[2])/243 + ((8*I)/3)*Pi*H[{2}, (1 - v)/2]*Log[2] + 
    (202*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/81 + 
    (166*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/81 - 
    (193*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/27 + ((40*I)/27)*Pi*H[{2}, v]*
     Log[2] - (4*H[{-1}, v]*H[{2}, v]*Log[2])/9 - 
    (100*H[{1}, v]*H[{2}, v]*Log[2])/27 - (101*H[{3}, (1 - v)/2]*Log[2])/9 - 
    (8*H[{3}, v]*Log[2])/27 + (4*H[{-2, -1}, v]*Log[2])/3 - 
    (4*H[{-2, 1}, v]*Log[2])/27 + (4*H[{2, -1}, v]*Log[2])/3 - 
    (107*H[{2, 1}, (1 - v)/2]*Log[2])/81 - (4*H[{2, 1}, v]*Log[2])/27 - 
    (71*Pi^2*Log[2]^2)/81 + (H[{-2}, (1 - v)/2]*Log[2]^2)/3 - 
    (64*H[{-2}, v]*Log[2]^2)/27 + ((41*I)/27)*Pi*H[{-1}, v]*Log[2]^2 + 
    (13*H[{-1}, v]^2*Log[2]^2)/27 + ((193*I)/54)*Pi*H[{1}, (1 - v)/2]*
     Log[2]^2 + (11*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/3 + 
    (103*H[{1}, (1 - v)/2]^2*Log[2]^2)/108 - ((133*I)/54)*Pi*H[{1}, v]*
     Log[2]^2 - (274*H[{-1}, v]*H[{1}, v]*Log[2]^2)/81 - 
    (773*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/162 + 
    (89*H[{1}, v]^2*Log[2]^2)/54 - (781*H[{2}, (1 - v)/2]*Log[2]^2)/162 - 
    (64*H[{2}, v]*Log[2]^2)/27 - ((215*I)/162)*Pi*Log[2]^3 - 
    (352*H[{-1}, v]*Log[2]^3)/243 - (1367*H[{1}, (1 - v)/2]*Log[2]^3)/486 + 
    (541*H[{1}, v]*Log[2]^3)/243 + (653*Log[2]^4)/972 + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*((-14*H[{-1}, v])/27 + 
      (25*H[{1}, (1 - v)/2])/27 + (2*H[{1}, v])/3 + (32*Log[2])/27) + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(((-46*I)/27)*Pi + 
      (16*H[{1}, (1 - v)/2])/27 + (4*H[{1}, v])/3 + (4*Log[2])/3) + 
    G[{b4, b3, b4}, -x^(-2) + z^2]*(((-46*I)/27)*Pi + 
      (16*H[{1}, (1 - v)/2])/27 + (4*H[{1}, v])/3 + (4*Log[2])/3) + 
    G[{b1, b2, b1}, -x^(-2) + z^2]*((-I/3)*Pi - (40*H[{1}, (1 - v)/2])/27 + 
      (40*H[{1}, v])/27 + (40*Log[2])/27) + G[{b1, b3, b1}, -x^(-2) + z^2]*
     ((-I/3)*Pi - (40*H[{1}, (1 - v)/2])/27 + (40*H[{1}, v])/27 + 
      (40*Log[2])/27) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     ((-20*H[{-1}, v])/27 - (4*H[{1}, (1 - v)/2])/27 + (8*H[{1}, v])/9 + 
      (44*Log[2])/27) + G[{b3, b7, b1}, -x^(-2) + z^2]*
     ((-20*H[{-1}, v])/27 - (4*H[{1}, (1 - v)/2])/27 + (8*H[{1}, v])/9 + 
      (44*Log[2])/27) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     ((-14*H[{-1}, v])/27 - (14*H[{1}, (1 - v)/2])/27 + (13*H[{1}, v])/9 + 
      (53*Log[2])/27) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     ((-26*H[{-1}, v])/27 + (43*H[{1}, (1 - v)/2])/27 + (10*H[{1}, v])/9 + 
      (56*Log[2])/27) + G[{b1, b2, b5}, -x^(-2) + z^2]*
     ((58*H[{1}, v])/27 + (58*Log[2])/27) + G[{b1, b3, b5}, -x^(-2) + z^2]*
     ((58*H[{1}, v])/27 + (58*Log[2])/27) + G[{b1, b4, b4}, -x^(-2) + z^2]*
     (((16*I)/9)*Pi - (74*H[{-1}, v])/81 + (13*H[{1}, (1 - v)/2])/81 + 
      (112*H[{1}, v])/81 + (62*Log[2])/27) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     ((64*H[{1}, v])/27 + (64*Log[2])/27) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     ((64*H[{1}, v])/27 + (64*Log[2])/27) + G[{b2, b1, b4}, -x^(-2) + z^2]*
     (((10*I)/9)*Pi - (10*H[{-1}, v])/9 + (14*H[{1}, (1 - v)/2])/27 + 
      (44*H[{1}, v])/27 + (74*Log[2])/27) + G[{b3, b1, b4}, -x^(-2) + z^2]*
     (((10*I)/9)*Pi - (10*H[{-1}, v])/9 + (14*H[{1}, (1 - v)/2])/27 + 
      (44*H[{1}, v])/27 + (74*Log[2])/27) + G[{b4, b1, b1}, -x^(-2) + z^2]*
     (((-8*I)/9)*Pi + (94*H[{-1}, v])/81 - (518*H[{1}, (1 - v)/2])/81 + 
      (424*H[{1}, v])/81 + (110*Log[2])/27) + G[{b1, b4, b1}, -x^(-2) + z^2]*
     (((-10*I)/9)*Pi + (14*H[{-1}, v])/27 - (520*H[{1}, (1 - v)/2])/81 + 
      (478*H[{1}, v])/81 + (436*Log[2])/81) + G[{b1, b7}, -x^(-2) + z^2]*
     ((26*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + (13*H[{1}, (1 - v)/2]^2)/54 - 
      (10*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (17*H[{2}, (1 - v)/2])/27 - 
      (56*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b4, b7}, -x^(-2) + z^2]*
     ((14*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + (7*H[{1}, (1 - v)/2]^2)/54 - 
      (2*H[{1}, (1 - v)/2]*H[{1}, v])/3 - (11*H[{2}, (1 - v)/2])/27 - 
      (32*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b2, b7}, -x^(-2) + z^2]*
     ((-20*H[{-1}, v]*H[{1}, (1 - v)/2])/27 - (5*H[{1}, (1 - v)/2]^2)/27 + 
      (8*H[{1}, (1 - v)/2]*H[{1}, v])/9 + (14*H[{2}, (1 - v)/2])/27 + 
      (44*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b3, b7}, -x^(-2) + z^2]*
     ((-20*H[{-1}, v]*H[{1}, (1 - v)/2])/27 - (5*H[{1}, (1 - v)/2]^2)/27 + 
      (8*H[{1}, (1 - v)/2]*H[{1}, v])/9 + (14*H[{2}, (1 - v)/2])/27 + 
      (44*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b1, b1}, -x^(-2) + z^2]*
     ((47*Pi^2)/18 - ((8*I)/9)*Pi*H[{-1}, v] - (2*H[{-1}, v]^2)/27 - 
      ((16*I)/9)*Pi*H[{1}, (1 - v)/2] - (226*H[{-1}, v]*H[{1}, (1 - v)/2])/
       81 + (139*H[{1}, (1 - v)/2]^2)/81 + ((8*I)/3)*Pi*H[{1}, v] + 
      (238*H[{-1}, v]*H[{1}, v])/81 - (184*H[{1}, (1 - v)/2]*H[{1}, v])/81 - 
      H[{1}, v]^2/3 - (44*H[{2}, (1 - v)/2])/27 + ((32*I)/9)*Pi*Log[2] + 
      (250*H[{-1}, v]*Log[2])/81 + (14*H[{1}, (1 - v)/2]*Log[2])/27 - 
      (292*H[{1}, v]*Log[2])/81 - (271*Log[2]^2)/81) + 
    G[{b4, b5}, -x^(-2) + z^2]*((-11*Pi^2)/162 + (14*H[{-1}, v]*H[{1}, v])/
       27 + (25*H[{1}, (1 - v)/2]*H[{1}, v])/27 - (13*H[{1}, v]^2)/18 + 
      (11*H[{2}, (1 - v)/2])/27 + (14*H[{-1}, v]*Log[2])/27 + 
      (25*H[{1}, (1 - v)/2]*Log[2])/27 - (53*H[{1}, v]*Log[2])/27 - 
      (67*Log[2]^2)/54) + G[{b2, b5}, -x^(-2) + z^2]*
     ((-4*Pi^2)/27 + (8*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (4*H[{1}, v]^2)/9 + 
      (8*H[{2}, (1 - v)/2])/9 + (8*H[{1}, (1 - v)/2]*Log[2])/9 - 
      (8*H[{1}, v]*Log[2])/9 - (4*Log[2]^2)/9) + G[{b3, b5}, -x^(-2) + z^2]*
     ((-4*Pi^2)/27 + (8*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (4*H[{1}, v]^2)/9 + 
      (8*H[{2}, (1 - v)/2])/9 + (8*H[{1}, (1 - v)/2]*Log[2])/9 - 
      (8*H[{1}, v]*Log[2])/9 - (4*Log[2]^2)/9) + G[{b3, b2}, -x^(-2) + z^2]*
     ((-7*Pi^2)/81 - ((14*I)/27)*Pi*H[{1}, (1 - v)/2] + 
      (7*H[{1}, (1 - v)/2]^2)/27 + ((14*I)/27)*Pi*H[{1}, v] + 
      (14*H[{1}, (1 - v)/2]*H[{1}, v])/27 - (7*H[{1}, v]^2)/27 + 
      (28*H[{2}, (1 - v)/2])/27 + ((14*I)/27)*Pi*Log[2] + 
      (14*H[{1}, (1 - v)/2]*Log[2])/27 - (14*H[{1}, v]*Log[2])/27 - 
      (7*Log[2]^2)/27) + G[{b2, b4}, -x^(-2) + z^2]*
     ((23*Pi^2)/18 - ((10*I)/27)*Pi*H[{-1}, v] + 
      ((4*I)/27)*Pi*H[{1}, (1 - v)/2] + (8*H[{1}, (1 - v)/2]^2)/27 + 
      ((2*I)/9)*Pi*H[{1}, v] + (20*H[{-1}, v]*H[{1}, v])/27 - 
      (74*H[{1}, (1 - v)/2]*H[{1}, v])/27 + (5*H[{1}, v]^2)/9 - 
      (26*H[{2}, (1 - v)/2])/9 + ((16*I)/27)*Pi*Log[2] + 
      (20*H[{-1}, v]*Log[2])/27 - (74*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (10*H[{1}, v]*Log[2])/27 - (5*Log[2]^2)/27) + 
    G[{b3, b4}, -x^(-2) + z^2]*((23*Pi^2)/18 - ((10*I)/27)*Pi*H[{-1}, v] + 
      ((4*I)/27)*Pi*H[{1}, (1 - v)/2] + (8*H[{1}, (1 - v)/2]^2)/27 + 
      ((2*I)/9)*Pi*H[{1}, v] + (20*H[{-1}, v]*H[{1}, v])/27 - 
      (74*H[{1}, (1 - v)/2]*H[{1}, v])/27 + (5*H[{1}, v]^2)/9 - 
      (26*H[{2}, (1 - v)/2])/9 + ((16*I)/27)*Pi*Log[2] + 
      (20*H[{-1}, v]*Log[2])/27 - (74*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (10*H[{1}, v]*Log[2])/27 - (5*Log[2]^2)/27) + 
    G[{b1, b4}, -x^(-2) + z^2]*((-14*Pi^2)/3 + ((20*I)/9)*Pi*H[{-1}, v] + 
      (52*H[{-1}, v]^2)/81 - ((2*I)/9)*Pi*H[{1}, (1 - v)/2] - 
      (34*H[{-1}, v]*H[{1}, (1 - v)/2])/81 - (503*H[{1}, (1 - v)/2]^2)/162 - 
      (2*I)*Pi*H[{1}, v] - (148*H[{-1}, v]*H[{1}, v])/81 + 
      (74*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (214*H[{1}, v]^2)/81 + 
      (23*H[{2}, (1 - v)/2])/9 - ((38*I)/9)*Pi*Log[2] - 
      (28*H[{-1}, v]*Log[2])/9 + (700*H[{1}, (1 - v)/2]*Log[2])/81 - 
      (280*H[{1}, v]*Log[2])/81 - (14*Log[2]^2)/81) + 
    G[{b2, b2}, -x^(-2) + z^2]*((5*Pi^2)/81 + ((10*I)/27)*Pi*
       H[{1}, (1 - v)/2] - (5*H[{1}, (1 - v)/2]^2)/27 - 
      ((10*I)/27)*Pi*H[{1}, v] - (10*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      (5*H[{1}, v]^2)/27 - (20*H[{2}, (1 - v)/2])/27 - 
      ((10*I)/27)*Pi*Log[2] - (10*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (10*H[{1}, v]*Log[2])/27 + (5*Log[2]^2)/27) + 
    G[{b4, b6}, -x^(-2) + z^2]*(Pi^2/3 + H[{1}, v]^2/3 + 
      (2*H[{1}, v]*Log[2])/3 + Log[2]^2/3) + G[{b1, b2}, -x^(-2) + z^2]*
     (Pi^2/9 + ((2*I)/3)*Pi*H[{1}, (1 - v)/2] - H[{1}, (1 - v)/2]^2/3 - 
      ((2*I)/3)*Pi*H[{1}, v] - (2*H[{1}, (1 - v)/2]*H[{1}, v])/3 + 
      H[{1}, v]^2/3 - (4*H[{2}, (1 - v)/2])/3 - ((2*I)/3)*Pi*Log[2] - 
      (2*H[{1}, (1 - v)/2]*Log[2])/3 + (2*H[{1}, v]*Log[2])/3 + Log[2]^2/3) + 
    G[{b4, b2}, -x^(-2) + z^2]*((10*Pi^2)/81 + ((20*I)/27)*Pi*
       H[{1}, (1 - v)/2] - (10*H[{1}, (1 - v)/2]^2)/27 - 
      ((20*I)/27)*Pi*H[{1}, v] - (20*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      (10*H[{1}, v]^2)/27 - (40*H[{2}, (1 - v)/2])/27 - 
      ((20*I)/27)*Pi*Log[2] - (20*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (20*H[{1}, v]*Log[2])/27 + (10*Log[2]^2)/27) + 
    G[{b4, b4}, -x^(-2) + z^2]*((1517*Pi^2)/486 - ((116*I)/81)*Pi*
       H[{-1}, v] - (176*H[{-1}, v]^2)/243 + ((40*I)/81)*Pi*
       H[{1}, (1 - v)/2] - (46*H[{-1}, v]*H[{1}, (1 - v)/2])/243 + 
      (989*H[{1}, (1 - v)/2]^2)/486 + ((76*I)/81)*Pi*H[{1}, v] + 
      (146*H[{-1}, v]*H[{1}, v])/243 - (1195*H[{1}, (1 - v)/2]*H[{1}, v])/
       243 + (1049*H[{1}, v]^2)/486 + ((64*I)/27)*Pi*Log[2] + 
      (166*H[{-1}, v]*Log[2])/81 - (383*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (301*H[{1}, v]*Log[2])/81 + (5*Log[2]^2)/6) + 
    G[{b2, b1}, -x^(-2) + z^2]*((-263*Pi^2)/324 + ((5*I)/9)*Pi*H[{-1}, v] + 
      I*Pi*H[{1}, (1 - v)/2] + (20*H[{-1}, v]*H[{1}, (1 - v)/2])/27 - 
      (22*H[{1}, (1 - v)/2]^2)/27 - ((14*I)/9)*Pi*H[{1}, v] - 
      (20*H[{-1}, v]*H[{1}, v])/27 - (4*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      (4*H[{1}, v]^2)/9 - (28*H[{2}, (1 - v)/2])/27 - ((19*I)/9)*Pi*Log[2] - 
      (20*H[{-1}, v]*Log[2])/27 - (8*H[{1}, (1 - v)/2]*Log[2])/9 + 
      (44*H[{1}, v]*Log[2])/27 + (32*Log[2]^2)/27) + 
    G[{b3, b1}, -x^(-2) + z^2]*((-263*Pi^2)/324 + ((5*I)/9)*Pi*H[{-1}, v] + 
      I*Pi*H[{1}, (1 - v)/2] + (20*H[{-1}, v]*H[{1}, (1 - v)/2])/27 - 
      (22*H[{1}, (1 - v)/2]^2)/27 - ((14*I)/9)*Pi*H[{1}, v] - 
      (20*H[{-1}, v]*H[{1}, v])/27 - (4*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      (4*H[{1}, v]^2)/9 - (28*H[{2}, (1 - v)/2])/27 - ((19*I)/9)*Pi*Log[2] - 
      (20*H[{-1}, v]*Log[2])/27 - (8*H[{1}, (1 - v)/2]*Log[2])/9 + 
      (44*H[{1}, v]*Log[2])/27 + (32*Log[2]^2)/27) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-383*Pi^2)/162 + ((10*I)/9)*Pi*H[{-1}, v] + 
      (52*H[{-1}, v]^2)/81 + ((2*I)/9)*Pi*H[{1}, (1 - v)/2] + 
      (4*H[{-1}, v]*H[{1}, (1 - v)/2])/3 - (67*H[{1}, (1 - v)/2]^2)/81 - 
      ((4*I)/3)*Pi*H[{1}, v] - (212*H[{-1}, v]*H[{1}, v])/81 + 
      (320*H[{1}, (1 - v)/2]*H[{1}, v])/81 - (2*H[{1}, v]^2)/3 + 
      (98*H[{2}, (1 - v)/2])/27 - ((22*I)/9)*Pi*Log[2] - 
      (316*H[{-1}, v]*Log[2])/81 + (212*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (104*H[{1}, v]*Log[2])/81 + (70*Log[2]^2)/27) - 
    (160*PolyLog[4, 1/2])/27 + G[{b1}, -x^(-2) + z^2]*
     (((-7*I)/12)*Pi^3 - ((2*I)/3)*Pi*H[{-2}, v] - (517*Pi^2*H[{-1}, v])/
       324 + ((5*I)/9)*Pi*H[{-1}, v]^2 + (71*H[{-1}, v]^3)/243 - 
      (133*Pi^2*H[{1}, (1 - v)/2])/162 + ((2*I)/9)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] + (20*H[{-1}, v]^2*H[{1}, (1 - v)/2])/81 - 
      ((4*I)/9)*Pi*H[{1}, (1 - v)/2]^2 - (7*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
       9 - (67*H[{1}, (1 - v)/2]^3)/162 - (Pi^2*H[{1}, v])/324 - 
      ((4*I)/3)*Pi*H[{-1}, v]*H[{1}, v] - (91*H[{-1}, v]^2*H[{1}, v])/81 + 
      ((2*I)/3)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (164*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/81 + 
      (23*H[{1}, (1 - v)/2]^2*H[{1}, v])/27 + (H[{-1}, v]*H[{1}, v]^2)/9 - 
      (196*H[{1}, (1 - v)/2]*H[{1}, v]^2)/81 + H[{1}, v]^3/27 - 
      ((2*I)/3)*Pi*H[{2}, (1 - v)/2] + (26*H[{-1}, v]*H[{2}, (1 - v)/2])/27 - 
      (89*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/27 - 
      (446*H[{1}, v]*H[{2}, (1 - v)/2])/81 - ((2*I)/3)*Pi*H[{2}, v] - 
      (527*H[{3}, (1 - v)/2])/81 - (2*H[{-2, -1}, v])/3 + 
      (2*H[{-2, 1}, v])/3 - (2*H[{2, -1}, v])/3 + (809*H[{2, 1}, (1 - v)/2])/
       81 + (2*H[{2, 1}, v])/3 + (43*Pi^2*Log[2])/27 + 
      (4*H[{-2}, v]*Log[2])/3 - ((22*I)/9)*Pi*H[{-1}, v]*Log[2] - 
      2*H[{-1}, v]^2*Log[2] + ((4*I)/9)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (124*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (44*H[{1}, (1 - v)/2]^2*Log[2])/27 + ((4*I)/3)*Pi*H[{1}, v]*Log[2] + 
      (200*H[{-1}, v]*H[{1}, v]*Log[2])/81 - 
      (556*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/81 - 
      (524*H[{2}, (1 - v)/2]*Log[2])/81 + (4*H[{2}, v]*Log[2])/3 + 
      ((17*I)/9)*Pi*Log[2]^2 + (262*H[{-1}, v]*Log[2]^2)/81 - 
      (340*H[{1}, (1 - v)/2]*Log[2]^2)/81 - (100*H[{1}, v]*Log[2]^2)/81 - 
      (362*Log[2]^3)/243 - (2569*Zeta[3])/243) + ((710*I)/243)*Pi*Zeta[3] + 
    (6959*H[{-1}, v]*Zeta[3])/1458 + (721*H[{1}, (1 - v)/2]*Zeta[3])/729 + 
    (7079*H[{1}, v]*Zeta[3])/1458 - (1240*Log[2]*Zeta[3])/243 + 
    G[{b2}, -x^(-2) + z^2]*((-I/81)*Pi^3 + ((4*I)/27)*Pi*H[{-2}, v] + 
      (10*Pi^2*H[{-1}, v])/81 - (28*Pi^2*H[{1}, (1 - v)/2])/81 + 
      ((20*I)/27)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      ((17*I)/27)*Pi*H[{1}, (1 - v)/2]^2 - 
      (10*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/27 - (13*H[{1}, (1 - v)/2]^3)/27 + 
      (16*Pi^2*H[{1}, v])/81 - ((20*I)/27)*Pi*H[{-1}, v]*H[{1}, v] - 
      (2*I)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (20*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/27 - 
      (5*H[{1}, (1 - v)/2]^2*H[{1}, v])/27 + ((13*I)/9)*Pi*H[{1}, v]^2 + 
      (10*H[{-1}, v]*H[{1}, v]^2)/27 + (13*H[{1}, (1 - v)/2]*H[{1}, v]^2)/9 - 
      (17*H[{1}, v]^3)/27 + ((4*I)/27)*Pi*H[{2}, (1 - v)/2] - 
      (40*H[{-1}, v]*H[{2}, (1 - v)/2])/27 - 
      (68*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/27 + 
      (44*H[{1}, v]*H[{2}, (1 - v)/2])/27 + ((4*I)/27)*Pi*H[{2}, v] - 
      (8*H[{3}, (1 - v)/2])/3 + (4*H[{-2, -1}, v])/27 - 
      (4*H[{-2, 1}, v])/27 + (4*H[{2, -1}, v])/27 + (8*H[{2, 1}, (1 - v)/2])/
       9 - (4*H[{2, 1}, v])/27 + (2*Pi^2*Log[2])/27 - 
      (8*H[{-2}, v]*Log[2])/27 - ((20*I)/27)*Pi*H[{-1}, v]*Log[2] - 
      ((74*I)/27)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (20*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (5*H[{1}, (1 - v)/2]^2*Log[2])/27 + ((98*I)/27)*Pi*H[{1}, v]*Log[2] + 
      (20*H[{-1}, v]*H[{1}, v]*Log[2])/27 + 
      (98*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 - (61*H[{1}, v]^2*Log[2])/
       27 + (28*H[{2}, (1 - v)/2]*Log[2])/9 - (8*H[{2}, v]*Log[2])/27 + 
      ((59*I)/27)*Pi*Log[2]^2 + (10*H[{-1}, v]*Log[2]^2)/27 + 
      (59*H[{1}, (1 - v)/2]*Log[2]^2)/27 - (71*H[{1}, v]*Log[2]^2)/27 - 
      Log[2]^3 + (20*Zeta[3])/9) + G[{b4}, -x^(-2) + z^2]*
     (((113*I)/162)*Pi^3 + (2*H[{-3}, (1 - v)/2])/3 - 
      ((20*I)/27)*Pi*H[{-2}, v] + (Pi^2*H[{-1}, (1 - v)/2])/3 + 
      (775*Pi^2*H[{-1}, v])/486 - ((26*I)/81)*Pi*H[{-1}, v]^2 - 
      (166*H[{-1}, v]^3)/729 + (565*Pi^2*H[{1}, (1 - v)/2])/486 + 
      ((32*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (68*H[{-1}, v]^2*H[{1}, (1 - v)/2])/243 + ((49*I)/81)*Pi*
       H[{1}, (1 - v)/2]^2 + (245*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/243 + 
      (805*H[{1}, (1 - v)/2]^3)/1458 + (239*Pi^2*H[{1}, v])/243 + 
      (2*H[{-2}, (1 - v)/2]*H[{1}, v])/3 + ((20*I)/81)*Pi*H[{-1}, v]*
       H[{1}, v] + (98*H[{-1}, v]^2*H[{1}, v])/243 - 
      ((130*I)/81)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (626*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/243 - 
      (971*H[{1}, (1 - v)/2]^2*H[{1}, v])/486 + ((25*I)/81)*Pi*H[{1}, v]^2 + 
      (H[{-1}, (1 - v)/2]*H[{1}, v]^2)/3 + (215*H[{-1}, v]*H[{1}, v]^2)/243 + 
      (1435*H[{1}, (1 - v)/2]*H[{1}, v]^2)/486 + (73*H[{1}, v]^3)/1458 - 
      ((20*I)/27)*Pi*H[{2}, (1 - v)/2] + 
      (4*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/3 + 
      (538*H[{1}, v]*H[{2}, (1 - v)/2])/81 - ((20*I)/27)*Pi*H[{2}, v] + 
      (766*H[{3}, (1 - v)/2])/81 - (20*H[{-2, -1}, v])/27 + 
      (20*H[{-2, 1}, v])/27 - (20*H[{2, -1}, v])/27 - 
      (580*H[{2, 1}, (1 - v)/2])/81 + (20*H[{2, 1}, v])/27 - 
      (11*Pi^2*Log[2])/18 + (2*H[{-2}, (1 - v)/2]*Log[2])/3 + 
      (40*H[{-2}, v]*Log[2])/27 + ((8*I)/9)*Pi*H[{-1}, v]*Log[2] + 
      (88*H[{-1}, v]^2*Log[2])/81 - (2*I)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (254*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/81 - 
      (487*H[{1}, (1 - v)/2]^2*Log[2])/162 + ((10*I)/27)*Pi*H[{1}, v]*
       Log[2] + (2*H[{-1}, (1 - v)/2]*H[{1}, v]*Log[2])/3 + 
      (26*H[{-1}, v]*H[{1}, v]*Log[2])/27 + 
      (229*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 - (119*H[{1}, v]^2*Log[2])/
       162 + (538*H[{2}, (1 - v)/2]*Log[2])/81 + (40*H[{2}, v]*Log[2])/27 - 
      ((7*I)/27)*Pi*Log[2]^2 + (H[{-1}, (1 - v)/2]*Log[2]^2)/3 - 
      (49*H[{-1}, v]*Log[2]^2)/81 + (941*H[{1}, (1 - v)/2]*Log[2]^2)/162 - 
      (197*H[{1}, v]*Log[2]^2)/162 - (11*Log[2]^3)/54 + (9278*Zeta[3])/729)}, 
  0, 5, 1], SeriesData[\[Epsilon], 0, 
  {-155/1944, ((-25*I)/324)*Pi + (25*G[{b1}, -x^(-2) + z^2])/162 - 
    (40*G[{b4}, -x^(-2) + z^2])/243 - (155*H[{-1}, v])/972 + 
    (35*H[{1}, (1 - v)/2])/486 + (85*H[{1}, v])/972 + (20*Log[2])/81, 
   (361*Pi^2)/3888 - (13*G[{b1, b1}, -x^(-2) + z^2])/108 + 
    (37*G[{b1, b4}, -x^(-2) + z^2])/162 + (37*G[{b4, b1}, -x^(-2) + z^2])/
     162 - (37*G[{b4, b4}, -x^(-2) + z^2])/243 - ((25*I)/162)*Pi*H[{-1}, v] - 
    (155*H[{-1}, v]^2)/972 + ((11*I)/162)*Pi*H[{1}, (1 - v)/2] + 
    (35*H[{-1}, v]*H[{1}, (1 - v)/2])/243 + (17*H[{1}, (1 - v)/2]^2)/486 + 
    ((7*I)/81)*Pi*H[{1}, v] + (85*H[{-1}, v]*H[{1}, v])/486 - 
    (52*H[{1}, (1 - v)/2]*H[{1}, v])/243 + (19*H[{1}, v]^2)/972 + 
    G[{b1}, -x^(-2) + z^2]*(((7*I)/36)*Pi + (25*H[{-1}, v])/81 - 
      H[{1}, (1 - v)/2]/162 - (49*H[{1}, v])/162 - (11*Log[2])/18) + 
    G[{b4}, -x^(-2) + z^2]*(((-41*I)/162)*Pi - (80*H[{-1}, v])/243 + 
      (37*H[{1}, (1 - v)/2])/243 + (43*H[{1}, v])/243 + (41*Log[2])/81) + 
    ((13*I)/54)*Pi*Log[2] + (40*H[{-1}, v]*Log[2])/81 - 
    (29*H[{1}, (1 - v)/2]*Log[2])/81 - (11*H[{1}, v]*Log[2])/81 - 
    (17*Log[2]^2)/54, ((23*I)/216)*Pi^3 - (59*G[{b1, b1, b1}, -x^(-2) + z^2])/
     81 + (11*G[{b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (4*G[{b1, b4, b1}, -x^(-2) + z^2])/27 - 
    (31*G[{b1, b4, b4}, -x^(-2) + z^2])/81 + 
    (7*G[{b1, b7, b1}, -x^(-2) + z^2])/27 - 
    (7*G[{b1, b7, b4}, -x^(-2) + z^2])/27 + 
    (37*G[{b2, b1, b1}, -x^(-2) + z^2])/108 - 
    (7*G[{b2, b1, b4}, -x^(-2) + z^2])/18 - 
    (13*G[{b2, b4, b1}, -x^(-2) + z^2])/54 + G[{b2, b4, b4}, -x^(-2) + z^2]/
     3 - (4*G[{b2, b7, b1}, -x^(-2) + z^2])/27 + 
    (4*G[{b2, b7, b4}, -x^(-2) + z^2])/27 + 
    (37*G[{b3, b1, b1}, -x^(-2) + z^2])/108 - 
    (7*G[{b3, b1, b4}, -x^(-2) + z^2])/18 - 
    (13*G[{b3, b4, b1}, -x^(-2) + z^2])/54 + G[{b3, b4, b4}, -x^(-2) + z^2]/
     3 - (4*G[{b3, b7, b1}, -x^(-2) + z^2])/27 + 
    (4*G[{b3, b7, b4}, -x^(-2) + z^2])/27 - 
    (29*G[{b4, b1, b1}, -x^(-2) + z^2])/162 + 
    (11*G[{b4, b1, b4}, -x^(-2) + z^2])/81 + 
    (8*G[{b4, b4, b1}, -x^(-2) + z^2])/81 + 
    (20*G[{b4, b4, b4}, -x^(-2) + z^2])/243 - G[{b4, b5, b4}, -x^(-2) + z^2]/
     27 + G[{b4, b7, b1}, -x^(-2) + z^2]/27 - G[{b4, b7, b4}, -x^(-2) + z^2]/
     27 - ((4*I)/27)*Pi*H[{-2}, v] + (361*Pi^2*H[{-1}, v])/1944 - 
    ((25*I)/162)*Pi*H[{-1}, v]^2 - (155*H[{-1}, v]^3)/1458 - 
    (83*Pi^2*H[{1}, (1 - v)/2])/486 + (7*G[{b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (4*G[{b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (4*G[{b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (G[{b4, b7}, -x^(-2) + z^2]*H[{1}, (1 - v)/2])/
     27 + ((11*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
    (35*H[{-1}, v]^2*H[{1}, (1 - v)/2])/243 + 
    ((10*I)/81)*Pi*H[{1}, (1 - v)/2]^2 + (17*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/
     243 - (46*H[{1}, (1 - v)/2]^3)/729 + (79*Pi^2*H[{1}, v])/1944 + 
    ((14*I)/81)*Pi*H[{-1}, v]*H[{1}, v] + (85*H[{-1}, v]^2*H[{1}, v])/486 - 
    ((31*I)/81)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (104*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/243 + 
    (31*H[{1}, (1 - v)/2]^2*H[{1}, v])/486 + ((5*I)/162)*Pi*H[{1}, v]^2 + 
    (19*H[{-1}, v]*H[{1}, v]^2)/486 + (73*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
     486 - (41*H[{1}, v]^3)/1458 - ((4*I)/27)*Pi*H[{2}, (1 - v)/2] - 
    (H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 + 
    (17*H[{1}, v]*H[{2}, (1 - v)/2])/81 - ((4*I)/27)*Pi*H[{2}, v] + 
    (32*H[{3}, (1 - v)/2])/81 - (4*H[{-2, -1}, v])/27 + 
    (4*H[{-2, 1}, v])/27 - (4*H[{2, -1}, v])/27 + (16*H[{2, 1}, (1 - v)/2])/
     81 + (4*H[{2, 1}, v])/27 + G[{b1, b4}, -x^(-2) + z^2]*
     (((7*I)/9)*Pi + (37*H[{-1}, v])/81 - (14*H[{1}, (1 - v)/2])/81 - 
      (44*H[{1}, v])/81 - Log[2]) + G[{b4, b1}, -x^(-2) + z^2]*
     (((7*I)/18)*Pi + (37*H[{-1}, v])/81 - H[{1}, (1 - v)/2]/9 - 
      (28*H[{1}, v])/81 - (65*Log[2])/81) + G[{b2, b1}, -x^(-2) + z^2]*
     (((7*I)/36)*Pi + (4*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/27 - 
      (4*Log[2])/27) + G[{b3, b1}, -x^(-2) + z^2]*
     (((7*I)/36)*Pi + (4*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/27 - 
      (4*Log[2])/27) + G[{b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/27 + Log[2]/27) + G[{b2, b4}, -x^(-2) + z^2]*
     (((-13*I)/54)*Pi + (4*H[{1}, v])/27 + (4*Log[2])/27) + 
    G[{b3, b4}, -x^(-2) + z^2]*(((-13*I)/54)*Pi + (4*H[{1}, v])/27 + 
      (4*Log[2])/27) + G[{b4, b4}, -x^(-2) + z^2]*(((-25*I)/81)*Pi - 
      (74*H[{-1}, v])/243 + (25*H[{1}, (1 - v)/2])/243 + (31*H[{1}, v])/243 + 
      (35*Log[2])/81) - (47*Pi^2*Log[2])/324 + (8*H[{-2}, v]*Log[2])/27 + 
    ((13*I)/27)*Pi*H[{-1}, v]*Log[2] + (40*H[{-1}, v]^2*Log[2])/81 - 
    ((14*I)/27)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
    (58*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/81 - 
    (H[{1}, (1 - v)/2]^2*Log[2])/162 - (I/9)*Pi*H[{1}, v]*Log[2] - 
    (22*H[{-1}, v]*H[{1}, v]*Log[2])/81 + 
    (59*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/81 - (10*H[{1}, v]^2*Log[2])/81 + 
    (17*H[{2}, (1 - v)/2]*Log[2])/81 + (8*H[{2}, v]*Log[2])/27 - 
    ((8*I)/27)*Pi*Log[2]^2 - (17*H[{-1}, v]*Log[2]^2)/27 + 
    (13*H[{1}, (1 - v)/2]*Log[2]^2)/18 + (H[{1}, v]*Log[2]^2)/81 + 
    (52*Log[2]^3)/243 + G[{b1, b1}, -x^(-2) + z^2]*
     (((-4*I)/9)*Pi - (13*H[{-1}, v])/54 - (85*H[{1}, (1 - v)/2])/162 + 
      (62*H[{1}, v])/81 + (163*Log[2])/162) + G[{b4}, -x^(-2) + z^2]*
     ((247*Pi^2)/972 - ((41*I)/81)*Pi*H[{-1}, v] - (80*H[{-1}, v]^2)/243 + 
      ((19*I)/81)*Pi*H[{1}, (1 - v)/2] + (74*H[{-1}, v]*H[{1}, (1 - v)/2])/
       243 - H[{1}, (1 - v)/2]^2/486 + ((22*I)/81)*Pi*H[{1}, v] + 
      (86*H[{-1}, v]*H[{1}, v])/243 - (73*H[{1}, (1 - v)/2]*H[{1}, v])/243 - 
      (13*H[{1}, v]^2)/486 + ((7*I)/9)*Pi*Log[2] + (82*H[{-1}, v]*Log[2])/
       81 - (49*H[{1}, (1 - v)/2]*Log[2])/81 - (11*H[{1}, v]*Log[2])/27 - 
      (115*Log[2]^2)/162) + G[{b2}, -x^(-2) + z^2]*
     ((2*Pi^2)/81 + ((4*I)/27)*Pi*H[{1}, (1 - v)/2] - 
      (2*H[{1}, (1 - v)/2]^2)/27 - ((4*I)/27)*Pi*H[{1}, v] - 
      (4*H[{1}, (1 - v)/2]*H[{1}, v])/27 + (2*H[{1}, v]^2)/27 - 
      (8*H[{2}, (1 - v)/2])/27 - ((4*I)/27)*Pi*Log[2] - 
      (4*H[{1}, (1 - v)/2]*Log[2])/27 + (4*H[{1}, v]*Log[2])/27 + 
      (2*Log[2]^2)/27) + G[{b1}, -x^(-2) + z^2]*((-223*Pi^2)/648 + 
      ((7*I)/18)*Pi*H[{-1}, v] + (25*H[{-1}, v]^2)/81 - 
      (I/18)*Pi*H[{1}, (1 - v)/2] - (H[{-1}, v]*H[{1}, (1 - v)/2])/81 - 
      H[{1}, (1 - v)/2]^2/9 - (I/3)*Pi*H[{1}, v] - (49*H[{-1}, v]*H[{1}, v])/
       81 + (40*H[{1}, (1 - v)/2]*H[{1}, v])/81 + H[{1}, v]^2/18 + 
      (7*H[{2}, (1 - v)/2])/27 - ((13*I)/18)*Pi*Log[2] - 
      (11*H[{-1}, v]*Log[2])/9 + (41*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (58*H[{1}, v]*Log[2])/81 + (157*Log[2]^2)/162) + (913*Zeta[3])/1458, 
   (1741*Pi^4)/25920 + ((13*I)/18)*Pi*G[{b4, b2, b1}, -x^(-2) + z^2] + 
    ((13*I)/18)*Pi*G[{b4, b3, b1}, -x^(-2) + z^2] + 
    (358*G[{b1, b1, b1, b1}, -x^(-2) + z^2])/81 - 
    (308*G[{b1, b1, b1, b4}, -x^(-2) + z^2])/81 - 
    (212*G[{b1, b1, b4, b1}, -x^(-2) + z^2])/81 + 
    4*G[{b1, b1, b4, b4}, -x^(-2) + z^2] - 
    (32*G[{b1, b1, b7, b1}, -x^(-2) + z^2])/27 + 
    (32*G[{b1, b1, b7, b4}, -x^(-2) + z^2])/27 - 
    (59*G[{b1, b2, b1, b1}, -x^(-2) + z^2])/54 + G[{b1, b2, b1, b4}, 
     -x^(-2) + z^2] + (11*G[{b1, b2, b4, b1}, -x^(-2) + z^2])/27 - 
    (22*G[{b1, b2, b4, b4}, -x^(-2) + z^2])/27 - 
    (16*G[{b1, b2, b5, b4}, -x^(-2) + z^2])/27 + 
    (16*G[{b1, b2, b7, b1}, -x^(-2) + z^2])/27 - 
    (16*G[{b1, b2, b7, b4}, -x^(-2) + z^2])/27 - 
    (59*G[{b1, b3, b1, b1}, -x^(-2) + z^2])/54 + G[{b1, b3, b1, b4}, 
     -x^(-2) + z^2] + (11*G[{b1, b3, b4, b1}, -x^(-2) + z^2])/27 - 
    (22*G[{b1, b3, b4, b4}, -x^(-2) + z^2])/27 - 
    (16*G[{b1, b3, b5, b4}, -x^(-2) + z^2])/27 + 
    (16*G[{b1, b3, b7, b1}, -x^(-2) + z^2])/27 - 
    (16*G[{b1, b3, b7, b4}, -x^(-2) + z^2])/27 - 
    (223*G[{b1, b4, b1, b1}, -x^(-2) + z^2])/81 + 
    (58*G[{b1, b4, b1, b4}, -x^(-2) + z^2])/27 + 
    (41*G[{b1, b4, b4, b1}, -x^(-2) + z^2])/27 - 
    (265*G[{b1, b4, b4, b4}, -x^(-2) + z^2])/81 + 
    (16*G[{b1, b4, b5, b4}, -x^(-2) + z^2])/27 + 
    (17*G[{b1, b4, b7, b1}, -x^(-2) + z^2])/27 - 
    (17*G[{b1, b4, b7, b4}, -x^(-2) + z^2])/27 - 
    (16*G[{b1, b7, b1, b1}, -x^(-2) + z^2])/27 + 
    (28*G[{b1, b7, b1, b4}, -x^(-2) + z^2])/27 + 
    (11*G[{b1, b7, b4, b1}, -x^(-2) + z^2])/9 - 
    (5*G[{b1, b7, b4, b4}, -x^(-2) + z^2])/3 - 
    (5*G[{b1, b7, b7, b1}, -x^(-2) + z^2])/27 + 
    (5*G[{b1, b7, b7, b4}, -x^(-2) + z^2])/27 - 
    (38*G[{b2, b1, b1, b1}, -x^(-2) + z^2])/27 + 
    (49*G[{b2, b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (35*G[{b2, b1, b4, b1}, -x^(-2) + z^2])/27 - 
    (70*G[{b2, b1, b4, b4}, -x^(-2) + z^2])/27 + 
    (14*G[{b2, b1, b7, b1}, -x^(-2) + z^2])/27 - 
    (14*G[{b2, b1, b7, b4}, -x^(-2) + z^2])/27 + 
    (37*G[{b2, b2, b1, b1}, -x^(-2) + z^2])/108 - 
    (7*G[{b2, b2, b1, b4}, -x^(-2) + z^2])/18 - 
    (13*G[{b2, b2, b4, b1}, -x^(-2) + z^2])/54 + 
    G[{b2, b2, b4, b4}, -x^(-2) + z^2]/3 - 
    (4*G[{b2, b2, b7, b1}, -x^(-2) + z^2])/27 + 
    (4*G[{b2, b2, b7, b4}, -x^(-2) + z^2])/27 - 
    (11*G[{b2, b3, b1, b1}, -x^(-2) + z^2])/108 + 
    G[{b2, b3, b1, b4}, -x^(-2) + z^2]/18 - 
    G[{b2, b3, b4, b1}, -x^(-2) + z^2]/54 + 
    G[{b2, b3, b4, b4}, -x^(-2) + z^2]/9 + 
    (2*G[{b2, b3, b7, b1}, -x^(-2) + z^2])/27 - 
    (2*G[{b2, b3, b7, b4}, -x^(-2) + z^2])/27 + 
    (61*G[{b2, b4, b1, b1}, -x^(-2) + z^2])/54 - 
    (59*G[{b2, b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (13*G[{b2, b4, b4, b1}, -x^(-2) + z^2])/9 + 
    (70*G[{b2, b4, b4, b4}, -x^(-2) + z^2])/27 - 
    (22*G[{b2, b4, b5, b4}, -x^(-2) + z^2])/27 - 
    (20*G[{b2, b4, b7, b1}, -x^(-2) + z^2])/27 + 
    (20*G[{b2, b4, b7, b4}, -x^(-2) + z^2])/27 - 
    (8*G[{b2, b5, b4, b4}, -x^(-2) + z^2])/9 + 
    (8*G[{b2, b5, b5, b4}, -x^(-2) + z^2])/9 + 
    (10*G[{b2, b7, b1, b1}, -x^(-2) + z^2])/27 - 
    (16*G[{b2, b7, b1, b4}, -x^(-2) + z^2])/27 - 
    (2*G[{b2, b7, b4, b1}, -x^(-2) + z^2])/3 + 
    (8*G[{b2, b7, b4, b4}, -x^(-2) + z^2])/9 + 
    (2*G[{b2, b7, b7, b1}, -x^(-2) + z^2])/27 - 
    (2*G[{b2, b7, b7, b4}, -x^(-2) + z^2])/27 - 
    (38*G[{b3, b1, b1, b1}, -x^(-2) + z^2])/27 + 
    (49*G[{b3, b1, b1, b4}, -x^(-2) + z^2])/27 + 
    (35*G[{b3, b1, b4, b1}, -x^(-2) + z^2])/27 - 
    (70*G[{b3, b1, b4, b4}, -x^(-2) + z^2])/27 + 
    (14*G[{b3, b1, b7, b1}, -x^(-2) + z^2])/27 - 
    (14*G[{b3, b1, b7, b4}, -x^(-2) + z^2])/27 - 
    (11*G[{b3, b2, b1, b1}, -x^(-2) + z^2])/108 + 
    G[{b3, b2, b1, b4}, -x^(-2) + z^2]/18 - 
    G[{b3, b2, b4, b1}, -x^(-2) + z^2]/54 + 
    G[{b3, b2, b4, b4}, -x^(-2) + z^2]/9 + 
    (2*G[{b3, b2, b7, b1}, -x^(-2) + z^2])/27 - 
    (2*G[{b3, b2, b7, b4}, -x^(-2) + z^2])/27 + 
    (37*G[{b3, b3, b1, b1}, -x^(-2) + z^2])/108 - 
    (7*G[{b3, b3, b1, b4}, -x^(-2) + z^2])/18 - 
    (13*G[{b3, b3, b4, b1}, -x^(-2) + z^2])/54 + 
    G[{b3, b3, b4, b4}, -x^(-2) + z^2]/3 - 
    (4*G[{b3, b3, b7, b1}, -x^(-2) + z^2])/27 + 
    (4*G[{b3, b3, b7, b4}, -x^(-2) + z^2])/27 + 
    (61*G[{b3, b4, b1, b1}, -x^(-2) + z^2])/54 - 
    (59*G[{b3, b4, b1, b4}, -x^(-2) + z^2])/27 - 
    (13*G[{b3, b4, b4, b1}, -x^(-2) + z^2])/9 + 
    (70*G[{b3, b4, b4, b4}, -x^(-2) + z^2])/27 - 
    (22*G[{b3, b4, b5, b4}, -x^(-2) + z^2])/27 - 
    (20*G[{b3, b4, b7, b1}, -x^(-2) + z^2])/27 + 
    (20*G[{b3, b4, b7, b4}, -x^(-2) + z^2])/27 - 
    (8*G[{b3, b5, b4, b4}, -x^(-2) + z^2])/9 + 
    (8*G[{b3, b5, b5, b4}, -x^(-2) + z^2])/9 + 
    (10*G[{b3, b7, b1, b1}, -x^(-2) + z^2])/27 - 
    (16*G[{b3, b7, b1, b4}, -x^(-2) + z^2])/27 - 
    (2*G[{b3, b7, b4, b1}, -x^(-2) + z^2])/3 + 
    (8*G[{b3, b7, b4, b4}, -x^(-2) + z^2])/9 + 
    (2*G[{b3, b7, b7, b1}, -x^(-2) + z^2])/27 - 
    (2*G[{b3, b7, b7, b4}, -x^(-2) + z^2])/27 - 
    (8*G[{b4, b1, b1, b1}, -x^(-2) + z^2])/9 + 
    (86*G[{b4, b1, b1, b4}, -x^(-2) + z^2])/81 + 
    (98*G[{b4, b1, b4, b1}, -x^(-2) + z^2])/81 - 
    (220*G[{b4, b1, b4, b4}, -x^(-2) + z^2])/81 - 
    (4*G[{b4, b1, b7, b1}, -x^(-2) + z^2])/27 + 
    (4*G[{b4, b1, b7, b4}, -x^(-2) + z^2])/27 + 
    (13*G[{b4, b2, b1, b1}, -x^(-2) + z^2])/18 - 
    (13*G[{b4, b2, b1, b4}, -x^(-2) + z^2])/9 - 
    (13*G[{b4, b2, b4, b1}, -x^(-2) + z^2])/9 + 
    (52*G[{b4, b2, b4, b4}, -x^(-2) + z^2])/27 - 
    (26*G[{b4, b2, b5, b4}, -x^(-2) + z^2])/27 + 
    (13*G[{b4, b3, b1, b1}, -x^(-2) + z^2])/18 - 
    (13*G[{b4, b3, b1, b4}, -x^(-2) + z^2])/9 - 
    (13*G[{b4, b3, b4, b1}, -x^(-2) + z^2])/9 + 
    (52*G[{b4, b3, b4, b4}, -x^(-2) + z^2])/27 - 
    (26*G[{b4, b3, b5, b4}, -x^(-2) + z^2])/27 - 
    (5*G[{b4, b4, b1, b1}, -x^(-2) + z^2])/27 + 
    (14*G[{b4, b4, b1, b4}, -x^(-2) + z^2])/81 + 
    (5*G[{b4, b4, b4, b1}, -x^(-2) + z^2])/81 - 
    (166*G[{b4, b4, b4, b4}, -x^(-2) + z^2])/243 - 
    G[{b4, b4, b5, b4}, -x^(-2) + z^2]/9 + G[{b4, b4, b7, b1}, -x^(-2) + z^2]/
     9 - G[{b4, b4, b7, b4}, -x^(-2) + z^2]/9 - 
    G[{b4, b5, b4, b4}, -x^(-2) + z^2]/9 - G[{b4, b5, b5, b4}, -x^(-2) + z^2]/
     27 - (4*G[{b4, b7, b1, b1}, -x^(-2) + z^2])/27 + 
    (4*G[{b4, b7, b1, b4}, -x^(-2) + z^2])/27 + 
    G[{b4, b7, b4, b1}, -x^(-2) + z^2]/9 - G[{b4, b7, b4, b4}, -x^(-2) + z^2]/
     9 + G[{b4, b7, b7, b1}, -x^(-2) + z^2]/27 - 
    G[{b4, b7, b7, b4}, -x^(-2) + z^2]/27 - ((2*I)/27)*Pi*H[{-3}, v] + 
    (2*Pi^2*H[{-2}, v])/9 + ((23*I)/108)*Pi^3*H[{-1}, v] + 
    ((2*I)/9)*Pi*H[{-2}, v]*H[{-1}, v] + (361*Pi^2*H[{-1}, v]^2)/1944 - 
    ((25*I)/243)*Pi*H[{-1}, v]^3 - (155*H[{-1}, v]^4)/2916 + 
    G[{b4, b2, b4}, -x^(-2) + z^2]*(((-13*I)/27)*Pi - 
      (26*H[{1}, (1 - v)/2])/27) + G[{b4, b3, b4}, -x^(-2) + z^2]*
     (((-13*I)/27)*Pi - (26*H[{1}, (1 - v)/2])/27) + 
    (I/108)*Pi^3*H[{1}, (1 - v)/2] - (32*G[{b1, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (16*G[{b1, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (16*G[{b1, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (17*G[{b1, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (5*G[{b1, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (14*G[{b2, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (4*G[{b2, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (2*G[{b2, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (20*G[{b2, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (2*G[{b2, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (14*G[{b3, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (2*G[{b3, b2, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (4*G[{b3, b3, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (20*G[{b3, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (2*G[{b3, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (4*G[{b4, b1, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 + (G[{b4, b4, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/9 + (G[{b4, b7, b7}, -x^(-2) + z^2]*
      H[{1}, (1 - v)/2])/27 - (83*Pi^2*H[{-1}, v]*H[{1}, (1 - v)/2])/243 + 
    ((11*I)/81)*Pi*H[{-1}, v]^2*H[{1}, (1 - v)/2] + 
    (70*H[{-1}, v]^3*H[{1}, (1 - v)/2])/729 - (83*Pi^2*H[{1}, (1 - v)/2]^2)/
     486 + ((20*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]^2 + 
    (17*H[{-1}, v]^2*H[{1}, (1 - v)/2]^2)/243 + 
    ((31*I)/486)*Pi*H[{1}, (1 - v)/2]^3 - (92*H[{-1}, v]*H[{1}, (1 - v)/2]^3)/
     729 - (209*H[{1}, (1 - v)/2]^4)/2916 - ((17*I)/162)*Pi^3*H[{1}, v] + 
    ((20*I)/27)*Pi*H[{-2}, v]*H[{1}, v] + (79*Pi^2*H[{-1}, v]*H[{1}, v])/
     972 + ((14*I)/81)*Pi*H[{-1}, v]^2*H[{1}, v] + 
    (85*H[{-1}, v]^3*H[{1}, v])/729 + (67*Pi^2*H[{1}, (1 - v)/2]*H[{1}, v])/
     243 - ((62*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v] - 
    (104*H[{-1}, v]^2*H[{1}, (1 - v)/2]*H[{1}, v])/243 - 
    ((71*I)/162)*Pi*H[{1}, (1 - v)/2]^2*H[{1}, v] + 
    (31*H[{-1}, v]*H[{1}, (1 - v)/2]^2*H[{1}, v])/243 + 
    (89*H[{1}, (1 - v)/2]^3*H[{1}, v])/1458 - (137*Pi^2*H[{1}, v]^2)/1944 + 
    ((5*I)/81)*Pi*H[{-1}, v]*H[{1}, v]^2 + (19*H[{-1}, v]^2*H[{1}, v]^2)/
     486 + ((91*I)/162)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]^2 + 
    (73*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]^2)/243 - 
    (97*H[{1}, (1 - v)/2]^2*H[{1}, v]^2)/972 - ((11*I)/486)*Pi*H[{1}, v]^3 - 
    (41*H[{-1}, v]*H[{1}, v]^3)/729 - (163*H[{1}, (1 - v)/2]*H[{1}, v]^3)/
     1458 + (25*H[{1}, v]^4)/2916 - (35*Pi^2*H[{2}, (1 - v)/2])/162 - 
    ((8*I)/27)*Pi*H[{-1}, v]*H[{2}, (1 - v)/2] - 
    ((14*I)/27)*Pi*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] - 
    (2*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/9 - 
    (17*H[{1}, (1 - v)/2]^2*H[{2}, (1 - v)/2])/18 + 
    ((10*I)/27)*Pi*H[{1}, v]*H[{2}, (1 - v)/2] + 
    (34*H[{-1}, v]*H[{1}, v]*H[{2}, (1 - v)/2])/81 - 
    (20*H[{1}, (1 - v)/2]*H[{1}, v]*H[{2}, (1 - v)/2])/81 - 
    (95*H[{1}, v]^2*H[{2}, (1 - v)/2])/162 + (5*H[{2}, (1 - v)/2]^2)/6 + 
    (2*Pi^2*H[{2}, v])/9 + ((2*I)/9)*Pi*H[{-1}, v]*H[{2}, v] + 
    ((20*I)/27)*Pi*H[{1}, v]*H[{2}, v] + H[{2}, v]^2/54 - 
    ((10*I)/27)*Pi*H[{3}, (1 - v)/2] + (64*H[{-1}, v]*H[{3}, (1 - v)/2])/81 - 
    (107*H[{1}, (1 - v)/2]*H[{3}, (1 - v)/2])/81 - 
    (143*H[{1}, v]*H[{3}, (1 - v)/2])/81 - ((2*I)/27)*Pi*H[{3}, v] - 
    (170*H[{4}, (1 - v)/2])/81 - (2*H[{-3, -1}, v])/27 + 
    (2*H[{-3, 1}, v])/27 - ((2*I)/3)*Pi*H[{-2, -1}, v] + 
    (2*H[{-1}, v]*H[{-2, -1}, v])/9 + (20*H[{1}, v]*H[{-2, -1}, v])/27 - 
    ((16*I)/27)*Pi*H[{-2, 1}, v] - (2*H[{-1}, v]*H[{-2, 1}, v])/9 - 
    (20*H[{1}, v]*H[{-2, 1}, v])/27 - ((2*I)/3)*Pi*H[{2, -1}, v] + 
    (2*H[{-1}, v]*H[{2, -1}, v])/9 + (20*H[{1}, v]*H[{2, -1}, v])/27 + 
    ((4*I)/9)*Pi*H[{2, 1}, (1 - v)/2] + (32*H[{-1}, v]*H[{2, 1}, (1 - v)/2])/
     81 + (257*H[{1}, (1 - v)/2]*H[{2, 1}, (1 - v)/2])/81 + 
    (5*H[{1}, v]*H[{2, 1}, (1 - v)/2])/9 - ((16*I)/27)*Pi*H[{2, 1}, v] - 
    (2*H[{-1}, v]*H[{2, 1}, v])/9 - (20*H[{1}, v]*H[{2, 1}, v])/27 - 
    (59*H[{2, 2}, (1 - v)/2])/27 - H[{2, 2}, v]/27 - (2*H[{3, -1}, v])/27 - 
    (2*H[{-2, -1, -1}, v])/3 + (4*H[{-2, -1, 1}, v])/27 - 
    (4*H[{-2, 1, -1}, v])/27 + (10*H[{-2, 1, 1}, v])/9 - 
    (2*H[{2, -1, -1}, v])/3 + (4*H[{2, -1, 1}, v])/27 - 
    (4*H[{2, 1, -1}, v])/27 - (394*H[{2, 1, 1}, (1 - v)/2])/81 + 
    (10*H[{2, 1, 1}, v])/9 + G[{b2, b4, b4}, -x^(-2) + z^2]*
     (((-19*I)/27)*Pi + (2*H[{-1}, v])/3 - (2*H[{1}, (1 - v)/2])/27 - 
      (4*H[{1}, v])/9 - (10*Log[2])/9) + G[{b3, b4, b4}, -x^(-2) + z^2]*
     (((-19*I)/27)*Pi + (2*H[{-1}, v])/3 - (2*H[{1}, (1 - v)/2])/27 - 
      (4*H[{1}, v])/9 - (10*Log[2])/9) + G[{b1, b7, b1}, -x^(-2) + z^2]*
     ((14*H[{-1}, v])/27 - (2*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/9 - 
      (26*Log[2])/27) + G[{b2, b5, b5}, -x^(-2) + z^2]*
     ((-8*H[{1}, v])/9 - (8*Log[2])/9) + G[{b3, b5, b5}, -x^(-2) + z^2]*
     ((-8*H[{1}, v])/9 - (8*Log[2])/9) + G[{b2, b1, b1}, -x^(-2) + z^2]*
     (((-2*I)/9)*Pi + (37*H[{-1}, v])/54 - H[{1}, (1 - v)/2]/2 - 
      (5*H[{1}, v])/27 - (47*Log[2])/54) + G[{b3, b1, b1}, -x^(-2) + z^2]*
     (((-2*I)/9)*Pi + (37*H[{-1}, v])/54 - H[{1}, (1 - v)/2]/2 - 
      (5*H[{1}, v])/27 - (47*Log[2])/54) + G[{b1, b4, b5}, -x^(-2) + z^2]*
     ((-16*H[{1}, v])/27 - (16*Log[2])/27) + G[{b1, b2, b4}, -x^(-2) + z^2]*
     (I*Pi - (16*H[{1}, (1 - v)/2])/27 - (16*H[{1}, v])/27 - 
      (16*Log[2])/27) + G[{b1, b3, b4}, -x^(-2) + z^2]*
     (I*Pi - (16*H[{1}, (1 - v)/2])/27 - (16*H[{1}, v])/27 - 
      (16*Log[2])/27) + G[{b2, b7, b4}, -x^(-2) + z^2]*
     ((8*H[{-1}, v])/27 - (10*H[{1}, (1 - v)/2])/27 - (2*H[{1}, v])/9 - 
      (14*Log[2])/27) + G[{b3, b7, b4}, -x^(-2) + z^2]*
     ((8*H[{-1}, v])/27 - (10*H[{1}, (1 - v)/2])/27 - (2*H[{1}, v])/9 - 
      (14*Log[2])/27) + G[{b1, b1, b4}, -x^(-2) + z^2]*
     (((-16*I)/9)*Pi + (22*H[{-1}, v])/27 - (2*H[{1}, (1 - v)/2])/81 + 
      (32*H[{1}, v])/81 - (34*Log[2])/81) + G[{b4, b1, b4}, -x^(-2) + z^2]*
     (((14*I)/9)*Pi + (22*H[{-1}, v])/81 - (2*H[{1}, (1 - v)/2])/27 - 
      (4*H[{1}, v])/81 - (26*Log[2])/81) + G[{b4, b4, b1}, -x^(-2) + z^2]*
     ((I/9)*Pi + (16*H[{-1}, v])/81 - (8*H[{1}, (1 - v)/2])/81 - 
      (8*H[{1}, v])/81 - (8*Log[2])/27) + G[{b4, b4, b4}, -x^(-2) + z^2]*
     (((50*I)/81)*Pi + (40*H[{-1}, v])/243 - (95*H[{1}, (1 - v)/2])/243 + 
      H[{1}, v]/243 - (13*Log[2])/81) + G[{b2, b2, b1}, -x^(-2) + z^2]*
     (((7*I)/36)*Pi + (4*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/27 - 
      (4*Log[2])/27) + G[{b3, b3, b1}, -x^(-2) + z^2]*
     (((7*I)/36)*Pi + (4*H[{1}, (1 - v)/2])/27 - (4*H[{1}, v])/27 - 
      (4*Log[2])/27) + G[{b4, b7, b1}, -x^(-2) + z^2]*
     ((2*H[{-1}, v])/27 - (2*H[{1}, (1 - v)/2])/27 - (2*Log[2])/27) + 
    G[{b2, b3, b4}, -x^(-2) + z^2]*((-I/54)*Pi - (2*H[{1}, v])/27 - 
      (2*Log[2])/27) + G[{b3, b2, b4}, -x^(-2) + z^2]*
     ((-I/54)*Pi - (2*H[{1}, v])/27 - (2*Log[2])/27) + 
    G[{b4, b5, b5}, -x^(-2) + z^2]*(H[{1}, v]/27 + Log[2]/27) + 
    G[{b4, b7, b4}, -x^(-2) + z^2]*((-2*H[{-1}, v])/27 + 
      H[{1}, (1 - v)/2]/27 + (2*Log[2])/27) + G[{b2, b3, b1}, -x^(-2) + z^2]*
     ((-I/36)*Pi - (2*H[{1}, (1 - v)/2])/27 + (2*H[{1}, v])/27 + 
      (2*Log[2])/27) + G[{b3, b2, b1}, -x^(-2) + z^2]*
     ((-I/36)*Pi - (2*H[{1}, (1 - v)/2])/27 + (2*H[{1}, v])/27 + 
      (2*Log[2])/27) + G[{b4, b4, b5}, -x^(-2) + z^2]*
     (H[{1}, v]/9 + Log[2]/9) + G[{b2, b2, b4}, -x^(-2) + z^2]*
     (((-13*I)/54)*Pi + (4*H[{1}, v])/27 + (4*Log[2])/27) + 
    G[{b3, b3, b4}, -x^(-2) + z^2]*(((-13*I)/54)*Pi + (4*H[{1}, v])/27 + 
      (4*Log[2])/27) + G[{b4, b5, b4}, -x^(-2) + z^2]*
     ((-2*H[{-1}, v])/27 - (2*H[{1}, (1 - v)/2])/27 + H[{1}, v]/9 + 
      (5*Log[2])/27) + G[{b1, b1, b1}, -x^(-2) + z^2]*
     (((4*I)/9)*Pi - (118*H[{-1}, v])/81 + (68*H[{1}, (1 - v)/2])/27 - 
      (86*H[{1}, v])/81 + (32*Log[2])/81) + G[{b2, b7, b1}, -x^(-2) + z^2]*
     ((-8*H[{-1}, v])/27 + (2*H[{1}, (1 - v)/2])/27 + (2*H[{1}, v])/9 + 
      (14*Log[2])/27) + G[{b3, b7, b1}, -x^(-2) + z^2]*
     ((-8*H[{-1}, v])/27 + (2*H[{1}, (1 - v)/2])/27 + (2*H[{1}, v])/9 + 
      (14*Log[2])/27) + G[{b1, b2, b5}, -x^(-2) + z^2]*
     ((16*H[{1}, v])/27 + (16*Log[2])/27) + G[{b1, b3, b5}, -x^(-2) + z^2]*
     ((16*H[{1}, v])/27 + (16*Log[2])/27) + G[{b1, b2, b1}, -x^(-2) + z^2]*
     ((-I/2)*Pi - (16*H[{1}, (1 - v)/2])/27 + (16*H[{1}, v])/27 + 
      (16*Log[2])/27) + G[{b1, b3, b1}, -x^(-2) + z^2]*
     ((-I/2)*Pi - (16*H[{1}, (1 - v)/2])/27 + (16*H[{1}, v])/27 + 
      (16*Log[2])/27) + G[{b2, b4, b5}, -x^(-2) + z^2]*
     ((22*H[{1}, v])/27 + (22*Log[2])/27) + G[{b3, b4, b5}, -x^(-2) + z^2]*
     ((22*H[{1}, v])/27 + (22*Log[2])/27) + G[{b2, b5, b4}, -x^(-2) + z^2]*
     ((8*H[{1}, v])/9 + (8*Log[2])/9) + G[{b3, b5, b4}, -x^(-2) + z^2]*
     ((8*H[{1}, v])/9 + (8*Log[2])/9) + G[{b2, b4, b1}, -x^(-2) + z^2]*
     (((11*I)/18)*Pi - (13*H[{-1}, v])/27 + H[{1}, (1 - v)/2]/27 + 
      (4*H[{1}, v])/9 + (25*Log[2])/27) + G[{b3, b4, b1}, -x^(-2) + z^2]*
     (((11*I)/18)*Pi - (13*H[{-1}, v])/27 + H[{1}, (1 - v)/2]/27 + 
      (4*H[{1}, v])/9 + (25*Log[2])/27) + G[{b1, b7, b4}, -x^(-2) + z^2]*
     ((-14*H[{-1}, v])/27 + (19*H[{1}, (1 - v)/2])/27 + (4*H[{1}, v])/9 + 
      (26*Log[2])/27) + G[{b4, b2, b5}, -x^(-2) + z^2]*
     ((26*H[{1}, v])/27 + (26*Log[2])/27) + G[{b4, b3, b5}, -x^(-2) + z^2]*
     ((26*H[{1}, v])/27 + (26*Log[2])/27) - ((103*I)/324)*Pi^3*Log[2] + 
    (4*H[{-3}, v]*Log[2])/27 + ((16*I)/27)*Pi*H[{-2}, v]*Log[2] - 
    (47*Pi^2*H[{-1}, v]*Log[2])/162 - (4*H[{-2}, v]*H[{-1}, v]*Log[2])/9 + 
    ((13*I)/27)*Pi*H[{-1}, v]^2*Log[2] + (80*H[{-1}, v]^3*Log[2])/243 + 
    (50*Pi^2*H[{1}, (1 - v)/2]*Log[2])/81 - ((28*I)/27)*Pi*H[{-1}, v]*
     H[{1}, (1 - v)/2]*Log[2] - (58*H[{-1}, v]^2*H[{1}, (1 - v)/2]*Log[2])/
     81 - ((37*I)/54)*Pi*H[{1}, (1 - v)/2]^2*Log[2] - 
    (H[{-1}, v]*H[{1}, (1 - v)/2]^2*Log[2])/81 + 
    (91*H[{1}, (1 - v)/2]^3*Log[2])/486 - (2*Pi^2*H[{1}, v]*Log[2])/9 - 
    (40*H[{-2}, v]*H[{1}, v]*Log[2])/27 - ((2*I)/9)*Pi*H[{-1}, v]*H[{1}, v]*
     Log[2] - (22*H[{-1}, v]^2*H[{1}, v]*Log[2])/81 + 
    ((17*I)/9)*Pi*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2] + 
    (118*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/81 - 
    (53*H[{1}, (1 - v)/2]^2*H[{1}, v]*Log[2])/162 - 
    ((7*I)/54)*Pi*H[{1}, v]^2*Log[2] - (20*H[{-1}, v]*H[{1}, v]^2*Log[2])/
     81 - (103*H[{1}, (1 - v)/2]*H[{1}, v]^2*Log[2])/162 + 
    (22*H[{1}, v]^3*Log[2])/243 + ((2*I)/3)*Pi*H[{2}, (1 - v)/2]*Log[2] + 
    (34*H[{-1}, v]*H[{2}, (1 - v)/2]*Log[2])/81 - 
    (2*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2]*Log[2])/81 - 
    (43*H[{1}, v]*H[{2}, (1 - v)/2]*Log[2])/27 + ((16*I)/27)*Pi*H[{2}, v]*
     Log[2] - (4*H[{-1}, v]*H[{2}, v]*Log[2])/9 - 
    (40*H[{1}, v]*H[{2}, v]*Log[2])/27 - (23*H[{3}, (1 - v)/2]*Log[2])/9 + 
    (4*H[{3}, v]*Log[2])/27 + (4*H[{-2, -1}, v]*Log[2])/3 + 
    (20*H[{-2, 1}, v]*Log[2])/27 + (4*H[{2, -1}, v]*Log[2])/3 + 
    (13*H[{2, 1}, (1 - v)/2]*Log[2])/81 + (20*H[{2, 1}, v]*Log[2])/27 + 
    (79*Pi^2*Log[2]^2)/324 - (22*H[{-2}, v]*Log[2]^2)/27 - 
    ((16*I)/27)*Pi*H[{-1}, v]*Log[2]^2 - (17*H[{-1}, v]^2*Log[2]^2)/27 + 
    ((79*I)/54)*Pi*H[{1}, (1 - v)/2]*Log[2]^2 + 
    (13*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2]^2)/9 - 
    (17*H[{1}, (1 - v)/2]^2*Log[2]^2)/108 - (I/54)*Pi*H[{1}, v]*Log[2]^2 + 
    (2*H[{-1}, v]*H[{1}, v]*Log[2]^2)/81 - 
    (221*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2]^2)/162 + 
    (7*H[{1}, v]^2*Log[2]^2)/27 - (163*H[{2}, (1 - v)/2]*Log[2]^2)/162 - 
    (22*H[{2}, v]*Log[2]^2)/27 + ((31*I)/162)*Pi*Log[2]^3 + 
    (104*H[{-1}, v]*Log[2]^3)/243 - (455*H[{1}, (1 - v)/2]*Log[2]^3)/486 + 
    (40*H[{1}, v]*Log[2]^3)/243 - (67*Log[2]^4)/243 + 
    G[{b4, b1, b1}, -x^(-2) + z^2]*(((-8*I)/9)*Pi - (29*H[{-1}, v])/81 - 
      (29*H[{1}, (1 - v)/2])/81 + (58*H[{1}, v])/81 + (29*Log[2])/27) + 
    G[{b1, b4, b1}, -x^(-2) + z^2]*(((-7*I)/9)*Pi + (8*H[{-1}, v])/27 - 
      (136*H[{1}, (1 - v)/2])/81 + (112*H[{1}, v])/81 + (88*Log[2])/81) + 
    G[{b2, b1, b4}, -x^(-2) + z^2]*(((7*I)/9)*Pi - (7*H[{-1}, v])/9 - 
      (7*H[{1}, (1 - v)/2])/27 + (14*H[{1}, v])/27 + (35*Log[2])/27) + 
    G[{b3, b1, b4}, -x^(-2) + z^2]*(((7*I)/9)*Pi - (7*H[{-1}, v])/9 - 
      (7*H[{1}, (1 - v)/2])/27 + (14*H[{1}, v])/27 + (35*Log[2])/27) + 
    G[{b1, b4, b4}, -x^(-2) + z^2]*(((10*I)/9)*Pi - (62*H[{-1}, v])/81 - 
      (29*H[{1}, (1 - v)/2])/81 + (52*H[{1}, v])/81 + (38*Log[2])/27) + 
    G[{b1, b7}, -x^(-2) + z^2]*((14*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + 
      (7*H[{1}, (1 - v)/2]^2)/54 - (4*H[{1}, (1 - v)/2]*H[{1}, v])/9 - 
      (5*H[{2}, (1 - v)/2])/27 - (26*H[{1}, (1 - v)/2]*Log[2])/27) + 
    G[{b4, b7}, -x^(-2) + z^2]*((2*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + 
      H[{1}, (1 - v)/2]^2/54 + H[{2}, (1 - v)/2]/27 - 
      (2*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b2, b7}, -x^(-2) + z^2]*
     ((-8*H[{-1}, v]*H[{1}, (1 - v)/2])/27 - (2*H[{1}, (1 - v)/2]^2)/27 + 
      (2*H[{1}, (1 - v)/2]*H[{1}, v])/9 + (2*H[{2}, (1 - v)/2])/27 + 
      (14*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b3, b7}, -x^(-2) + z^2]*
     ((-8*H[{-1}, v]*H[{1}, (1 - v)/2])/27 - (2*H[{1}, (1 - v)/2]^2)/27 + 
      (2*H[{1}, (1 - v)/2]*H[{1}, v])/9 + (2*H[{2}, (1 - v)/2])/27 + 
      (14*H[{1}, (1 - v)/2]*Log[2])/27) + G[{b1, b1}, -x^(-2) + z^2]*
     ((25*Pi^2)/24 - ((8*I)/9)*Pi*H[{-1}, v] - (13*H[{-1}, v]^2)/54 - 
      ((4*I)/9)*Pi*H[{1}, (1 - v)/2] - (85*H[{-1}, v]*H[{1}, (1 - v)/2])/81 + 
      (59*H[{1}, (1 - v)/2]^2)/162 + ((4*I)/3)*Pi*H[{1}, v] + 
      (124*H[{-1}, v]*H[{1}, v])/81 - (70*H[{1}, (1 - v)/2]*H[{1}, v])/81 - 
      H[{1}, v]^2/3 - (32*H[{2}, (1 - v)/2])/27 + ((20*I)/9)*Pi*Log[2] + 
      (163*H[{-1}, v]*Log[2])/81 + (5*H[{1}, (1 - v)/2]*Log[2])/27 - 
      (178*H[{1}, v]*Log[2])/81 - (341*Log[2]^2)/162) + 
    G[{b4, b4}, -x^(-2) + z^2]*((119*Pi^2)/486 - ((50*I)/81)*Pi*H[{-1}, v] - 
      (74*H[{-1}, v]^2)/243 + ((34*I)/81)*Pi*H[{1}, (1 - v)/2] + 
      (50*H[{-1}, v]*H[{1}, (1 - v)/2])/243 - (49*H[{1}, (1 - v)/2]^2)/486 + 
      ((16*I)/81)*Pi*H[{1}, v] + (62*H[{-1}, v]*H[{1}, v])/243 - 
      (37*H[{1}, (1 - v)/2]*H[{1}, v])/243 - (25*H[{1}, v]^2)/486 + 
      ((22*I)/27)*Pi*Log[2] + (70*H[{-1}, v]*Log[2])/81 - 
      (29*H[{1}, (1 - v)/2]*Log[2])/81 - (29*H[{1}, v]*Log[2])/81 - 
      (11*Log[2]^2)/18) + G[{b2, b5}, -x^(-2) + z^2]*
     ((-4*Pi^2)/27 + (8*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (4*H[{1}, v]^2)/9 + 
      (8*H[{2}, (1 - v)/2])/9 + (8*H[{1}, (1 - v)/2]*Log[2])/9 - 
      (8*H[{1}, v]*Log[2])/9 - (4*Log[2]^2)/9) + G[{b3, b5}, -x^(-2) + z^2]*
     ((-4*Pi^2)/27 + (8*H[{1}, (1 - v)/2]*H[{1}, v])/9 - (4*H[{1}, v]^2)/9 + 
      (8*H[{2}, (1 - v)/2])/9 + (8*H[{1}, (1 - v)/2]*Log[2])/9 - 
      (8*H[{1}, v]*Log[2])/9 - (4*Log[2]^2)/9) + G[{b2, b4}, -x^(-2) + z^2]*
     ((5*Pi^2)/36 - ((13*I)/27)*Pi*H[{-1}, v] + ((7*I)/27)*Pi*
       H[{1}, (1 - v)/2] - (13*H[{1}, (1 - v)/2]^2)/27 + 
      ((2*I)/9)*Pi*H[{1}, v] + (8*H[{-1}, v]*H[{1}, v])/27 - 
      (8*H[{1}, (1 - v)/2]*H[{1}, v])/27 - H[{1}, v]^2/9 - 
      (14*H[{2}, (1 - v)/2])/9 + ((19*I)/27)*Pi*Log[2] + 
      (8*H[{-1}, v]*Log[2])/27 - (8*H[{1}, (1 - v)/2]*Log[2])/27 - 
      (14*H[{1}, v]*Log[2])/27 - (11*Log[2]^2)/27) + 
    G[{b3, b4}, -x^(-2) + z^2]*((5*Pi^2)/36 - ((13*I)/27)*Pi*H[{-1}, v] + 
      ((7*I)/27)*Pi*H[{1}, (1 - v)/2] - (13*H[{1}, (1 - v)/2]^2)/27 + 
      ((2*I)/9)*Pi*H[{1}, v] + (8*H[{-1}, v]*H[{1}, v])/27 - 
      (8*H[{1}, (1 - v)/2]*H[{1}, v])/27 - H[{1}, v]^2/9 - 
      (14*H[{2}, (1 - v)/2])/9 + ((19*I)/27)*Pi*Log[2] + 
      (8*H[{-1}, v]*Log[2])/27 - (8*H[{1}, (1 - v)/2]*Log[2])/27 - 
      (14*H[{1}, v]*Log[2])/27 - (11*Log[2]^2)/27) + 
    G[{b4, b5}, -x^(-2) + z^2]*(Pi^2/162 + (2*H[{-1}, v]*H[{1}, v])/27 + 
      (H[{1}, (1 - v)/2]*H[{1}, v])/27 - H[{1}, v]^2/18 - 
      H[{2}, (1 - v)/2]/27 + (2*H[{-1}, v]*Log[2])/27 + 
      (H[{1}, (1 - v)/2]*Log[2])/27 - (5*H[{1}, v]*Log[2])/27 - 
      (7*Log[2]^2)/54) + G[{b3, b2}, -x^(-2) + z^2]*
     (-Pi^2/81 - ((2*I)/27)*Pi*H[{1}, (1 - v)/2] + H[{1}, (1 - v)/2]^2/27 + 
      ((2*I)/27)*Pi*H[{1}, v] + (2*H[{1}, (1 - v)/2]*H[{1}, v])/27 - 
      H[{1}, v]^2/27 + (4*H[{2}, (1 - v)/2])/27 + ((2*I)/27)*Pi*Log[2] + 
      (2*H[{1}, (1 - v)/2]*Log[2])/27 - (2*H[{1}, v]*Log[2])/27 - 
      Log[2]^2/27) + G[{b2, b2}, -x^(-2) + z^2]*
     ((2*Pi^2)/81 + ((4*I)/27)*Pi*H[{1}, (1 - v)/2] - 
      (2*H[{1}, (1 - v)/2]^2)/27 - ((4*I)/27)*Pi*H[{1}, v] - 
      (4*H[{1}, (1 - v)/2]*H[{1}, v])/27 + (2*H[{1}, v]^2)/27 - 
      (8*H[{2}, (1 - v)/2])/27 - ((4*I)/27)*Pi*Log[2] - 
      (4*H[{1}, (1 - v)/2]*Log[2])/27 + (4*H[{1}, v]*Log[2])/27 + 
      (2*Log[2]^2)/27) + G[{b2, b1}, -x^(-2) + z^2]*
     ((-133*Pi^2)/648 + ((7*I)/18)*Pi*H[{-1}, v] + 
      (I/6)*Pi*H[{1}, (1 - v)/2] + (8*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + 
      (2*H[{1}, (1 - v)/2]^2)/27 - ((5*I)/9)*Pi*H[{1}, v] - 
      (8*H[{-1}, v]*H[{1}, v])/27 + (2*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      H[{1}, v]^2/9 + (14*H[{2}, (1 - v)/2])/27 - ((17*I)/18)*Pi*Log[2] - 
      (8*H[{-1}, v]*Log[2])/27 - (2*H[{1}, (1 - v)/2]*Log[2])/9 + 
      (14*H[{1}, v]*Log[2])/27 + (11*Log[2]^2)/27) + 
    G[{b3, b1}, -x^(-2) + z^2]*((-133*Pi^2)/648 + ((7*I)/18)*Pi*H[{-1}, v] + 
      (I/6)*Pi*H[{1}, (1 - v)/2] + (8*H[{-1}, v]*H[{1}, (1 - v)/2])/27 + 
      (2*H[{1}, (1 - v)/2]^2)/27 - ((5*I)/9)*Pi*H[{1}, v] - 
      (8*H[{-1}, v]*H[{1}, v])/27 + (2*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      H[{1}, v]^2/9 + (14*H[{2}, (1 - v)/2])/27 - ((17*I)/18)*Pi*Log[2] - 
      (8*H[{-1}, v]*Log[2])/27 - (2*H[{1}, (1 - v)/2]*Log[2])/9 + 
      (14*H[{1}, v]*Log[2])/27 + (11*Log[2]^2)/27) + 
    G[{b4, b2}, -x^(-2) + z^2]*((13*Pi^2)/81 + ((26*I)/27)*Pi*
       H[{1}, (1 - v)/2] - (13*H[{1}, (1 - v)/2]^2)/27 - 
      ((26*I)/27)*Pi*H[{1}, v] - (26*H[{1}, (1 - v)/2]*H[{1}, v])/27 + 
      (13*H[{1}, v]^2)/27 - (52*H[{2}, (1 - v)/2])/27 - 
      ((26*I)/27)*Pi*Log[2] - (26*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (26*H[{1}, v]*Log[2])/27 + (13*Log[2]^2)/27) + 
    G[{b4, b1}, -x^(-2) + z^2]*((-83*Pi^2)/162 + ((7*I)/9)*Pi*H[{-1}, v] + 
      (37*H[{-1}, v]^2)/81 - (I/9)*Pi*H[{1}, (1 - v)/2] - 
      (2*H[{-1}, v]*H[{1}, (1 - v)/2])/9 - (25*H[{1}, (1 - v)/2]^2)/81 - 
      ((2*I)/3)*Pi*H[{1}, v] - (56*H[{-1}, v]*H[{1}, v])/81 + 
      (56*H[{1}, (1 - v)/2]*H[{1}, v])/81 - (4*H[{2}, (1 - v)/2])/27 - 
      ((13*I)/9)*Pi*Log[2] - (130*H[{-1}, v]*Log[2])/81 + 
      (74*H[{1}, (1 - v)/2]*Log[2])/81 + (56*H[{1}, v]*Log[2])/81 + 
      (31*Log[2]^2)/27) + G[{b1, b4}, -x^(-2) + z^2]*
     ((-17*Pi^2)/12 + ((14*I)/9)*Pi*H[{-1}, v] + (37*H[{-1}, v]^2)/81 - 
      ((2*I)/9)*Pi*H[{1}, (1 - v)/2] - (28*H[{-1}, v]*H[{1}, (1 - v)/2])/81 - 
      (95*H[{1}, (1 - v)/2]^2)/162 - ((4*I)/3)*Pi*H[{1}, v] - 
      (88*H[{-1}, v]*H[{1}, v])/81 + (20*H[{1}, (1 - v)/2]*H[{1}, v])/9 - 
      (28*H[{1}, v]^2)/81 + (11*H[{2}, (1 - v)/2])/9 - ((26*I)/9)*Pi*Log[2] - 
      2*H[{-1}, v]*Log[2] + (208*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (32*H[{1}, v]*Log[2])/81 + (97*Log[2]^2)/81) - 
    (136*PolyLog[4, 1/2])/27 + G[{b1}, -x^(-2) + z^2]*
     (((-25*I)/72)*Pi^3 - (223*Pi^2*H[{-1}, v])/324 + 
      ((7*I)/18)*Pi*H[{-1}, v]^2 + (50*H[{-1}, v]^3)/243 + 
      (4*Pi^2*H[{1}, (1 - v)/2])/81 - (I/9)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] - 
      (H[{-1}, v]^2*H[{1}, (1 - v)/2])/81 - ((5*I)/18)*Pi*
       H[{1}, (1 - v)/2]^2 - (2*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/9 - 
      H[{1}, (1 - v)/2]^3/162 + (23*Pi^2*H[{1}, v])/324 - 
      ((2*I)/3)*Pi*H[{-1}, v]*H[{1}, v] - (49*H[{-1}, v]^2*H[{1}, v])/81 + 
      ((2*I)/3)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] + 
      (80*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/81 + 
      (2*H[{1}, (1 - v)/2]^2*H[{1}, v])/27 + (H[{-1}, v]*H[{1}, v]^2)/9 - 
      (64*H[{1}, (1 - v)/2]*H[{1}, v]^2)/81 + H[{1}, v]^3/27 + 
      (14*H[{-1}, v]*H[{2}, (1 - v)/2])/27 - 
      (23*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/27 - 
      (128*H[{1}, v]*H[{2}, (1 - v)/2])/81 - (155*H[{3}, (1 - v)/2])/81 + 
      (203*H[{2, 1}, (1 - v)/2])/81 + (41*Pi^2*Log[2])/54 - 
      ((13*I)/9)*Pi*H[{-1}, v]*Log[2] - (11*H[{-1}, v]^2*Log[2])/9 + 
      ((7*I)/9)*Pi*H[{1}, (1 - v)/2]*Log[2] + 
      (82*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/81 + 
      (8*H[{1}, (1 - v)/2]^2*Log[2])/27 + ((2*I)/3)*Pi*H[{1}, v]*Log[2] + 
      (116*H[{-1}, v]*H[{1}, v]*Log[2])/81 - 
      (208*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/81 - 
      (170*H[{2}, (1 - v)/2]*Log[2])/81 + ((19*I)/18)*Pi*Log[2]^2 + 
      (157*H[{-1}, v]*Log[2]^2)/81 - (145*H[{1}, (1 - v)/2]*Log[2]^2)/81 - 
      (58*H[{1}, v]*Log[2]^2)/81 - (215*Log[2]^3)/243 - (2107*Zeta[3])/972) + 
    G[{b4}, -x^(-2) + z^2]*(((193*I)/324)*Pi^3 - ((26*I)/27)*Pi*H[{-2}, v] + 
      (247*Pi^2*H[{-1}, v])/486 - ((41*I)/81)*Pi*H[{-1}, v]^2 - 
      (160*H[{-1}, v]^3)/729 - (107*Pi^2*H[{1}, (1 - v)/2])/486 + 
      ((38*I)/81)*Pi*H[{-1}, v]*H[{1}, (1 - v)/2] + 
      (74*H[{-1}, v]^2*H[{1}, (1 - v)/2])/243 + ((43*I)/81)*Pi*
       H[{1}, (1 - v)/2]^2 - (H[{-1}, v]*H[{1}, (1 - v)/2]^2)/243 - 
      (389*H[{1}, (1 - v)/2]^3)/1458 - (25*Pi^2*H[{1}, v])/243 + 
      ((44*I)/81)*Pi*H[{-1}, v]*H[{1}, v] + (86*H[{-1}, v]^2*H[{1}, v])/243 - 
      ((124*I)/81)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (146*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/243 - 
      (95*H[{1}, (1 - v)/2]^2*H[{1}, v])/486 + (I/81)*Pi*H[{1}, v]^2 - 
      (13*H[{-1}, v]*H[{1}, v]^2)/243 + (241*H[{1}, (1 - v)/2]*H[{1}, v]^2)/
       486 + (31*H[{1}, v]^3)/1458 - ((26*I)/27)*Pi*H[{2}, (1 - v)/2] - 
      2*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2] + 
      (82*H[{1}, v]*H[{2}, (1 - v)/2])/81 - ((26*I)/27)*Pi*H[{2}, v] + 
      (76*H[{3}, (1 - v)/2])/81 - (26*H[{-2, -1}, v])/27 + 
      (26*H[{-2, 1}, v])/27 - (26*H[{2, -1}, v])/27 + 
      (236*H[{2, 1}, (1 - v)/2])/81 + (26*H[{2, 1}, v])/27 - 
      (11*Pi^2*Log[2])/18 + (52*H[{-2}, v]*Log[2])/27 + 
      ((14*I)/9)*Pi*H[{-1}, v]*Log[2] + (82*H[{-1}, v]^2*Log[2])/81 - 
      (2*I)*Pi*H[{1}, (1 - v)/2]*Log[2] - (98*H[{-1}, v]*H[{1}, (1 - v)/2]*
        Log[2])/81 - (31*H[{1}, (1 - v)/2]^2*Log[2])/162 - 
      ((14*I)/27)*Pi*H[{1}, v]*Log[2] - (22*H[{-1}, v]*H[{1}, v]*Log[2])/27 + 
      (43*H[{1}, (1 - v)/2]*H[{1}, v]*Log[2])/27 + (19*H[{1}, v]^2*Log[2])/
       162 + (82*H[{2}, (1 - v)/2]*Log[2])/81 + (52*H[{2}, v]*Log[2])/27 - 
      ((28*I)/27)*Pi*Log[2]^2 - (115*H[{-1}, v]*Log[2]^2)/81 + 
      (227*H[{1}, (1 - v)/2]*Log[2]^2)/162 + (85*H[{1}, v]*Log[2]^2)/162 + 
      (35*Log[2]^3)/54 - (2231*Zeta[3])/1458) + G[{b2}, -x^(-2) + z^2]*
     ((I/162)*Pi^3 - ((2*I)/27)*Pi*H[{-2}, v] + (4*Pi^2*H[{-1}, v])/81 - 
      (13*Pi^2*H[{1}, (1 - v)/2])/81 + ((8*I)/27)*Pi*H[{-1}, v]*
       H[{1}, (1 - v)/2] + ((5*I)/27)*Pi*H[{1}, (1 - v)/2]^2 - 
      (4*H[{-1}, v]*H[{1}, (1 - v)/2]^2)/27 - (4*H[{1}, (1 - v)/2]^3)/27 + 
      (10*Pi^2*H[{1}, v])/81 - ((8*I)/27)*Pi*H[{-1}, v]*H[{1}, v] - 
      ((2*I)/3)*Pi*H[{1}, (1 - v)/2]*H[{1}, v] - 
      (8*H[{-1}, v]*H[{1}, (1 - v)/2]*H[{1}, v])/27 - 
      (2*H[{1}, (1 - v)/2]^2*H[{1}, v])/27 + ((4*I)/9)*Pi*H[{1}, v]^2 + 
      (4*H[{-1}, v]*H[{1}, v]^2)/27 + (4*H[{1}, (1 - v)/2]*H[{1}, v]^2)/9 - 
      (5*H[{1}, v]^3)/27 - ((2*I)/27)*Pi*H[{2}, (1 - v)/2] - 
      (16*H[{-1}, v]*H[{2}, (1 - v)/2])/27 - 
      (20*H[{1}, (1 - v)/2]*H[{2}, (1 - v)/2])/27 + 
      (14*H[{1}, v]*H[{2}, (1 - v)/2])/27 - ((2*I)/27)*Pi*H[{2}, v] - 
      (2*H[{3}, (1 - v)/2])/3 - (2*H[{-2, -1}, v])/27 + 
      (2*H[{-2, 1}, v])/27 - (2*H[{2, -1}, v])/27 + (2*H[{2, 1}, (1 - v)/2])/
       9 + (2*H[{2, 1}, v])/27 + (2*Pi^2*Log[2])/27 + 
      (4*H[{-2}, v]*Log[2])/27 - ((8*I)/27)*Pi*H[{-1}, v]*Log[2] - 
      ((26*I)/27)*Pi*H[{1}, (1 - v)/2]*Log[2] - 
      (8*H[{-1}, v]*H[{1}, (1 - v)/2]*Log[2])/27 + 
      (2*H[{1}, (1 - v)/2]^2*Log[2])/27 + ((32*I)/27)*Pi*H[{1}, v]*Log[2] + 
      (8*H[{-1}, v]*H[{1}, v]*Log[2])/27 + (32*H[{1}, (1 - v)/2]*H[{1}, v]*
        Log[2])/27 - (19*H[{1}, v]^2*Log[2])/27 + 
      (10*H[{2}, (1 - v)/2]*Log[2])/9 + (4*H[{2}, v]*Log[2])/27 + 
      ((20*I)/27)*Pi*Log[2]^2 + (4*H[{-1}, v]*Log[2]^2)/27 + 
      (20*H[{1}, (1 - v)/2]*Log[2]^2)/27 - (23*H[{1}, v]*Log[2]^2)/27 - 
      Log[2]^3/3 + (5*Zeta[3])/9) + ((2441*I)/972)*Pi*Zeta[3] + 
    (913*H[{-1}, v]*Zeta[3])/729 - (3691*H[{1}, (1 - v)/2]*Zeta[3])/1458 + 
    (3359*H[{1}, v]*Zeta[3])/1458 - (1631*Log[2]*Zeta[3])/486}, 0, 5, 1]}


==> anc/Numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30856,        874]
NotebookOptionsPosition[     29175,        813]
NotebookOutlinePosition[     29549,        829]
CellTagsIndexPosition[     29506,        826]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Numerical evaluation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "1"], "\[LongDash]", 
    SubscriptBox["J", "47"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " master integrals"
}], "Title",
 CellChangeTimes->{{3.756189802968088*^9, 3.756189867889365*^9}}],

Cell["\<\
Below we assume that \[OpenCurlyQuote]ginsh\[CloseCurlyQuote] is accessible \
from the  command prompt and that the present file is in the same directory \
as \[OpenCurlyDoubleQuote]Jresults.m\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.756189873480094*^9, 3.756189904328662*^9}, {
  3.7561899829761763`*^9, 3.756190014690049*^9}}],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{{3.7561896924964333`*^9, 3.756189717568924*^9}, {
  3.756189794703899*^9, 3.7561897977444973`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.756190023055546*^9, 3.756190030377364*^9}}],

Cell[BoxData["\<\"/home/roma/Work/Loop Integrals/Applications/eetautau/Work \
notes/Clean Room/Paper/anc\"\>"], "Output",
 CellChangeTimes->{
  3.756190044786561*^9, {3.7561908826876173`*^9, 3.756190906383328*^9}, 
   3.756191581160264*^9, 3.756191731744179*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GinaCForm", "[", "expr_", "]"}], ":=", 
   RowBox[{"StringReplace", "[", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Unevaluated", "@", "expr"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"indices_List", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"\"\<G(\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"indices", ",", "InputForm"}], "]"}], "<>", "\"\<,\>\"", 
            "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"x", ",", "InputForm"}], "]"}], "<>", "\"\<)\>\""}], 
           ")"}]}], ",", "\n", 
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"indices_List", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"\"\<H(\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"indices", ",", "InputForm"}], "]"}], "<>", "\"\<,\>\"", 
            "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"x", ",", "InputForm"}], "]"}], "<>", "\"\<)\>\""}], 
           ")"}]}], ",", "\n", 
         RowBox[{"_", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<Export not implemented...\>\"", "]"}], 
            ";", 
            RowBox[{"Abort", "[", "]"}]}], ")"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"\"\<Sqrt[\>\"", "~~", 
       RowBox[{"x", ":", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Except", "[", "\"\<]\>\"", "]"}], ".."}], ")"}]}], "~~", 
       "\"\<]\>\""}], "\[RuleDelayed]", 
      RowBox[{"\"\<sqrt(\>\"", "<>", "x", "<>", "\"\<)\>\""}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.7561887832664347`*^9, 3.7561888123591337`*^9}, {
  3.7561892558695307`*^9, 3.756189264673092*^9}, {3.756189330049568*^9, 
  3.756189330792882*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GinshSession", "[", "program_String", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"in", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"in", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"$TemporaryDirectory", ",", "\"\<infile\>\""}], "}"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"WriteString", "[", 
      RowBox[{"in", ",", "program"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"StringSplit", "[", 
       RowBox[{
        RowBox[{"RunProcess", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<ginsh\>\"", ",", "in"}], "}"}], ",", 
          "\"\<StandardOutput\>\""}], "]"}], ",", "\"\<\\n\>\""}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"DeleteFile", "[", "in", "]"}], ";", "\[IndentingNewLine]", 
     "res"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.756191127420816*^9, 3.7561911514552526`*^9}, {
   3.756191186635757*^9, 3.756191249780562*^9}, 3.756191301054*^9, {
   3.7561913359013243`*^9, 3.756191373717222*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GinshN", "[", 
   RowBox[{"expr_", ",", "p_Integer"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Gs", ",", "GsStrings", ",", "GsNrule"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gs", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"_G", "|", "_H"}], ",", "All"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GsStrings", "=", 
      RowBox[{"\"\<Digits=\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"p", "+", "5"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<evalf(\>\"", "<>", 
           RowBox[{"GinaCForm", "[", "#", "]"}], "<>", "\"\<);\\n\>\""}], 
          "&"}], "/@", "Gs"}], "]"}], "<>", "\"\<exit\\n\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GsNrule", "=", 
      RowBox[{"GinshSession", "[", "GsStrings", "]"}]}], ";", "\n", 
     RowBox[{"GsNrule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{"Gs", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"ToExpression", "/@", 
          RowBox[{"StringReplace", "[", 
           RowBox[{"GsNrule", ",", 
            RowBox[{"\"\<E\>\"", "\[Rule]", "\"\<*^\>\""}]}], "]"}]}], 
         ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"expr", "/.", 
      RowBox[{"Dispatch", "[", "GsNrule", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.756189418285734*^9, 3.756189520474476*^9}, {
   3.756189625099745*^9, 3.756189645060711*^9}, 3.756190096875678*^9, {
   3.756191453701848*^9, 3.756191512437893*^9}, {3.756191614238305*^9, 
   3.7561916464635487`*^9}, 3.756191713753749*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]}], ",", 
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], "+", "x"}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], "-", "x"}]}], ",", 
     RowBox[{"a3", "\[Rule]", "0"}], ",", 
     RowBox[{"a4", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "x"]}]}], ",", 
     RowBox[{"a5", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", "-", 
       FractionBox["1", "x"]}]}], ",", 
     RowBox[{"a6", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", 
       FractionBox["1", "x"]}]}], ",", 
     RowBox[{"a7", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], "+", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["x", "4"]}]], "x"]}]}], ",", 
     RowBox[{"a8", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], "-", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["x", "4"]}]], "x"]}]}], ",", 
     RowBox[{"a9", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], "+", 
       FractionBox["x", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["x", "4"]}]]]}]}], ",", 
     RowBox[{"a10", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], "-", 
       FractionBox["x", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["x", "4"]}]]]}]}], ",", 
     RowBox[{"b1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["x", "2"]]}]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["x", "2"]]}], "+", 
       SuperscriptBox["x", "2"]}]}], ",", 
     RowBox[{"b3", "\[Rule]", "0"}], ",", 
     RowBox[{"b4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["1", 
        SuperscriptBox["x", "2"]]}]}], ",", 
     RowBox[{"b5", "\[Rule]", 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"]}]}], ",", 
     RowBox[{"b6", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["2", 
        SuperscriptBox["x", "2"]], "-", 
       SuperscriptBox["x", "2"]}]}], ",", 
     RowBox[{"b7", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["x", "2"]]}], "+", 
       FractionBox[
        SuperscriptBox["x", "2"], 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["x", "4"]}]]}]}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.756188922789925*^9, 3.756188928128924*^9}, 
   3.756189771948284*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", "\"\<Jresults.m\>\"", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"v", "\[Rule]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}], 
        RowBox[{
         SuperscriptBox["x", "2"], "+", "1"}]]}], "}"}]}], "/.", 
    RowBox[{"Dispatch", "[", "weights", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Get", "[", "\"\<Transformation.m\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.756188877536603*^9, 3.756188889064171*^9}, {
   3.7561889614313993`*^9, 3.7561889981745996`*^9}, 3.756189197592215*^9, 
   3.756190058891526*^9, 3.7561902162495737`*^9, {3.756190318601767*^9, 
   3.756190324273161*^9}}],

Cell["\<\
It takes a few seconds to evaluate the line below because series expansion of \
T takes place. \
\>", "Text",
 CellChangeTimes->{{3.756190260719841*^9, 3.756190313489109*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", 
   RowBox[{"T", ".", "J"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.756190226369425*^9, 3.75619024220944*^9}, {
  3.756190322370101*^9, 3.756190327768919*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation example", "Section",
 CellChangeTimes->{{3.7561899215441637`*^9, 3.756189924672394*^9}}],

Cell[TextData[{
 "NB: x and z should satisfy\nx>1&& ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"-", "1"}]], "<", "z", "<", "x"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.756190131030119*^9, 3.756190166865559*^9}}],

Cell["Canonical master integrals:", "Text",
 CellChangeTimes->{{3.756191783533863*^9, 3.756191789133183*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GinshN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"[", "13", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "2"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.75619188981454*^9, 3.7561918982915*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["5", "768"]}], "-", 
   RowBox[{
   "0.015258923787739508094833931831414114035311620944810590860776041641944287\
44279`57.15085478714543", " ", "\[Epsilon]"}], "+", 
   RowBox[{
   "0.065655823236175559390341482183855140703371904046193371707671693459377611\
14889`56.887324926471166", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{
   "0.014780961245596907515867181409497055872250432737156275762853659572017533\
00615`55.666074246056816", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{
   "0.778227601862338611905692409610984545235031508829781129285602042691692673\
74216`56.86663901771462", " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[-5, 
     768], -0.0152589237877395080948339318314141140353116209448105908607760416\
4194428744279`57.15085478714543, 
    0.065655823236175559390341482183855140703371904046193371707671693459377611\
14889`56.887324926471166, 
    0.014780961245596907515867181409497055872250432737156275762853659572017533\
00615`55.666074246056816, 
    0.778227601862338611905692409610984545235031508829781129285602042691692673\
74216`56.86663901771462}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.756191890055094*^9, 3.756191898651289*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GinshN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"[", "43", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "2"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.75619181499006*^9, 3.7561918204061127`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["8567", "38880"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.6717451661045135625370221720301513734604503238274863548222239857335291\
3162699`57.171600284125994", "-", 
      RowBox[{
      "0.223822316112235783707343677255252648899849774595397199693945383762671\
076270905322175917090565441`73.10043388339513", " ", "\[ImaginaryI]"}]}], 
     ")"}], " ", "\[Epsilon]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "1.3243869539135573112022590020050102650577438251366577389205309139963359\
1119672`56.55784110532779", "-", 
      RowBox[{
      "2.543716019384637608763874829323830642593346709796575886725742546086174\
18400405`57.089489615758275", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "7.8865898985315593915971769922160932631839247870491539461178096451124115\
0335653`56.54895228748508", "+", 
      RowBox[{
      "3.204478031298321739976709003672074923785683327699779735039656994173070\
1019637`56.2460309593594", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "5.1427148313739149319004183462709971848884421710208557865110559690028149\
4630245`55.6481991184151", "+", 
      RowBox[{
      "9.184254597565237978528747458702558793667804668334145854334215411941476\
53905905`55.98114219805988", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[-8567, 38880], 
    Complex[
    0.671745166104513562537022172030151373460450323827486354822223985733529131\
62699`57.171600284125994, \
-0.223822316112235783707343677255252648899849774595397199693945383762671076270\
905322175917090565441`73.10043388339513], 
    Complex[-1.\
32438695391355731120225900200501026505774382513665773892053091399633591119672`\
56.55784110532779, 
     2.54371601938463760876387482932383064259334670979657588672574254608617418\
400405`57.089489615758275], 
    Complex[-7.\
88658989853155939159717699221609326318392478704915394611780964511241150335653`\
56.54895228748508, \
-3.204478031298321739976709003672074923785683327699779735039656994173070101963\
7`56.2460309593594], 
    Complex[-5.\
14271483137391493190041834627099718488844217102085578651105596900281494630245`\
55.6481991184151, \
-9.184254597565237978528747458702558793667804668334145854334215411941476539059\
05`55.98114219805988]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.756191820702943*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GinshN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"[", "45", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "2"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.756189587736706*^9, 3.7561895971771107`*^9}, {
   3.7561896574585657`*^9, 3.756189673319955*^9}, 3.756189738424733*^9, {
   3.756190066418989*^9, 3.7561901074408627`*^9}, {3.756190181023782*^9, 
   3.7561901861232443`*^9}, 3.756190221718348*^9, 3.756190347467416*^9, 
   3.756191465478724*^9, {3.7561915061108294`*^9, 3.7561915366301823`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["11", "324"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.1182690960916104345220733551588260835267898713292206507702519455542045\
7849414`57.327812156613575", "-", 
      RowBox[{
      "0.112719180857967118509655028798222904409852142801653102372943613844377\
671984806109904478101566351`73.71307346675718", " ", "\[ImaginaryI]"}]}], 
     ")"}], " ", "\[Epsilon]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.1459078880569217443251480419727381864480018894983196512378276899211165\
9915627`56.70260031964612", "+", 
      RowBox[{
      "0.466900604285276458584278266146368246243672412284049168548761904914170\
42087935`57.30704739961047", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "1.1196732961783000423371794287183958145202351158872168753182529075908634\
0840135`56.9911014277596", "-", 
      RowBox[{
      "1.417712691513476451641713557691709457897621328629442667253950961018183\
89898321`56.90700861234751", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "3.6840166176780030535492904482273052090812649187009997512504988259389792\
106052`56.651209552795486", "-", 
      RowBox[{
      "1.348317420494983322375790281019840706535596643179044608266451241787452\
35348715`56.04771395309335", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[-11, 324], 
    Complex[
    0.118269096091610434522073355158826083526789871329220650770251945554204578\
49414`57.327812156613575, \
-0.112719180857967118509655028798222904409852142801653102372943613844377671984\
806109904478101566351`73.71307346675718], 
    Complex[
    0.145907888056921744325148041972738186448001889498319651237827689921116599\
15627`56.70260031964612, 
     0.46690060428527645858427826614636824624367241228404916854876190491417042\
087935`57.30704739961047], 
    Complex[-1.\
11967329617830004233717942871839581452023511588721687531825290759086340840135`\
56.9911014277596, 
     1.41771269151347645164171355769170945789762132862944266725395096101818389\
898321`56.90700861234751], 
    Complex[-3.\
6840166176780030535492904482273052090812649187009997512504988259389792106052`\
56.651209552795486, 
     1.34831742049498332237579028101984070653559664317904460826645124178745235\
348715`56.04771395309335]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.756189598594942*^9, {3.756189654314452*^9, 3.7561896734944363`*^9}, 
   3.756189750467197*^9, {3.756189947147859*^9, 3.756189959931988*^9}, {
   3.756190057235173*^9, 3.7561901091409492`*^9}, {3.756190174879698*^9, 
   3.756190188091951*^9}, 3.756190223577649*^9, 3.756190349345941*^9, 
   3.756191308029215*^9, {3.756191340729309*^9, 3.756191365359631*^9}, 
   3.756191419869739*^9, {3.756191467395996*^9, 3.756191540437649*^9}, 
   3.756191588558148*^9, {3.7561916411246643`*^9, 3.756191651155238*^9}, 
   3.756191739058557*^9}]
}, Open  ]],

Cell["Original master integrals:", "Text",
 CellChangeTimes->{{3.756191783533863*^9, 3.756191799813202*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GinshN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"[", "13", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "2"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.7561919066620502`*^9, 3.7561919069584703`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1.2552978799308564954365473231644530982652268671397033649650636558632020103\
9837`56.03276408171997", "-", 
   RowBox[{
   "0.115628709952610164066754265335469061024704431657591238384555856487213103\
89441`54.4744230254535", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   1.2552978799308564954365473231644530982652268671397033649650636558632020103\
9837`56.03276408171997, \
-0.115628709952610164066754265335469061024704431657591238384555856487213103894\
41`54.4744230254535}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.75619190720583*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GinshN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"[", "43", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "2"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.756191852358324*^9, 3.756191852685986*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["43264", 
     RowBox[{"3796875", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Epsilon]", "3"]], 
    RowBox[{"(", 
     RowBox[{
     "0.0527019283579316621709504977111618655647141251340130632082535103110507\
0237948`55.917829153779905", "-", 
      RowBox[{
      "0.040271959871084093235214163950875381565009285005796912070714074916031\
220444908606256784339930266`72.42108754848131", " ", "\[ImaginaryI]"}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Epsilon]", "2"]], 
    RowBox[{"(", 
     RowBox[{
     "0.0081769227785786945629861801052180613295712544952824318722074547020879\
2873484`54.10895011380463", "+", 
      RowBox[{
      "0.206514830325054976479145659650171689730237593351955156718038176419694\
53907117`55.60618275611153", " ", "\[ImaginaryI]"}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
     "0.4231231760516596040637170767073804832920437494872186672942831325671675\
868739`55.02141903353892", "+", 
      RowBox[{
      "0.104810546484752660717876469483782815741598987432663147005484131490509\
07606199`54.511625292917905", " ", "\[ImaginaryI]"}]}], ")"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
    "0.12155434537141648986210871932379244650809042043580405854265854014167323\
91973`53.80300548651272", "-", 
     RowBox[{
     "0.8918434007555834438104998206404512323032392309415973810978872753402717\
3457825`54.768669434857294", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -4, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[-43264, 3796875], 
    Complex[
    0.052701928357931662170950497711161865564714125134013063208253510311050702\
37948`55.917829153779905, \
-0.040271959871084093235214163950875381565009285005796912070714074916031220444\
908606256784339930266`72.42108754848131], 
    Complex[
    0.008176922778578694562986180105218061329571254495282431872207454702087928\
73484`54.10895011380463, 
     0.20651483032505497647914565965017168973023759335195515671803817641969453\
907117`55.60618275611153], 
    Complex[-0.\
4231231760516596040637170767073804832920437494872186672942831325671675868739`\
55.02141903353892, \
-0.104810546484752660717876469483782815741598987432663147005484131490509076061\
99`54.511625292917905], 
    Complex[
    0.121554345371416489862108719323792446508090420435804058542658540141673239\
1973`53.80300548651272, \
-0.891843400755583443810499820640451232303239230941597381097887275340271734578\
25`54.768669434857294]}, -4, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.756191854172038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GinshN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"[", "47", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "2"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}]}], "}"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.756190336089616*^9, 3.756190351889381*^9}, {
  3.756190898041893*^9, 3.756190901546739*^9}, {3.756190988790427*^9, 
  3.7561909976687603`*^9}, {3.756191755207781*^9, 3.7561917737023773`*^9}, {
  3.756191864599826*^9, 3.756191865031673*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["4156724", 
    RowBox[{"7688671875", " ", 
     SuperscriptBox["\[Epsilon]", "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Epsilon]", "3"]], 
    RowBox[{"(", 
     RowBox[{
     "0.0059344855040284705569648332241696522770944946263391319575215513724846\
093431`56.328305267093114", "-", 
      RowBox[{
      "0.000942363860983367781704011436450483928621217269135647742454709353035\
130558410861386408726868318`72.38210833483944", " ", "\[ImaginaryI]"}]}], 
     ")"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Epsilon]", "2"]], 
    RowBox[{"(", 
     RowBox[{
     "0.0072851367220535892226920395814155022452877675729100207997814992040462\
3400591`54.65060641252885", "+", 
      RowBox[{
      "0.030837380456171316827646490666971175182923927666613426251796936384640\
79471185`56.71963127583637", " ", "\[ImaginaryI]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
     "0.2449213287744209968507164752124416181392856413462932440320058102146805\
6848189`54.70902706545777", "-", 
      RowBox[{
      "0.018449054393832579579826279461450403314728577860340226292779897410345\
15321576`54.35362671596842", " ", "\[ImaginaryI]"}]}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
    "0.85078738187829437728192817628173972385423187952900594313268754004322793\
526314`54.0691076275935", "-", 
     RowBox[{
     "0.6462962310515723899690590428488325313128196388240370858273607974228211\
3636037`54.36409321615827", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -4, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[4156724, 7688671875], 
    Complex[-0.\
0059344855040284705569648332241696522770944946263391319575215513724846093431`\
56.328305267093114, 
     0.00094236386098336778170401143645048392862121726913564774245470935303513\
0558410861386408726868318`72.38210833483944], 
    Complex[-0.\
00728513672205358922269203958141550224528776757291002079978149920404623400591`\
54.65060641252885, \
-0.030837380456171316827646490666971175182923927666613426251796936384640794711\
85`56.71963127583637], 
    Complex[
    0.244921328774420996850716475212441618139285641346293244032005810214680568\
48189`54.70902706545777, \
-0.018449054393832579579826279461450403314728577860340226292779897410345153215\
76`54.35362671596842], 
    Complex[-0.\
85078738187829437728192817628173972385423187952900594313268754004322793526314`\
54.0691076275935, 
     0.64629623105157238996905904284883253131281963882403708582736079742282113\
636037`54.36409321615827]}, -4, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.756190341019804*^9, 3.75619035674737*^9}, 
   3.75619091851029*^9, {3.756190996161848*^9, 3.756191000903764*^9}, 
   3.7561915926918373`*^9, {3.756191741998632*^9, 3.756191776590568*^9}, 
   3.756191869354664*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1895, 2105},
WindowMargins->{{Automatic, -574}, {-555, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 310, 10, 300, "Title"],
Cell[893, 34, 358, 6, 106, "Text"],
Cell[CellGroupData[{
Cell[1276, 44, 152, 2, 129, "Section"],
Cell[CellGroupData[{
Cell[1453, 50, 169, 3, 103, "Code"],
Cell[1625, 55, 262, 4, 63, "Output"]
}, Open  ]],
Cell[1902, 62, 1981, 50, 221, "Code"],
Cell[3886, 114, 1162, 28, 338, "Code"],
Cell[5051, 144, 1796, 44, 340, "Code"],
Cell[6850, 190, 3058, 99, 180, "Code"],
Cell[9911, 291, 764, 20, 190, "Code"],
Cell[10678, 313, 185, 4, 64, "Text"],
Cell[10866, 319, 204, 5, 103, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11107, 329, 105, 1, 129, "Section"],
Cell[11215, 332, 295, 9, 108, "Text"],
Cell[11513, 343, 109, 1, 64, "Text"],
Cell[CellGroupData[{
Cell[11647, 348, 373, 11, 65, "Input"],
Cell[12023, 361, 1533, 36, 245, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13593, 402, 377, 11, 65, "Input"],
Cell[13973, 415, 2812, 69, 413, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16822, 489, 676, 15, 65, "Input"],
Cell[17501, 506, 3327, 77, 385, "Output"]
}, Open  ]],
Cell[20843, 586, 108, 1, 64, "Text"],
Cell[CellGroupData[{
Cell[20976, 591, 380, 11, 65, "Input"],
Cell[21359, 604, 805, 19, 134, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22201, 628, 376, 11, 65, "Input"],
Cell[22580, 641, 2883, 72, 475, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25500, 718, 573, 14, 65, "Input"],
Cell[26076, 734, 3059, 74, 475, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Transformation.m <==
(*

Transformation to epsilon-form. Canonical masters are related to the original ones via j=T.J.
Notations:
  d = 4-2\[Epsilon] is the space-time dimension,
  m = 1 is the mass of both final particles,
  v = beta = (x^2-1)/(x^2+1)=Sqrt[1-4/s] is the velocity of the final particles,

  z is defined via 
    vparallel = (z^2-1)/(z^2+1), where vparallel=v*Cos[theta] is the longitudinal velocity of the  final particles.
  Mandelstam variables s and t are defined via x and z as
    s = (x+1/x)^2
    t = 1 - (x+1/x)^2/(1 + z^2)

*)
{{96/((-1 + \[Epsilon])^2*\[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (96*(1 + x^2)^2)/(x^2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (96*(-1 + 4*\[Epsilon]))/(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (192*(2*x^2 + 2*x^2*z^2 + \[Epsilon] - 6*x^2*\[Epsilon] + 
     x^4*\[Epsilon] - 8*x^2*z^2*\[Epsilon]))/(x^2*(1 + z^2)*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (48*(2*x^2 + 2*x^4 + 2*x^6 + 2*x^2*z^2 + 2*x^6*z^2 - 2*x^4*z^4 + 
     2*\[Epsilon] - 3*x^2*\[Epsilon] - 2*x^4*\[Epsilon] - 3*x^6*\[Epsilon] + 
     2*x^8*\[Epsilon] - 11*x^2*z^2*\[Epsilon] - 6*x^4*z^2*\[Epsilon] - 
     11*x^6*z^2*\[Epsilon] + 8*x^4*z^4*\[Epsilon]))/
   (x^2*(1 + z^2)*(1 + x^2 + x^4 - x^2*z^2)*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 192/(\[Epsilon]^2*(-1 + 3*\[Epsilon])), 
  (48*(2 + 3*x^2 + 2*x^4 - x^2*z^2))/((1 + x^2 + x^4 - x^2*z^2)*\[Epsilon]^2*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (192*(2*x^2 + 2*x^2*z^2 - 8*x^2*\[Epsilon] + 
     z^2*\[Epsilon] - 6*x^2*z^2*\[Epsilon] + x^4*z^2*\[Epsilon]))/
   (x^2*(1 + z^2)*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (48*(-2*x^4 + 2*x^2*z^2 + 2*x^6*z^2 + 2*x^2*z^4 + 
     2*x^4*z^4 + 2*x^6*z^4 + 8*x^4*\[Epsilon] - 11*x^2*z^2*\[Epsilon] - 
     6*x^4*z^2*\[Epsilon] - 11*x^6*z^2*\[Epsilon] + 2*z^4*\[Epsilon] - 
     3*x^2*z^4*\[Epsilon] - 2*x^4*z^4*\[Epsilon] - 3*x^6*z^4*\[Epsilon] + 
     2*x^8*z^4*\[Epsilon]))/(x^2*(1 + z^2)*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*
    \[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 192/(\[Epsilon]^2*(-1 + 3*\[Epsilon])), 
  (48*(-x^2 + 2*z^2 + 3*x^2*z^2 + 2*x^4*z^2))/
   ((-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^2*(-1 + 3*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(96*x^2*(1 + z^2))/((1 + x^2 + x^4 - x^2*z^2)*(-1 + \[Epsilon])*
    \[Epsilon]^2*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  (96*(1 + x^2)^2)/((1 + x^2 + x^4 - x^2*z^2)*(-1 + \[Epsilon])*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (48*x^2*(1 + z^2))/((1 + x^2 + x^4 - x^2*z^2)*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  (96*(1 + x^2)^2)/((1 + x^2 + x^4 - x^2*z^2)*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -48/(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  (96*(1 + x^2))/((-1 + x)*(1 + x)*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(96*x^4*(1 + z^2)^2)/((1 + x^2 + x^4 - x^2*z^2)^2*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 0, 0, (192*x^2*(1 + x^2)^2*(1 + z^2))/
   ((1 + x^2 + x^4 - x^2*z^2)^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 0, 0, 
  (96*(1 + x^2)^4)/((1 + x^2 + x^4 - x^2*z^2)^2*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(12*(-9*x^2 - 9*x^2*z^2 + 7*\[Epsilon] + 50*x^2*\[Epsilon] + 
     7*x^4*\[Epsilon] + 36*x^2*z^2*\[Epsilon]))/((1 + x^2)^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 
  (6*(x^2 + x^2*z^2 + \[Epsilon] - 2*x^2*\[Epsilon] + x^4*\[Epsilon] - 
     4*x^2*z^2*\[Epsilon]))/((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, (96*x^2*(1 + z^2)*(-1 + 4*\[Epsilon]))/
   ((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 
  0, (48*x^2*(1 + z^2)*(-1 + 4*\[Epsilon]))/((1 + x^2)^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (48*(-x^2 - x^2*z^2 + \[Epsilon] + 6*x^2*\[Epsilon] + x^4*\[Epsilon] + 
     4*x^2*z^2*\[Epsilon]))/((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (48*(-x^2 - x^4 - x^6 - x^2*z^2 - x^6*z^2 + 
     x^4*z^4 + \[Epsilon] + 9*x^2*\[Epsilon] + 12*x^4*\[Epsilon] + 
     9*x^6*\[Epsilon] + x^8*\[Epsilon] + 5*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] + 5*x^6*z^2*\[Epsilon] - 4*x^4*z^4*\[Epsilon]))/
   ((1 + x^2)^2*(1 + x^2 + x^4 - x^2*z^2)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(108*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 
  (-6*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 
  (96*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-36*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 
  (-6*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {48/(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 
  (48*(x^2 + x^2*z^2 + 2*\[Epsilon] + 2*x^4*\[Epsilon] - 
     4*x^2*z^2*\[Epsilon]))/((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 
  (96*(x^2 + x^2*z^2 + \[Epsilon] - 2*x^2*\[Epsilon] + x^4*\[Epsilon] - 
     4*x^2*z^2*\[Epsilon]))/((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (96*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (96*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {48/(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (48*(x^2 + x^2*z^2 - 4*x^2*\[Epsilon] + 2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon]))/((1 + x^2)^2*z^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (96*(x^2 + x^2*z^2 - 4*x^2*\[Epsilon] + 
     z^2*\[Epsilon] - 2*x^2*z^2*\[Epsilon] + x^4*z^2*\[Epsilon]))/
   ((1 + x^2)^2*z^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (96*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (96*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (512*x^2)/(3*(1 + x^2)^2*\[Epsilon]^4), 
  (256*x^2)/(3*(1 + x^2)^2*\[Epsilon]^4), 
  (512*x^2)/(3*(1 + x^2)^2*\[Epsilon]^4), 
  (256*x^2)/(3*(1 + x^2)^2*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-48*x^2)/((1 + x^2)^2*\[Epsilon]^4), (-96*x^2)/((1 + x^2)^2*\[Epsilon]^4), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, (144*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (192*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (128*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (192*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (128*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-96*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (-288*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-24*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  0, 0, 0, 0, 0, (-96*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-296*x^2*(1 + z^2))/(3*(1 + x^2)^2*\[Epsilon]^4), 
  (-12*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^4), 0, 0, 
  (32*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^4), 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-592*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^2*(1 + \[Epsilon])), 
  (-72*x^4*(-1 + z)*(1 + z)*(1 + z^2))/((1 + x^2)^4*z^2*\[Epsilon]^2*
    (1 + \[Epsilon])), 0, 0, (192*x^4*(1 + z^2)^2)/
   ((1 + x^2)^4*z^2*\[Epsilon]^2*(1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (96*x^4*(1 + z^2)*(-1 + 3*z^2))/
   ((1 + x^2)^4*z^2*\[Epsilon]^2*(1 + \[Epsilon])), 
  (288*x^4*(-1 + z)*(1 + z)*(1 + z^2))/((1 + x^2)^4*z^2*\[Epsilon]^2*
    (1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, (-296*x^2*(1 + z^2))/(3*(1 + x^2)^2*z^2*
    \[Epsilon]^4), (-12*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^4), 
  (32*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (48*x^2*(1 + z^2))/
   ((1 + x^2)^2*z^2*\[Epsilon]^4), (48*x^2*(1 + z^2))/
   ((1 + x^2)^2*z^2*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (-592*x^4*(1 + z^2)^2)/
   ((1 + x^2)^4*z^2*\[Epsilon]^2*(1 + \[Epsilon])), 
  (72*x^4*(-1 + z)*(1 + z)*(1 + z^2))/((1 + x^2)^4*z^2*\[Epsilon]^2*
    (1 + \[Epsilon])), (192*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^2*
    (1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-96*x^4*(-3 + z^2)*(1 + z^2))/((1 + x^2)^4*z^2*\[Epsilon]^2*
    (1 + \[Epsilon])), (-288*x^4*(-1 + z)*(1 + z)*(1 + z^2))/
   ((1 + x^2)^4*z^2*\[Epsilon]^2*(1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^4), 
  (-48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (12*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^3), 
  (-128*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^3), 
  (-96*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^3), 0, 0, 0, 
  (48*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-48*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^3), 
  (96*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-12*x^4*(1 + z^2)^2)/((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*
    \[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, (-24*x^4*(1 + z^2)^2)/
   ((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, (64*x^4*(1 + z^2)^2)/
   ((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), 0, 0, 0, (16*x^4*(1 + z^2)^2)/
   ((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), (-48*x^4*(1 + z^2)^2)/
   ((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (48*x^2*(1 + z^2)*(-2*x^2 + z^2 + x^4*z^2))/
   ((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(12*x^4*(1 + z^2)^2*(-6*x^2 + 7*z^2 + 8*x^2*z^2 + 7*x^4*z^2))/
   ((1 + x^2)^4*z^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3), 0, 
  (-6*x^4*(1 + z^2)^2*(-7*x^2 + 3*z^2 - x^2*z^2 + 3*x^4*z^2))/
   ((1 + x^2)^4*z^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3), 0, 0, 0, 
  0, (-64*x^6*(1 + z^2)^3)/((1 + x^2)^4*z^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*
    \[Epsilon]^3), 0, 0, 0, (-16*x^6*(1 + z^2)^3)/
   ((1 + x^2)^4*z^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3), 
  (48*x^4*(1 + z^2)^2)/((1 + x^2)^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*
    \[Epsilon]^3), (144*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (48*x^4*(1 + z^2)^2*(-2*x^2 + 3*z^2 + 4*x^2*z^2 + 3*x^4*z^2))/
   ((1 + x^2)^4*z^2*(-x^2 + z^2 + x^2*z^2 + x^4*z^2)*\[Epsilon]^3), 
  (144*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-96*x^2)/((-1 + x)*(1 + x)*(1 + x^2)*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(16*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (32*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (-16*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (32*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (24*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (-96*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (-48*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  (96*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (80*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (96*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 
  (80*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-96*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 
  (-192*x^4*(1 + z^2)^2)/((1 + x^2)^4*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-10*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-8*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (4*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-72*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (64*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (24*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  (-36*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-20*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-24*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-32*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 
  (-48*x^2*(1 + z^2))/((1 + x^2)^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(2*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (-8*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (4*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (24*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (12*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (-80*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (-48*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 
  (-12*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (-20*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (-24*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (-8*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (48*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 0, 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 
  (48*x^2*(1 + z^2))/((1 + x^2)^2*z^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-96*x^2)/((-1 + x)*(1 + x)*(1 + x^2)*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, (96*x^2)/((1 + x^2)^2*\[Epsilon]^2*
    (1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
  (-192*x^2)/((-1 + x)*(1 + x)*(1 + x^2)*\[Epsilon]^2*(1 + 2*\[Epsilon])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (192*x^2)/((-1 + x)*(1 + x)*(1 + x^2)*\[Epsilon]^2*(1 + 2*\[Epsilon])), 
  (96*x^2)/((1 + x^2)^2*\[Epsilon]^2*(1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(672*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 
  (580*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 0, 0, 0, 
  (-16*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 
  (-16*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 0, 
  (-96*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 
  (-192*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 
  (-216*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-8*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (24*x^4*(1 + z^2)^2)/((1 + x^2)^4*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-108*x^4*(1 + z^2))/
   ((-1 + x)*(1 + x)*(1 + x^2)^3*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (72*x^4*(1 + z^2))/(7*(-1 + x)*(1 + x)*(1 + x^2)^3*\[Epsilon]^4), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-48*x^6*(1 + z^2)^2*(1 + x^4 - 2*x^2*z^2))/
   ((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 
  (-16*x^6*(1 + z^2)^2*(-3 - 3*x^4 + 74*x^2*z^2 + 22*\[Epsilon] - 
     62*x^2*\[Epsilon] + 22*x^4*\[Epsilon] + 222*x^2*z^2*\[Epsilon] + 
     62*\[Epsilon]^2 - 136*x^2*\[Epsilon]^2 + 62*x^4*\[Epsilon]^2 + 
     148*x^2*z^2*\[Epsilon]^2))/((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*
    \[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (-12*x^6*(1 + z^2)^2*(13 - 2*x^2 + 13*x^4 - 16*x^2*z^2))/
   ((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 
  (-16*x^6*(1 + z^2)^2*(721 + 720*x^2 + 721*x^4 - 722*x^2*z^2))/
   (45*(-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 
  (-2*x^6*(1 + z^2)^2*(361 + 1440*x^2 + 361*x^4 + 718*x^2*z^2))/
   (15*(-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 0, 0, 
  (-1208*x^6*(1 + z^2)^2*(1 + x^4 - 2*x^2*z^2))/(15*(-1 + x)^2*(1 + x)^2*
    (1 + x^2)^6*\[Epsilon]^3), (-48*x^6*(-1 + x^2 - 2*x*z)*(-1 + x^2 + 2*x*z)*
    (1 + z^2)^2)/((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 
  (-12*x^6*(1 + z^2)^2*(9 + 18*x^4 + 9*x^8 - 18*x^2*z^2 - 18*x^6*z^2 + 
     54*\[Epsilon] - 36*x^2*\[Epsilon] + 108*x^4*\[Epsilon] - 
     36*x^6*\[Epsilon] + 54*x^8*\[Epsilon] - 108*x^2*z^2*\[Epsilon] + 
     72*x^4*z^2*\[Epsilon] - 108*x^6*z^2*\[Epsilon] + 64*\[Epsilon]^2 - 
     72*x^2*\[Epsilon]^2 + 160*x^4*\[Epsilon]^2 - 72*x^6*\[Epsilon]^2 + 
     64*x^8*\[Epsilon]^2 - 144*x^2*z^2*\[Epsilon]^2 + 
     144*x^4*z^2*\[Epsilon]^2 - 144*x^6*z^2*\[Epsilon]^2))/
   ((-1 + x)^3*(1 + x)^3*(1 + x^2)^7*\[Epsilon]^4*(1 + 2*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-144*x^6*(1 + z^2)^2*(1 + x^4 - 2*x^2*z^2))/
   ((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 0, 0, 
  (-96*x^6*(1 + z^2)^2*(1 + x^4 - 4*x^2*z^2 + 2*\[Epsilon] - 
     2*x^2*\[Epsilon] + 2*x^4*\[Epsilon] - 4*x^2*z^2*\[Epsilon]))/
   ((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3*(1 + \[Epsilon])), 
  (-144*x^6*(1 + z^2)^2*(1 + x^4 - 2*x^2*z^2 + 3*\[Epsilon] - 
     4*x^2*\[Epsilon] + 3*x^4*\[Epsilon] - 2*x^2*z^2*\[Epsilon]))/
   ((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3*(1 + \[Epsilon])), 
  (48*x^6*(-1 + x^2 - 2*x*z)*(-1 + x^2 + 2*x*z)*(1 + z^2)^2)/
   ((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 
  (192*x^8*(1 + z^2)^3)/((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3), 0, 
  0, 0, 0, 0, 0, (-384*x^6*(1 + z^2)^2)/((-1 + x)*(1 + x)*(1 + x^2)^5*
    \[Epsilon]^2*(1 + 2*\[Epsilon])), 
  (-96*x^6*(1 + z^2)^2*(1 + x^4 + 4*\[Epsilon] - 4*x^2*\[Epsilon] + 
     4*x^4*\[Epsilon]))/((-1 + x)^2*(1 + x)^2*(1 + x^2)^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), 0, (72*x^6*(1 + z^2)^2*(1 + x^4 - 2*x^2*z^2)*
    (1 + x^4 + 4*\[Epsilon] - 4*x^2*\[Epsilon] + 4*x^4*\[Epsilon]))/
   (7*(-1 + x)^3*(1 + x)^3*(1 + x^2)^7*\[Epsilon]^4), 
  (-36*x^6*(1 + z^2)^2*(1 + x^4 - 2*x^2*z^2))/((-1 + x)^2*(1 + x)^2*
    (1 + x^2)^6*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1536*x^3*(1 + z^2))/
   ((1 + x^2)^3*z*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*x^4*(1 + z^2)*(8*x^2 + 7*z^2 + 30*x^2*z^2 + 7*x^4*z^2 + 8*x^2*z^4 + 
     44*x^2*\[Epsilon] + 78*z^2*\[Epsilon] + 224*x^2*z^2*\[Epsilon] + 
     78*x^4*z^2*\[Epsilon] + 10*z^4*\[Epsilon] + 24*x^2*z^4*\[Epsilon] + 
     10*x^4*z^4*\[Epsilon] - 20*x^2*z^6*\[Epsilon] + 56*x^2*\[Epsilon]^2 + 
     168*z^2*\[Epsilon]^2 + 328*x^2*z^2*\[Epsilon]^2 + 
     168*x^4*z^2*\[Epsilon]^2 + 8*z^4*\[Epsilon]^2 - 
     168*x^2*z^4*\[Epsilon]^2 + 8*x^4*z^4*\[Epsilon]^2 - 
     120*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-4*x^4*(24*x^2 - 2097*z^2 - 4566*x^2*z^2 - 2097*x^4*z^2 - 2097*z^4 - 
     5010*x^2*z^4 - 2097*x^4*z^4 - 420*x^2*z^6 + 168*x^2*\[Epsilon] - 
     6886*z^2*\[Epsilon] - 16844*x^2*z^2*\[Epsilon] - 
     6886*x^4*z^2*\[Epsilon] - 6766*z^4*\[Epsilon] - 
     20204*x^2*z^4*\[Epsilon] - 6766*x^4*z^4*\[Epsilon] + 12*z^6*\[Epsilon] - 
     3432*x^2*z^6*\[Epsilon] + 12*x^4*z^6*\[Epsilon] - 
     24*x^2*z^8*\[Epsilon] + 240*x^2*\[Epsilon]^2 + 6056*z^2*\[Epsilon]^2 + 
     5584*x^2*z^2*\[Epsilon]^2 + 6056*x^4*z^2*\[Epsilon]^2 + 
     6584*z^4*\[Epsilon]^2 - 752*x^2*z^4*\[Epsilon]^2 + 
     6584*x^4*z^4*\[Epsilon]^2 + 96*z^6*\[Epsilon]^2 - 
     7104*x^2*z^6*\[Epsilon]^2 + 96*x^4*z^6*\[Epsilon]^2 - 
     144*x^2*z^8*\[Epsilon]^2))/(3*(1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (2*x^4*(8*x^2 + 151*z^2 + 326*x^2*z^2 + 151*x^4*z^2 + 151*z^4 + 
     326*x^2*z^4 + 151*x^4*z^4 + 8*x^2*z^6 + 56*x^2*\[Epsilon] + 
     450*z^2*\[Epsilon] + 1060*x^2*z^2*\[Epsilon] + 450*x^4*z^2*\[Epsilon] + 
     418*z^4*\[Epsilon] + 980*x^2*z^4*\[Epsilon] + 418*x^4*z^4*\[Epsilon] + 
     4*z^6*\[Epsilon] + 40*x^2*z^6*\[Epsilon] + 4*x^4*z^6*\[Epsilon] - 
     8*x^2*z^8*\[Epsilon] + 80*x^2*\[Epsilon]^2 - 672*z^2*\[Epsilon]^2 - 
     1152*x^2*z^2*\[Epsilon]^2 - 672*x^4*z^2*\[Epsilon]^2 - 
     784*z^4*\[Epsilon]^2 - 1472*x^2*z^4*\[Epsilon]^2 - 
     784*x^4*z^4*\[Epsilon]^2 + 32*z^6*\[Epsilon]^2 + 
     32*x^4*z^6*\[Epsilon]^2 - 48*x^2*z^8*\[Epsilon]^2))/
   ((1 + x^2)^6*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-8*x^4*(1 + z^2)*(4*x^2 - 17*z^2 - 26*x^2*z^2 - 17*x^4*z^2 + 4*x^2*z^4 + 
     12*x^2*\[Epsilon] - 134*z^2*\[Epsilon] - 248*x^2*z^2*\[Epsilon] - 
     134*x^4*z^2*\[Epsilon] + 18*z^4*\[Epsilon] + 8*x^2*z^4*\[Epsilon] + 
     18*x^4*z^4*\[Epsilon] - 36*x^2*z^6*\[Epsilon] + 8*x^2*\[Epsilon]^2 - 
     272*z^2*\[Epsilon]^2 - 552*x^2*z^2*\[Epsilon]^2 - 
     272*x^4*z^2*\[Epsilon]^2 + 160*z^4*\[Epsilon]^2 + 
     88*x^2*z^4*\[Epsilon]^2 + 160*x^4*z^4*\[Epsilon]^2 - 
     216*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-2*x^4*(1 + z^2)*(12*x^2 - 21*z^2 - 18*x^2*z^2 - 21*x^4*z^2 + 12*x^2*z^4 + 
     48*x^2*\[Epsilon] - 178*z^2*\[Epsilon] - 260*x^2*z^2*\[Epsilon] - 
     178*x^4*z^2*\[Epsilon] + 48*z^4*\[Epsilon] + 48*x^2*z^4*\[Epsilon] + 
     48*x^4*z^4*\[Epsilon] - 96*x^2*z^6*\[Epsilon] + 48*x^2*\[Epsilon]^2 - 
     400*z^2*\[Epsilon]^2 - 704*x^2*z^2*\[Epsilon]^2 - 
     400*x^4*z^2*\[Epsilon]^2 + 312*z^4*\[Epsilon]^2 + 
     96*x^2*z^4*\[Epsilon]^2 + 312*x^4*z^4*\[Epsilon]^2 - 
     576*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (4*x^4*(1 + z^2)*(24*x^2 - 263*z^2 - 478*x^2*z^2 - 263*x^4*z^2 + 
     24*x^2*z^4 + 232*x^2*\[Epsilon] - 1711*z^2*\[Epsilon] - 
     3054*x^2*z^2*\[Epsilon] - 1711*x^4*z^2*\[Epsilon] + 32*z^4*\[Epsilon] + 
     136*x^2*z^4*\[Epsilon] + 32*x^4*z^4*\[Epsilon] - 64*x^2*z^6*\[Epsilon] + 
     800*x^2*\[Epsilon]^2 - 2230*z^2*\[Epsilon]^2 - 
     3628*x^2*z^2*\[Epsilon]^2 - 2230*x^4*z^2*\[Epsilon]^2 + 
     240*z^4*\[Epsilon]^2 - 64*x^2*z^4*\[Epsilon]^2 + 
     240*x^4*z^4*\[Epsilon]^2 - 576*x^2*z^6*\[Epsilon]^2 + 
     864*x^2*\[Epsilon]^3 + 1800*z^2*\[Epsilon]^3 + 
     3984*x^2*z^2*\[Epsilon]^3 + 1800*x^4*z^2*\[Epsilon]^3 + 
     432*z^4*\[Epsilon]^3 - 768*x^2*z^4*\[Epsilon]^3 + 
     432*x^4*z^4*\[Epsilon]^3 - 1152*x^2*z^6*\[Epsilon]^3))/
   ((1 + x^2)^6*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])), (x^4*(1 + z^2)*(48*x^2 - 21*z^2 + 54*x^2*z^2 - 
     21*x^4*z^2 + 48*x^2*z^4 + 528*x^2*\[Epsilon] - 181*z^2*\[Epsilon] + 
     502*x^2*z^2*\[Epsilon] - 181*x^4*z^2*\[Epsilon] + 48*z^4*\[Epsilon] + 
     336*x^2*z^4*\[Epsilon] + 48*x^4*z^4*\[Epsilon] - 96*x^2*z^6*\[Epsilon] + 
     2016*x^2*\[Epsilon]^2 - 490*z^2*\[Epsilon]^2 + 
     1612*x^2*z^2*\[Epsilon]^2 - 490*x^4*z^2*\[Epsilon]^2 + 
     336*z^4*\[Epsilon]^2 + 384*x^2*z^4*\[Epsilon]^2 + 
     336*x^4*z^4*\[Epsilon]^2 - 864*x^2*z^6*\[Epsilon]^2 + 
     2304*x^2*\[Epsilon]^3 - 120*z^2*\[Epsilon]^3 + 
     2064*x^2*z^2*\[Epsilon]^3 - 120*x^4*z^2*\[Epsilon]^3 + 
     576*z^4*\[Epsilon]^3 - 576*x^2*z^4*\[Epsilon]^3 + 
     576*x^4*z^4*\[Epsilon]^3 - 1728*x^2*z^6*\[Epsilon]^3))/
   ((1 + x^2)^6*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])), 0, 0, (288*(-1 + x)*x^4*(1 + x)*(1 + z^2))/
   ((1 + x^2)^5*\[Epsilon]^2*(1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (-12*x^4*(1 + z^2)*(8*x^2 - 5*z^2 + 6*x^2*z^2 - 5*x^4*z^2 + 8*x^2*z^4 + 
     52*x^2*\[Epsilon] - 38*z^2*\[Epsilon] + 16*x^2*z^2*\[Epsilon] - 
     38*x^4*z^2*\[Epsilon] + 6*z^4*\[Epsilon] + 40*x^2*z^4*\[Epsilon] + 
     6*x^4*z^4*\[Epsilon] - 12*x^2*z^6*\[Epsilon] + 72*x^2*\[Epsilon]^2 - 
     80*z^2*\[Epsilon]^2 - 88*x^2*z^2*\[Epsilon]^2 - 
     80*x^4*z^2*\[Epsilon]^2 + 40*z^4*\[Epsilon]^2 + 8*x^2*z^4*\[Epsilon]^2 + 
     40*x^4*z^4*\[Epsilon]^2 - 72*x^2*z^6*\[Epsilon]^2))/
   ((1 + x^2)^6*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-4*x^4*(1 + z^2)*(20*x^2 - 11*z^2 + 18*x^2*z^2 - 11*x^4*z^2 + 20*x^2*z^4 + 
     140*x^2*\[Epsilon] - 90*z^2*\[Epsilon] + 80*x^2*z^2*\[Epsilon] - 
     90*x^4*z^2*\[Epsilon] + 10*z^4*\[Epsilon] + 120*x^2*z^4*\[Epsilon] + 
     10*x^4*z^4*\[Epsilon] - 20*x^2*z^6*\[Epsilon] + 200*x^2*\[Epsilon]^2 - 
     240*z^2*\[Epsilon]^2 - 200*x^2*z^2*\[Epsilon]^2 - 
     240*x^4*z^2*\[Epsilon]^2 + 80*z^4*\[Epsilon]^2 + 
     120*x^2*z^4*\[Epsilon]^2 + 80*x^4*z^4*\[Epsilon]^2 - 
     120*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-12*x^4*(1 + z^2)*(8*x^2 - 5*z^2 + 6*x^2*z^2 - 5*x^4*z^2 + 8*x^2*z^4 + 
     56*x^2*\[Epsilon] - 30*z^2*\[Epsilon] + 44*x^2*z^2*\[Epsilon] - 
     30*x^4*z^2*\[Epsilon] + 4*z^4*\[Epsilon] + 48*x^2*z^4*\[Epsilon] + 
     4*x^4*z^4*\[Epsilon] - 8*x^2*z^6*\[Epsilon] + 80*x^2*\[Epsilon]^2 - 
     24*z^2*\[Epsilon]^2 + 64*x^2*z^2*\[Epsilon]^2 - 
     24*x^4*z^2*\[Epsilon]^2 + 8*z^4*\[Epsilon]^2 + 8*x^4*z^4*\[Epsilon]^2 - 
     48*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-4*x^4*(1 + z^2)*(20*x^2 - 11*z^2 + 18*x^2*z^2 - 11*x^4*z^2 + 20*x^2*z^4 + 
     128*x^2*\[Epsilon] - 54*z^2*\[Epsilon] + 116*x^2*z^2*\[Epsilon] - 
     54*x^4*z^2*\[Epsilon] + 16*z^4*\[Epsilon] + 96*x^2*z^4*\[Epsilon] + 
     16*x^4*z^4*\[Epsilon] - 32*x^2*z^6*\[Epsilon] + 176*x^2*\[Epsilon]^2 + 
     160*x^2*z^2*\[Epsilon]^2 + 8*z^4*\[Epsilon]^2 - 
     192*x^2*z^4*\[Epsilon]^2 + 8*x^4*z^4*\[Epsilon]^2 - 
     192*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 0, 0, 0, 
  (24*x^4*(-61 - 61*z^2 + 30*\[Epsilon] + 38*z^2*\[Epsilon]))/
   ((1 + x^2)^4*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (96*x^4*(-15 - 15*z^2 + 8*\[Epsilon] + 11*z^2*\[Epsilon]))/
   ((1 + x^2)^4*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (-96*x^4*(1 + z^2)*(-x^2 - x^2*z^2 + 4*\[Epsilon] + 4*x^2*\[Epsilon] + 
     4*x^4*\[Epsilon] - 4*x^2*z^2*\[Epsilon]))/((1 + x^2)^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), (-72*x^4*(1 + z^2)*(1 - 2*x^2 + x^4 - 4*x^2*z^2 + 
     10*\[Epsilon] + 4*x^2*\[Epsilon] + 10*x^4*\[Epsilon] - 
     16*x^2*z^2*\[Epsilon]))/((1 + x^2)^6*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  0, 0, 0, 0, (96*x^4*(1 + z^2)^2*(x^2 + x^2*z^2 + 8*x^2*\[Epsilon] + 
     z^2*\[Epsilon] + 6*x^2*z^2*\[Epsilon] + x^4*z^2*\[Epsilon] - 
     2*x^2*z^4*\[Epsilon] + 12*x^2*\[Epsilon]^2 + 10*z^2*\[Epsilon]^2 + 
     8*x^2*z^2*\[Epsilon]^2 + 10*x^4*z^2*\[Epsilon]^2 - 
     12*x^2*z^4*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (1152*(-1 + x)*x^4*(1 + x)*(1 + z^2)^2)/((1 + x^2)^5*\[Epsilon]*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (48*x^4*(1 + z^2)*(4*x^2 - z^2 + 6*x^2*z^2 - x^4*z^2 + 4*x^2*z^4 + 
     28*x^2*\[Epsilon] - 6*z^2*\[Epsilon] + 40*x^2*z^2*\[Epsilon] - 
     6*x^4*z^2*\[Epsilon] + 2*z^4*\[Epsilon] + 24*x^2*z^4*\[Epsilon] + 
     2*x^4*z^4*\[Epsilon] - 4*x^2*z^6*\[Epsilon] + 40*x^2*\[Epsilon]^2 + 
     56*x^2*z^2*\[Epsilon]^2 + 16*z^4*\[Epsilon]^2 + 
     24*x^2*z^4*\[Epsilon]^2 + 16*x^4*z^4*\[Epsilon]^2 - 
     24*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-96*x^4*(1 + z^2)*(-2*x^2 + 2*z^2 - 2*x^2*z^2 + 2*x^4*z^2 + z^4 - 
     4*x^2*z^4 + x^4*z^4 - 2*x^2*z^6 - 4*x^2*\[Epsilon] + 8*z^2*\[Epsilon] - 
     4*x^2*z^2*\[Epsilon] + 8*x^4*z^2*\[Epsilon] + 4*z^4*\[Epsilon] - 
     20*x^2*z^4*\[Epsilon] + 4*x^4*z^4*\[Epsilon] - 12*x^2*z^6*\[Epsilon]))/
   ((1 + x^2)^6*z^2*\[Epsilon]^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 0, 
  (-24*x^4*(1 + z^2)*(1 + 6*\[Epsilon]))/((1 + x^2)^4*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), 0, 0, 0, (-768*x^5*(1 + z^2)*(1 + 6*\[Epsilon])*
    (1 + z^2 + 2*\[Epsilon] + 6*z^2*\[Epsilon]))/((1 + x^2)^5*z*\[Epsilon]^4*
    (1 + 2*\[Epsilon])), (384*(-1 + x)*x^4*(1 + x)*(1 + z^2)*
    (1 + 6*\[Epsilon]))/((1 + x^2)^5*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (384*x^4*(1 + z^2)*(1 + 4*\[Epsilon]))/((1 + x^2)^4*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), (-384*x^4*(1 + z^2))/((1 + x^2)^4*\[Epsilon]^2*
    (1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {(-2*x^4*(1 + z^2)*(8*x^2*z^2 + 7*z^4 + 30*x^2*z^4 + 7*x^4*z^4 + 8*x^2*z^6 + 
     4*x^2*\[Epsilon] - 2*z^2*\[Epsilon] + 72*x^2*z^2*\[Epsilon] - 
     2*x^4*z^2*\[Epsilon] + 42*z^4*\[Epsilon] + 224*x^2*z^4*\[Epsilon] + 
     42*x^4*z^4*\[Epsilon] + 68*x^2*z^6*\[Epsilon] + 24*x^2*\[Epsilon]^2 - 
     40*z^2*\[Epsilon]^2 + 72*x^2*z^2*\[Epsilon]^2 - 
     40*x^4*z^2*\[Epsilon]^2 + 24*z^4*\[Epsilon]^2 + 
     280*x^2*z^4*\[Epsilon]^2 + 24*x^4*z^4*\[Epsilon]^2 + 
     104*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (4*x^4*(420*x^2*z^2 + 2097*z^4 + 5010*x^2*z^4 + 2097*x^4*z^4 + 2097*z^6 + 
     4566*x^2*z^6 + 2097*x^4*z^6 - 24*x^2*z^8 + 24*x^2*\[Epsilon] - 
     12*z^2*\[Epsilon] + 3432*x^2*z^2*\[Epsilon] - 12*x^4*z^2*\[Epsilon] + 
     26450*z^4*\[Epsilon] + 59572*x^2*z^4*\[Epsilon] + 
     26450*x^4*z^4*\[Epsilon] + 26570*z^6*\[Epsilon] + 
     56212*x^2*z^6*\[Epsilon] + 26570*x^4*z^6*\[Epsilon] - 
     168*x^2*z^8*\[Epsilon] + 144*x^2*\[Epsilon]^2 - 96*z^2*\[Epsilon]^2 + 
     7104*x^2*z^2*\[Epsilon]^2 - 96*x^4*z^2*\[Epsilon]^2 + 
     72152*z^4*\[Epsilon]^2 + 158224*x^2*z^4*\[Epsilon]^2 + 
     72152*x^4*z^4*\[Epsilon]^2 + 72680*z^6*\[Epsilon]^2 + 
     151888*x^2*z^6*\[Epsilon]^2 + 72680*x^4*z^6*\[Epsilon]^2 - 
     240*x^2*z^8*\[Epsilon]^2))/(3*(1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (2*x^4*(8*x^2*z^2 + 151*z^4 + 326*x^2*z^4 + 151*x^4*z^4 + 151*z^6 + 
     326*x^2*z^6 + 151*x^4*z^6 + 8*x^2*z^8 - 8*x^2*\[Epsilon] + 
     4*z^2*\[Epsilon] + 40*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 
     2014*z^4*\[Epsilon] + 4172*x^2*z^4*\[Epsilon] + 
     2014*x^4*z^4*\[Epsilon] + 2046*z^6*\[Epsilon] + 
     4252*x^2*z^6*\[Epsilon] + 2046*x^4*z^6*\[Epsilon] + 
     56*x^2*z^8*\[Epsilon] - 48*x^2*\[Epsilon]^2 + 32*z^2*\[Epsilon]^2 + 
     32*x^4*z^2*\[Epsilon]^2 + 5600*z^4*\[Epsilon]^2 + 
     11296*x^2*z^4*\[Epsilon]^2 + 5600*x^4*z^4*\[Epsilon]^2 + 
     5712*z^6*\[Epsilon]^2 + 11616*x^2*z^6*\[Epsilon]^2 + 
     5712*x^4*z^6*\[Epsilon]^2 + 80*x^2*z^8*\[Epsilon]^2))/
   ((1 + x^2)^6*z^6*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (8*x^4*(1 + z^2)*(-4*x^2*z^2 + 17*z^4 + 26*x^2*z^4 + 17*x^4*z^4 - 
     4*x^2*z^6 - 12*x^2*\[Epsilon] + 6*z^2*\[Epsilon] - 
     68*x^2*z^2*\[Epsilon] + 6*x^4*z^2*\[Epsilon] + 177*z^4*\[Epsilon] + 
     262*x^2*z^4*\[Epsilon] + 177*x^4*z^4*\[Epsilon] - 
     24*x^2*z^6*\[Epsilon] - 108*x^2*\[Epsilon]^2 + 50*z^2*\[Epsilon]^2 - 
     352*x^2*z^2*\[Epsilon]^2 + 50*x^4*z^2*\[Epsilon]^2 + 
     618*z^4*\[Epsilon]^2 + 896*x^2*z^4*\[Epsilon]^2 + 
     618*x^4*z^4*\[Epsilon]^2 + 4*x^2*z^6*\[Epsilon]^2 - 
     216*x^2*\[Epsilon]^3 + 96*z^2*\[Epsilon]^3 - 552*x^2*z^2*\[Epsilon]^3 + 
     96*x^4*z^2*\[Epsilon]^3 + 816*z^4*\[Epsilon]^3 + 
     1176*x^2*z^4*\[Epsilon]^3 + 816*x^4*z^4*\[Epsilon]^3 + 
     72*x^2*z^6*\[Epsilon]^3))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (2*x^4*(1 + z^2)*(-12*x^2*z^2 + 21*z^4 + 18*x^2*z^4 + 21*x^4*z^4 - 
     12*x^2*z^6 - 24*x^2*\[Epsilon] + 12*z^2*\[Epsilon] - 
     180*x^2*z^2*\[Epsilon] + 12*x^4*z^2*\[Epsilon] + 185*z^4*\[Epsilon] + 
     130*x^2*z^4*\[Epsilon] + 185*x^4*z^4*\[Epsilon] - 
     60*x^2*z^6*\[Epsilon] - 216*x^2*\[Epsilon]^2 + 108*z^2*\[Epsilon]^2 - 
     864*x^2*z^2*\[Epsilon]^2 + 108*x^4*z^2*\[Epsilon]^2 + 
     542*z^4*\[Epsilon]^2 + 292*x^2*z^4*\[Epsilon]^2 + 
     542*x^4*z^4*\[Epsilon]^2 + 72*x^2*z^6*\[Epsilon]^2 - 
     432*x^2*\[Epsilon]^3 + 216*z^2*\[Epsilon]^3 - 
     1296*x^2*z^2*\[Epsilon]^3 + 216*x^4*z^2*\[Epsilon]^3 + 
     672*z^4*\[Epsilon]^3 + 336*x^2*z^4*\[Epsilon]^3 + 
     672*x^4*z^4*\[Epsilon]^3 + 288*x^2*z^6*\[Epsilon]^3))/
   ((1 + x^2)^6*z^6*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-4*x^4*(1 + z^2)*(-24*x^2*z^2 + 263*z^4 + 
     478*x^2*z^4 + 263*x^4*z^4 - 24*x^2*z^6 - 80*x^2*\[Epsilon] + 
     40*z^2*\[Epsilon] - 256*x^2*z^2*\[Epsilon] + 40*x^4*z^2*\[Epsilon] + 
     3294*z^4*\[Epsilon] + 6124*x^2*z^4*\[Epsilon] + 
     3294*x^4*z^4*\[Epsilon] - 208*x^2*z^6*\[Epsilon] - 
     480*x^2*\[Epsilon]^2 + 336*z^2*\[Epsilon]^2 - 416*x^2*z^2*\[Epsilon]^2 + 
     336*x^4*z^2*\[Epsilon]^2 + 8952*z^4*\[Epsilon]^2 + 
     16976*x^2*z^4*\[Epsilon]^2 + 8952*x^4*z^4*\[Epsilon]^2 - 
     320*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -((x^4*(1 + z^2)*(-48*x^2*z^2 + 21*z^4 - 54*x^2*z^4 + 21*x^4*z^4 - 
      48*x^2*z^6 - 192*x^2*\[Epsilon] + 96*z^2*\[Epsilon] - 
      480*x^2*z^2*\[Epsilon] + 96*x^4*z^2*\[Epsilon] + 266*z^4*\[Epsilon] - 
      332*x^2*z^4*\[Epsilon] + 266*x^4*z^4*\[Epsilon] - 
      384*x^2*z^6*\[Epsilon] - 1152*x^2*\[Epsilon]^2 + 672*z^2*\[Epsilon]^2 - 
      960*x^2*z^2*\[Epsilon]^2 + 672*x^4*z^2*\[Epsilon]^2 + 
      728*z^4*\[Epsilon]^2 - 272*x^2*z^4*\[Epsilon]^2 + 
      728*x^4*z^4*\[Epsilon]^2 - 576*x^2*z^6*\[Epsilon]^2))/
    ((1 + x^2)^6*z^6*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon]))), 0, 
  0, (288*(-1 + x)*x^4*(1 + x)*(1 + z^2))/((1 + x^2)^5*z^2*\[Epsilon]^2*
    (1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (12*x^4*(1 + z^2)*(-8*x^2*z^2 + 5*z^4 - 6*x^2*z^4 + 5*x^4*z^4 - 8*x^2*z^6 + 
     4*x^2*\[Epsilon] - 2*z^2*\[Epsilon] - 56*x^2*z^2*\[Epsilon] - 
     2*x^4*z^2*\[Epsilon] + 34*z^4*\[Epsilon] - 48*x^2*z^4*\[Epsilon] + 
     34*x^4*z^4*\[Epsilon] - 60*x^2*z^6*\[Epsilon] + 24*x^2*\[Epsilon]^2 - 
     40*x^2*z^2*\[Epsilon]^2 + 40*z^4*\[Epsilon]^2 - 
     72*x^2*z^4*\[Epsilon]^2 + 40*x^4*z^4*\[Epsilon]^2 - 
     88*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (4*x^4*(1 + z^2)*(-20*x^2*z^2 + 11*z^4 - 18*x^2*z^4 + 11*x^4*z^4 - 
     20*x^2*z^6 + 20*x^2*\[Epsilon] - 10*z^2*\[Epsilon] - 
     120*x^2*z^2*\[Epsilon] - 10*x^4*z^2*\[Epsilon] + 66*z^4*\[Epsilon] - 
     128*x^2*z^4*\[Epsilon] + 66*x^4*z^4*\[Epsilon] - 
     140*x^2*z^6*\[Epsilon] + 120*x^2*\[Epsilon]^2 + 16*z^2*\[Epsilon]^2 + 
     72*x^2*z^2*\[Epsilon]^2 + 16*x^4*z^2*\[Epsilon]^2 + 
     48*z^4*\[Epsilon]^2 - 184*x^2*z^4*\[Epsilon]^2 + 
     48*x^4*z^4*\[Epsilon]^2 - 200*x^2*z^6*\[Epsilon]^2))/
   ((1 + x^2)^6*z^6*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (12*x^4*(1 + z^2)*(-8*x^2*z^2 + 5*z^4 - 6*x^2*z^4 + 5*x^4*z^4 - 8*x^2*z^6 + 
     8*x^2*\[Epsilon] - 4*z^2*\[Epsilon] - 48*x^2*z^2*\[Epsilon] - 
     4*x^4*z^2*\[Epsilon] + 42*z^4*\[Epsilon] - 20*x^2*z^4*\[Epsilon] + 
     42*x^4*z^4*\[Epsilon] - 56*x^2*z^6*\[Epsilon] + 48*x^2*\[Epsilon]^2 - 
     32*z^2*\[Epsilon]^2 - 48*x^2*z^2*\[Epsilon]^2 - 
     32*x^4*z^2*\[Epsilon]^2 + 96*z^4*\[Epsilon]^2 + 
     80*x^2*z^4*\[Epsilon]^2 + 96*x^4*z^4*\[Epsilon]^2 - 
     80*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (4*x^4*(1 + z^2)*(-20*x^2*z^2 + 11*z^4 - 18*x^2*z^4 + 11*x^4*z^4 - 
     20*x^2*z^6 + 8*x^2*\[Epsilon] - 4*z^2*\[Epsilon] - 
     144*x^2*z^2*\[Epsilon] - 4*x^4*z^2*\[Epsilon] + 102*z^4*\[Epsilon] - 
     92*x^2*z^4*\[Epsilon] + 102*x^4*z^4*\[Epsilon] - 
     152*x^2*z^6*\[Epsilon] + 48*x^2*\[Epsilon]^2 - 56*z^2*\[Epsilon]^2 - 
     240*x^2*z^2*\[Epsilon]^2 - 56*x^4*z^2*\[Epsilon]^2 + 
     288*z^4*\[Epsilon]^2 + 176*x^2*z^4*\[Epsilon]^2 + 
     288*x^4*z^4*\[Epsilon]^2 - 224*x^2*z^6*\[Epsilon]^2))/
   ((1 + x^2)^6*z^6*\[Epsilon]^3*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 0, 
  0, 0, (-24*x^4*(1 + z^2)*(-4*x^2 + 63*z^2 + 122*x^2*z^2 + 63*x^4*z^2 - 
     16*x^2*\[Epsilon] + 534*z^2*\[Epsilon] + 1052*x^2*z^2*\[Epsilon] + 
     534*x^4*z^2*\[Epsilon]))/((1 + x^2)^6*z^4*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), (-48*x^4*(1 + z^2)*(-6*x^2 + 33*z^2 + 60*x^2*z^2 + 
     33*x^4*z^2 - 24*x^2*\[Epsilon] + 274*z^2*\[Epsilon] + 
     524*x^2*z^2*\[Epsilon] + 274*x^4*z^2*\[Epsilon]))/
   ((1 + x^2)^6*z^4*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (48*x^4*(1 + z^2 + 12*\[Epsilon] + 8*z^2*\[Epsilon]))/
   ((1 + x^2)^4*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (72*x^4*(1 + z^2 + 10*\[Epsilon] + 6*z^2*\[Epsilon]))/
   ((1 + x^2)^4*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (96*x^4*(1 + z^2)^2*(x^2*z^2 + x^2*z^4 - 2*x^2*\[Epsilon] + 
     z^2*\[Epsilon] + 6*x^2*z^2*\[Epsilon] + x^4*z^2*\[Epsilon] + 
     8*x^2*z^4*\[Epsilon] - 12*x^2*\[Epsilon]^2 + 10*z^2*\[Epsilon]^2 + 
     8*x^2*z^2*\[Epsilon]^2 + 10*x^4*z^2*\[Epsilon]^2 + 
     12*x^2*z^4*\[Epsilon]^2))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (1152*(-1 + x)*x^4*(1 + x)*(1 + z^2)^2)/((1 + x^2)^5*z^4*\[Epsilon]*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-48*x^4*(1 + z^2)*(-4*x^2*z^2 + z^4 - 6*x^2*z^4 + x^4*z^4 - 4*x^2*z^6 + 
     4*x^2*\[Epsilon] - 2*z^2*\[Epsilon] - 24*x^2*z^2*\[Epsilon] - 
     2*x^4*z^2*\[Epsilon] + 6*z^4*\[Epsilon] - 40*x^2*z^4*\[Epsilon] + 
     6*x^4*z^4*\[Epsilon] - 28*x^2*z^6*\[Epsilon] + 24*x^2*\[Epsilon]^2 - 
     16*z^2*\[Epsilon]^2 - 24*x^2*z^2*\[Epsilon]^2 - 
     16*x^4*z^2*\[Epsilon]^2 - 56*x^2*z^4*\[Epsilon]^2 - 
     40*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^6*z^6*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (96*x^4*(1 + z^2)*(-2*x^2 + z^2 - 4*x^2*z^2 + x^4*z^2 + 2*z^4 - 2*x^2*z^4 + 
     2*x^4*z^4 - 2*x^2*z^6 - 12*x^2*\[Epsilon] + 4*z^2*\[Epsilon] - 
     20*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 8*z^4*\[Epsilon] - 
     4*x^2*z^4*\[Epsilon] + 8*x^4*z^4*\[Epsilon] - 4*x^2*z^6*\[Epsilon]))/
   ((1 + x^2)^6*z^6*\[Epsilon]^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 0, 
  (-24*x^4*(1 + z^2)*(1 + 6*\[Epsilon]))/((1 + x^2)^4*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), 0, 0, 0, (-768*x^5*(1 + z^2)*(1 + 6*\[Epsilon])*
    (1 + z^2 + 6*\[Epsilon] + 2*z^2*\[Epsilon]))/
   ((1 + x^2)^5*z^3*\[Epsilon]^4*(1 + 2*\[Epsilon])), 
  (-384*(-1 + x)*x^4*(1 + x)*(1 + z^2)*(1 + 6*\[Epsilon]))/
   ((1 + x^2)^5*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (384*x^4*(1 + z^2)*(1 + 4*\[Epsilon]))/((1 + x^2)^4*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), (384*x^4*(1 + z^2))/((1 + x^2)^4*z^2*\[Epsilon]^2*
    (1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {-(x^4*(1 + z^2)*(-33*x^2 + 11*z^2 + 11*x^2*z^2 + 11*x^4*z^2 + 11*z^4 + 
      11*x^2*z^4 + 11*x^4*z^4 - 33*x^2*z^6 - 210*x^2*\[Epsilon] + 
      84*z^2*\[Epsilon] + 122*x^2*z^2*\[Epsilon] + 84*x^4*z^2*\[Epsilon] + 
      60*z^4*\[Epsilon] + 2*x^2*z^4*\[Epsilon] + 60*x^4*z^4*\[Epsilon] - 
      282*x^2*z^6*\[Epsilon] - 300*x^2*\[Epsilon]^2 + 476*z^2*\[Epsilon]^2 + 
      996*x^2*z^2*\[Epsilon]^2 + 476*x^4*z^2*\[Epsilon]^2 + 
      284*z^4*\[Epsilon]^2 + 180*x^2*z^4*\[Epsilon]^2 + 
      284*x^4*z^4*\[Epsilon]^2 - 732*x^2*z^6*\[Epsilon]^2 + 
      264*x^2*\[Epsilon]^3 + 1440*z^2*\[Epsilon]^3 + 
      3256*x^2*z^2*\[Epsilon]^3 + 1440*x^4*z^2*\[Epsilon]^3 + 
      960*z^4*\[Epsilon]^3 + 1432*x^2*z^4*\[Epsilon]^3 + 
      960*x^4*z^4*\[Epsilon]^3 - 600*x^2*z^6*\[Epsilon]^3 + 
      576*x^2*\[Epsilon]^4 + 704*z^2*\[Epsilon]^4 + 
      1792*x^2*z^2*\[Epsilon]^4 + 704*x^4*z^2*\[Epsilon]^4 + 
      320*z^4*\[Epsilon]^4 + 448*x^2*z^4*\[Epsilon]^4 + 
      320*x^4*z^4*\[Epsilon]^4))/(8*(1 + x^2)^6*z^4*\[Epsilon]^3*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])^2), 
  (x^4*(1 + z^2)*(-6921*x^2 + 2307*z^2 + 2307*x^2*z^2 + 2307*x^4*z^2 + 
     2307*z^4 + 2307*x^2*z^4 + 2307*x^4*z^4 - 6921*x^2*z^6 - 
     58290*x^2*\[Epsilon] + 3640*z^2*\[Epsilon] - 33466*x^2*z^2*\[Epsilon] + 
     3640*x^4*z^2*\[Epsilon] + 23324*z^4*\[Epsilon] + 
     64954*x^2*z^4*\[Epsilon] + 23324*x^4*z^4*\[Epsilon] + 
     762*x^2*z^6*\[Epsilon] + 17892*x^2*\[Epsilon]^2 - 
     40980*z^2*\[Epsilon]^2 - 82524*x^2*z^2*\[Epsilon]^2 - 
     40980*x^4*z^2*\[Epsilon]^2 + 77124*z^4*\[Epsilon]^2 + 
     153684*x^2*z^4*\[Epsilon]^2 + 77124*x^4*z^4*\[Epsilon]^2 + 
     17892*x^2*z^6*\[Epsilon]^2 + 213576*x^2*\[Epsilon]^3 - 
     77488*z^2*\[Epsilon]^3 - 13880*x^2*z^2*\[Epsilon]^3 - 
     77488*x^4*z^2*\[Epsilon]^3 + 79984*z^4*\[Epsilon]^3 + 
     64856*x^2*z^4*\[Epsilon]^3 + 79984*x^4*z^4*\[Epsilon]^3 - 
     22632*x^2*z^6*\[Epsilon]^3))/(12*(1 + x^2)^6*z^4*\[Epsilon]^3*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (x^4*(1 + z^2)*(-465*x^2 + 155*z^2 + 155*x^2*z^2 + 155*x^4*z^2 + 155*z^4 + 
     155*x^2*z^4 + 155*x^4*z^4 - 465*x^2*z^6 - 6054*x^2*\[Epsilon] + 
     772*z^2*\[Epsilon] - 2214*x^2*z^2*\[Epsilon] + 772*x^4*z^2*\[Epsilon] + 
     2368*z^4*\[Epsilon] + 5766*x^2*z^4*\[Epsilon] + 
     2368*x^4*z^4*\[Epsilon] - 1266*x^2*z^6*\[Epsilon] - 
     15204*x^2*\[Epsilon]^2 - 3444*z^2*\[Epsilon]^2 - 
     18916*x^2*z^2*\[Epsilon]^2 - 3444*x^4*z^2*\[Epsilon]^2 + 
     12516*z^4*\[Epsilon]^2 + 32156*x^2*z^4*\[Epsilon]^2 + 
     12516*x^4*z^4*\[Epsilon]^2 + 3948*x^2*z^6*\[Epsilon]^2 + 
     22488*x^2*\[Epsilon]^3 - 22528*z^2*\[Epsilon]^3 - 
     30600*x^2*z^2*\[Epsilon]^3 - 22528*x^4*z^2*\[Epsilon]^3 + 
     28544*z^4*\[Epsilon]^3 + 52392*x^2*z^4*\[Epsilon]^3 + 
     28544*x^4*z^4*\[Epsilon]^3 + 3336*x^2*z^6*\[Epsilon]^3 + 
     64800*x^2*\[Epsilon]^4 - 26432*z^2*\[Epsilon]^4 - 
     3424*x^2*z^2*\[Epsilon]^4 - 26432*x^4*z^2*\[Epsilon]^4 + 
     24640*z^4*\[Epsilon]^4 + 22112*x^2*z^4*\[Epsilon]^4 + 
     24640*x^4*z^4*\[Epsilon]^4 - 11808*x^2*z^6*\[Epsilon]^4))/
   (8*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), 
  -(x^4*(1 + z^2)*(45*x^2 - 15*z^2 - 15*x^2*z^2 - 15*x^4*z^2 - 15*z^4 - 
      15*x^2*z^4 - 15*x^4*z^4 + 45*x^2*z^6 + 156*x^2*\[Epsilon] - 
      98*z^2*\[Epsilon] - 112*x^2*z^2*\[Epsilon] - 98*x^4*z^2*\[Epsilon] - 
      66*z^4*\[Epsilon] + 48*x^2*z^4*\[Epsilon] - 66*x^4*z^4*\[Epsilon] + 
      252*x^2*z^6*\[Epsilon] - 132*x^2*\[Epsilon]^2 - 120*z^2*\[Epsilon]^2 + 
      36*x^2*z^2*\[Epsilon]^2 - 120*x^4*z^2*\[Epsilon]^2 + 
      648*z^4*\[Epsilon]^2 + 1380*x^2*z^4*\[Epsilon]^2 + 
      648*x^4*z^4*\[Epsilon]^2 - 324*x^2*z^6*\[Epsilon]^2 - 
      528*x^2*\[Epsilon]^3 - 352*z^2*\[Epsilon]^3 - 
      368*x^2*z^2*\[Epsilon]^3 - 352*x^4*z^2*\[Epsilon]^3 + 
      1056*z^4*\[Epsilon]^3 + 1680*x^2*z^4*\[Epsilon]^3 + 
      1056*x^4*z^4*\[Epsilon]^3 - 1296*x^2*z^6*\[Epsilon]^3))/
   (2*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  -(x^4*(1 + z^2)*(45*x^2 - 15*z^2 - 15*x^2*z^2 - 15*x^4*z^2 - 15*z^4 - 
      15*x^2*z^4 - 15*x^4*z^4 + 45*x^2*z^6 + 78*x^2*\[Epsilon] - 
      124*z^2*\[Epsilon] - 146*x^2*z^2*\[Epsilon] - 124*x^4*z^2*\[Epsilon] - 
      8*z^4*\[Epsilon] + 434*x^2*z^4*\[Epsilon] - 8*x^4*z^4*\[Epsilon] + 
      426*x^2*z^6*\[Epsilon] - 180*x^2*\[Epsilon]^2 - 324*z^2*\[Epsilon]^2 + 
      156*x^2*z^2*\[Epsilon]^2 - 324*x^4*z^2*\[Epsilon]^2 + 
      1236*z^4*\[Epsilon]^2 + 2988*x^2*z^4*\[Epsilon]^2 + 
      1236*x^4*z^4*\[Epsilon]^2 - 468*x^2*z^6*\[Epsilon]^2 - 
      312*x^2*\[Epsilon]^3 - 848*z^2*\[Epsilon]^3 - 
      376*x^2*z^2*\[Epsilon]^3 - 848*x^4*z^2*\[Epsilon]^3 + 
      1808*z^4*\[Epsilon]^3 + 2968*x^2*z^4*\[Epsilon]^3 + 
      1808*x^4*z^4*\[Epsilon]^3 - 2280*x^2*z^6*\[Epsilon]^3))/
   (8*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  -(x^4*(1 + z^2)*(-753*x^2 + 251*z^2 + 251*x^2*z^2 + 251*x^4*z^2 + 251*z^4 + 
      251*x^2*z^4 + 251*x^4*z^4 - 753*x^2*z^6 - 6270*x^2*\[Epsilon] + 
      420*z^2*\[Epsilon] - 3486*x^2*z^2*\[Epsilon] + 420*x^4*z^2*\[Epsilon] + 
      2720*z^4*\[Epsilon] + 8014*x^2*z^4*\[Epsilon] + 
      2720*x^4*z^4*\[Epsilon] + 630*x^2*z^6*\[Epsilon] + 
      3396*x^2*\[Epsilon]^2 - 3452*z^2*\[Epsilon]^2 - 
      6092*x^2*z^2*\[Epsilon]^2 - 3452*x^4*z^2*\[Epsilon]^2 + 
      9196*z^4*\[Epsilon]^2 + 20164*x^2*z^4*\[Epsilon]^2 + 
      9196*x^4*z^4*\[Epsilon]^2 + 4356*x^2*z^6*\[Epsilon]^2 + 
      25848*x^2*\[Epsilon]^3 - 7344*z^2*\[Epsilon]^3 + 
      2232*x^2*z^2*\[Epsilon]^3 - 7344*x^4*z^2*\[Epsilon]^3 + 
      8752*z^4*\[Epsilon]^3 + 8744*x^2*z^4*\[Epsilon]^3 + 
      8752*x^4*z^4*\[Epsilon]^3 + 168*x^2*z^6*\[Epsilon]^3))/
   (4*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (x^4*(1 + z^2)*(-9*x^2 + 3*z^2 + 3*x^2*z^2 + 3*x^4*z^2 + 3*z^4 + 
     3*x^2*z^4 + 3*x^4*z^4 - 9*x^2*z^6 - 462*x^2*\[Epsilon] - 
     124*z^2*\[Epsilon] - 590*x^2*z^2*\[Epsilon] - 124*x^4*z^2*\[Epsilon] - 
     128*z^4*\[Epsilon] - 610*x^2*z^4*\[Epsilon] - 128*x^4*z^4*\[Epsilon] - 
     474*x^2*z^6*\[Epsilon] - 1116*x^2*\[Epsilon]^2 - 2268*z^2*\[Epsilon]^2 - 
     4524*x^2*z^2*\[Epsilon]^2 - 2268*x^4*z^2*\[Epsilon]^2 - 
     564*z^4*\[Epsilon]^2 - 2268*x^2*z^4*\[Epsilon]^2 - 
     564*x^4*z^4*\[Epsilon]^2 - 2268*x^2*z^6*\[Epsilon]^2 - 
     456*x^2*\[Epsilon]^3 - 2864*z^2*\[Epsilon]^3 - 
     4360*x^2*z^2*\[Epsilon]^3 - 2864*x^4*z^2*\[Epsilon]^3 + 
     560*z^4*\[Epsilon]^3 + 232*x^2*z^4*\[Epsilon]^3 + 
     560*x^4*z^4*\[Epsilon]^3 - 2712*x^2*z^6*\[Epsilon]^3))/
   (16*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  0, 0, (-48*(-1 + x)*x^4*(1 + x)*(1 + z^2)^2*(1 + 4*\[Epsilon]))/
   ((1 + x^2)^5*z^2*\[Epsilon]*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 0, 0, 
  0, 0, (-3*x^4*(1 + z^2)*(3*x^2 - z^2 - x^2*z^2 - x^4*z^2 - z^4 - x^2*z^4 - 
     x^4*z^4 + 3*x^2*z^6 - 12*x^2*\[Epsilon] - 14*z^2*\[Epsilon] - 
     40*x^2*z^2*\[Epsilon] - 14*x^4*z^2*\[Epsilon] - 6*z^4*\[Epsilon] - 
     192*x^2*z^4*\[Epsilon] - 6*x^4*z^4*\[Epsilon] - 180*x^2*z^6*\[Epsilon] - 
     252*x^2*\[Epsilon]^2 - 32*z^2*\[Epsilon]^2 - 164*x^2*z^2*\[Epsilon]^2 - 
     32*x^4*z^2*\[Epsilon]^2 + 160*z^4*\[Epsilon]^2 - 
     500*x^2*z^4*\[Epsilon]^2 + 160*x^4*z^4*\[Epsilon]^2 - 
     972*x^2*z^6*\[Epsilon]^2 - 432*x^2*\[Epsilon]^3 - 112*z^2*\[Epsilon]^3 - 
     176*x^2*z^2*\[Epsilon]^3 - 112*x^4*z^2*\[Epsilon]^3 + 
     240*z^4*\[Epsilon]^3 - 48*x^2*z^4*\[Epsilon]^3 + 
     240*x^4*z^4*\[Epsilon]^3 - 1008*x^2*z^6*\[Epsilon]^3))/
   (4*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  -(x^4*(1 + z^2)*(3*x^2 - z^2 - x^2*z^2 - x^4*z^2 - z^4 - x^2*z^4 - 
      x^4*z^4 + 3*x^2*z^6 - 72*x^2*\[Epsilon] - 34*z^2*\[Epsilon] - 
      116*x^2*z^2*\[Epsilon] - 34*x^4*z^2*\[Epsilon] - 10*z^4*\[Epsilon] - 
      380*x^2*z^4*\[Epsilon] - 10*x^4*z^4*\[Epsilon] - 
      384*x^2*z^6*\[Epsilon] - 732*x^2*\[Epsilon]^2 - 128*z^2*\[Epsilon]^2 - 
      596*x^2*z^2*\[Epsilon]^2 - 128*x^4*z^2*\[Epsilon]^2 + 
      592*z^4*\[Epsilon]^2 - 404*x^2*z^4*\[Epsilon]^2 + 
      592*x^4*z^4*\[Epsilon]^2 - 1980*x^2*z^6*\[Epsilon]^2 - 
      1152*x^2*\[Epsilon]^3 - 512*z^2*\[Epsilon]^3 - 
      1120*x^2*z^2*\[Epsilon]^3 - 512*x^4*z^2*\[Epsilon]^3 + 
      832*z^4*\[Epsilon]^3 + 704*x^2*z^4*\[Epsilon]^3 + 
      832*x^4*z^4*\[Epsilon]^3 - 2016*x^2*z^6*\[Epsilon]^3))/
   (4*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (3*x^4*(1 + z^2)*(-3*x^2 + z^2 + x^2*z^2 + x^4*z^2 + z^4 + x^2*z^4 + 
     x^4*z^4 - 3*x^2*z^6 + 174*x^2*\[Epsilon] + 4*z^2*\[Epsilon] + 
     182*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 16*z^4*\[Epsilon] + 
     50*x^2*z^4*\[Epsilon] + 16*x^4*z^4*\[Epsilon] + 18*x^2*z^6*\[Epsilon] + 
     924*x^2*\[Epsilon]^2 - 172*z^2*\[Epsilon]^2 + 428*x^2*z^2*\[Epsilon]^2 - 
     172*x^4*z^2*\[Epsilon]^2 + 44*z^4*\[Epsilon]^2 + 
     236*x^2*z^4*\[Epsilon]^2 + 44*x^4*z^4*\[Epsilon]^2 + 
     300*x^2*z^6*\[Epsilon]^2 + 936*x^2*\[Epsilon]^3 - 256*z^2*\[Epsilon]^3 - 
     56*x^2*z^2*\[Epsilon]^3 - 256*x^4*z^2*\[Epsilon]^3 + 
     128*z^4*\[Epsilon]^3 + 280*x^2*z^4*\[Epsilon]^3 + 
     128*x^4*z^4*\[Epsilon]^3 + 504*x^2*z^6*\[Epsilon]^3))/
   (4*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (x^4*(1 + z^2)*(-3*x^2 + z^2 + x^2*z^2 + x^4*z^2 + z^4 + x^2*z^4 + 
     x^4*z^4 - 3*x^2*z^6 + 366*x^2*\[Epsilon] + 4*z^2*\[Epsilon] + 
     350*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 40*z^4*\[Epsilon] + 
     146*x^2*z^4*\[Epsilon] + 40*x^4*z^4*\[Epsilon] + 90*x^2*z^6*\[Epsilon] + 
     1836*x^2*\[Epsilon]^2 - 628*z^2*\[Epsilon]^2 + 
     188*x^2*z^2*\[Epsilon]^2 - 628*x^4*z^2*\[Epsilon]^2 + 
     164*z^4*\[Epsilon]^2 + 812*x^2*z^4*\[Epsilon]^2 + 
     164*x^4*z^4*\[Epsilon]^2 + 876*x^2*z^6*\[Epsilon]^2 + 
     1800*x^2*\[Epsilon]^3 - 880*z^2*\[Epsilon]^3 - 
     1016*x^2*z^2*\[Epsilon]^3 - 880*x^4*z^2*\[Epsilon]^3 + 
     560*z^4*\[Epsilon]^3 + 1432*x^2*z^4*\[Epsilon]^3 + 
     560*x^4*z^4*\[Epsilon]^3 + 1368*x^2*z^6*\[Epsilon]^3))/
   (4*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 0, 
  0, 0, (-3*x^4*(1 + z^2)*(-183*x^2 + 61*z^2 + 61*x^2*z^2 + 61*x^4*z^2 + 
     61*z^4 + 61*x^2*z^4 + 61*x^4*z^4 - 183*x^2*z^6 - 1176*x^2*\[Epsilon] - 
     26*z^2*\[Epsilon] - 1004*x^2*z^2*\[Epsilon] - 26*x^4*z^2*\[Epsilon] + 
     526*z^4*\[Epsilon] + 1756*x^2*z^4*\[Epsilon] + 526*x^4*z^4*\[Epsilon] + 
     480*x^2*z^6*\[Epsilon] + 3180*x^2*\[Epsilon]^2 - 1128*z^2*\[Epsilon]^2 - 
     12*x^2*z^2*\[Epsilon]^2 - 1128*x^4*z^2*\[Epsilon]^2 + 
     1128*z^4*\[Epsilon]^2 + 1092*x^2*z^4*\[Epsilon]^2 + 
     1128*x^4*z^4*\[Epsilon]^2 - 228*x^2*z^6*\[Epsilon]^2))/
   (2*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2), 
  (-6*x^4*(1 + z^2)*(-45*x^2 + 15*z^2 + 15*x^2*z^2 + 15*x^4*z^2 + 15*z^4 + 
     15*x^2*z^4 + 15*x^4*z^4 - 45*x^2*z^6 - 285*x^2*\[Epsilon] - 
     5*z^2*\[Epsilon] - 241*x^2*z^2*\[Epsilon] - 5*x^4*z^2*\[Epsilon] + 
     131*z^4*\[Epsilon] + 439*x^2*z^4*\[Epsilon] + 131*x^4*z^4*\[Epsilon] + 
     123*x^2*z^6*\[Epsilon] + 822*x^2*\[Epsilon]^2 - 284*z^2*\[Epsilon]^2 + 
     26*x^2*z^2*\[Epsilon]^2 - 284*x^4*z^2*\[Epsilon]^2 + 
     284*z^4*\[Epsilon]^2 + 274*x^2*z^4*\[Epsilon]^2 + 
     284*x^4*z^4*\[Epsilon]^2 - 66*x^2*z^6*\[Epsilon]^2))/
   ((1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2), 
  (3*x^4*(1 + z^2)*(-3*x^2 + z^2 + x^2*z^2 + x^4*z^2 + z^4 + x^2*z^4 + 
     x^4*z^4 - 3*x^2*z^6 - 30*x^2*\[Epsilon] - 4*z^2*\[Epsilon] - 
     24*x^2*z^2*\[Epsilon] - 4*x^4*z^2*\[Epsilon] + 6*z^4*\[Epsilon] + 
     26*x^2*z^4*\[Epsilon] + 6*x^4*z^4*\[Epsilon] + 72*x^2*\[Epsilon]^2 - 
     32*z^2*\[Epsilon]^2 - 28*x^2*z^2*\[Epsilon]^2 - 
     32*x^4*z^2*\[Epsilon]^2 + 32*z^4*\[Epsilon]^2 - 8*x^2*z^4*\[Epsilon]^2 + 
     32*x^4*z^4*\[Epsilon]^2 - 36*x^2*z^6*\[Epsilon]^2))/
   ((1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2), 
  (9*x^4*(1 + z^2)*(-3*x^2 + z^2 + x^2*z^2 + x^4*z^2 + z^4 + x^2*z^4 + 
     x^4*z^4 - 3*x^2*z^6 - 24*x^2*\[Epsilon] - 2*z^2*\[Epsilon] - 
     16*x^2*z^2*\[Epsilon] - 2*x^4*z^2*\[Epsilon] + 2*z^4*\[Epsilon] + 
     4*x^2*z^4*\[Epsilon] + 2*x^4*z^4*\[Epsilon] - 12*x^2*z^6*\[Epsilon] + 
     60*x^2*\[Epsilon]^2 - 24*z^2*\[Epsilon]^2 - 20*x^2*z^2*\[Epsilon]^2 - 
     24*x^4*z^2*\[Epsilon]^2 + 24*z^4*\[Epsilon]^2 - 
     44*x^2*z^4*\[Epsilon]^2 + 24*x^4*z^4*\[Epsilon]^2 - 
     60*x^2*z^6*\[Epsilon]^2))/(2*(1 + x^2)^6*z^4*\[Epsilon]^3*
    (1 + \[Epsilon])^2), 0, 0, 0, 0, 
  (3*x^4*(1 + z^2)^2*(-3*x^2 + z^2 + 4*x^2*z^2 + x^4*z^2 - 3*x^2*z^4 - 
     24*x^2*\[Epsilon] - 2*z^2*\[Epsilon] + 4*x^2*z^2*\[Epsilon] - 
     2*x^4*z^2*\[Epsilon] - 24*x^2*z^4*\[Epsilon] - 36*x^2*\[Epsilon]^2 + 
     24*z^2*\[Epsilon]^2 + 24*x^2*z^2*\[Epsilon]^2 + 
     24*x^4*z^2*\[Epsilon]^2 - 36*x^2*z^4*\[Epsilon]^2))/
   ((1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2), 
  (144*(-1 + x)*x^4*(1 + x)*(1 + z^2)^2)/((1 + x^2)^5*z^2*\[Epsilon]*
    (1 + \[Epsilon])^2), (3*x^4*(1 + z^2)^2*(-3*x^2 + z^2 + 4*x^2*z^2 + 
     x^4*z^2 - 3*x^2*z^4 - 30*x^2*\[Epsilon] - 4*z^2*\[Epsilon] + 
     12*x^2*z^2*\[Epsilon] - 4*x^4*z^2*\[Epsilon] - 30*x^2*z^4*\[Epsilon] - 
     72*x^2*\[Epsilon]^2 + 16*z^2*\[Epsilon]^2 + 80*x^2*z^2*\[Epsilon]^2 + 
     16*x^4*z^2*\[Epsilon]^2 - 72*x^2*z^4*\[Epsilon]^2))/
   ((1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2), 
  (6*x^4*(-1 + z)*(1 + z)*(1 + z^2)*(3*x^2 + z^2 + 8*x^2*z^2 + x^4*z^2 + 
     3*x^2*z^4 + 18*x^2*\[Epsilon] + 4*z^2*\[Epsilon] + 
     44*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 18*x^2*z^4*\[Epsilon]))/
   ((1 + x^2)^6*z^4*\[Epsilon]^2*(1 + \[Epsilon])^2), 
  (24*(-1 + x)*x^4*(1 + x)*(1 + z^2)^2*(-1 + 2*\[Epsilon]))/
   ((1 + x^2)^5*z^2*\[Epsilon]*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (3*x^4*(1 + z^2)^2*(-1 + 2*\[Epsilon])*(-3*x^2 + z^2 + 4*x^2*z^2 + 
     x^4*z^2 - 3*x^2*z^4 - 24*x^2*\[Epsilon] + 6*z^2*\[Epsilon] + 
     20*x^2*z^2*\[Epsilon] + 6*x^4*z^2*\[Epsilon] - 24*x^2*z^4*\[Epsilon] - 
     36*x^2*\[Epsilon]^2 + 16*z^2*\[Epsilon]^2 + 8*x^2*z^2*\[Epsilon]^2 + 
     16*x^4*z^2*\[Epsilon]^2 - 36*x^2*z^4*\[Epsilon]^2))/
   (2*(1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 0, 
  0, 0, (48*x^3*(1 + z^2)*(3*x^4 - 2*x^2*z^2 - 2*x^6*z^2 - z^4 - 16*x^2*z^4 - 
     28*x^4*z^4 - 16*x^6*z^4 - x^8*z^4 - 2*x^2*z^6 - 2*x^6*z^6 + 3*x^4*z^8 + 
     30*x^4*\[Epsilon] - 12*x^2*z^2*\[Epsilon] + 8*x^4*z^2*\[Epsilon] - 
     12*x^6*z^2*\[Epsilon] - 6*z^4*\[Epsilon] - 120*x^2*z^4*\[Epsilon] - 
     224*x^4*z^4*\[Epsilon] - 120*x^6*z^4*\[Epsilon] - 6*x^8*z^4*\[Epsilon] - 
     12*x^2*z^6*\[Epsilon] + 8*x^4*z^6*\[Epsilon] - 12*x^6*z^6*\[Epsilon] + 
     30*x^4*z^8*\[Epsilon] + 36*x^4*\[Epsilon]^2 + 16*x^4*z^2*\[Epsilon]^2 - 
     8*z^4*\[Epsilon]^2 - 272*x^2*z^4*\[Epsilon]^2 - 
     568*x^4*z^4*\[Epsilon]^2 - 272*x^6*z^4*\[Epsilon]^2 - 
     8*x^8*z^4*\[Epsilon]^2 + 16*x^4*z^6*\[Epsilon]^2 + 
     36*x^4*z^8*\[Epsilon]^2 - 216*x^4*\[Epsilon]^3 + 
     64*x^2*z^2*\[Epsilon]^3 - 64*x^4*z^2*\[Epsilon]^3 + 
     64*x^6*z^2*\[Epsilon]^3 - 192*x^2*z^4*\[Epsilon]^3 - 
     336*x^4*z^4*\[Epsilon]^3 - 192*x^6*z^4*\[Epsilon]^3 + 
     64*x^2*z^6*\[Epsilon]^3 - 64*x^4*z^6*\[Epsilon]^3 + 
     64*x^6*z^6*\[Epsilon]^3 - 216*x^4*z^8*\[Epsilon]^3))/
   ((1 + x^2)^7*z^5*\[Epsilon]^4*(1 + \[Epsilon])^2), 
  (-24*(-1 + x)*x^4*(1 + x)*(-1 + z)*(1 + z)*(1 + z^2)*(-1 + 2*\[Epsilon])*
    (-3*x^2 + z^2 - 4*x^2*z^2 + x^4*z^2 - 3*x^2*z^4 - 18*x^2*\[Epsilon] + 
     4*z^2*\[Epsilon] - 28*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] - 
     18*x^2*z^4*\[Epsilon]))/((1 + x^2)^7*z^4*\[Epsilon]^3*
    (1 + \[Epsilon])^2), (24*x^4*(1 + z^2)^2*(1 + 4*\[Epsilon])*
    (-3*x^2 + z^2 + 4*x^2*z^2 + x^4*z^2 - 3*x^2*z^4 + 6*x^2*\[Epsilon] - 
     4*x^2*z^2*\[Epsilon] + 6*x^2*z^4*\[Epsilon]))/
   ((1 + x^2)^6*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2), 
  (24*x^4*(-1 + z)*(1 + z)*(1 + z^2)*(3*x^2 + z^2 + 8*x^2*z^2 + x^4*z^2 + 
     3*x^2*z^4 - 6*x^2*\[Epsilon] + 4*z^2*\[Epsilon] - 4*x^2*z^2*\[Epsilon] + 
     4*x^4*z^2*\[Epsilon] - 6*x^2*z^4*\[Epsilon]))/
   ((1 + x^2)^6*z^4*\[Epsilon]^2*(1 + \[Epsilon])^2), 0, 0, 0, 0, 0}, 
 {(-72*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (78512*x^6*(1 + z^2)^2)/(27*(1 + x^2)^6*\[Epsilon]^4), 
  (-168*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (59968*x^6*(1 + z^2)^2)/(45*(1 + x^2)^6*\[Epsilon]^4), 
  (4372*x^6*(1 + z^2)^2)/(5*(1 + x^2)^6*\[Epsilon]^4), 0, 0, 
  (-3856*x^6*(1 + z^2)^2)/(15*(1 + x^2)^6*\[Epsilon]^4), 
  (-1072*x^6*(1 + z^2)^2)/(15*(1 + x^2)^6*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-1728*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 
  (96*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (576*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (-48*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (192*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  (-192*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 
  (-72*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 0, 0, 
  (24*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 0, 0}, 
 {(-24*x^6*(1 + z^2)^2*(-3*x^2 - 6*x^4 - 3*x^6 - 33*x^2*\[Epsilon] - 
     72*x^4*\[Epsilon] - 33*x^6*\[Epsilon] + 6*x^2*z^2*\[Epsilon] + 
     6*x^6*z^2*\[Epsilon] - 6*x^4*z^4*\[Epsilon] + 2*\[Epsilon]^2 - 
     130*x^2*\[Epsilon]^2 - 328*x^4*\[Epsilon]^2 - 130*x^6*\[Epsilon]^2 + 
     2*x^8*\[Epsilon]^2 + 60*x^2*z^2*\[Epsilon]^2 - 8*x^4*z^2*\[Epsilon]^2 + 
     60*x^6*z^2*\[Epsilon]^2 - 64*x^4*z^4*\[Epsilon]^2 + 22*\[Epsilon]^3 - 
     200*x^2*\[Epsilon]^3 - 692*x^4*\[Epsilon]^3 - 200*x^6*\[Epsilon]^3 + 
     22*x^8*\[Epsilon]^3 + 204*x^2*z^2*\[Epsilon]^3 - 
     88*x^4*z^2*\[Epsilon]^3 + 204*x^6*z^2*\[Epsilon]^3 - 
     248*x^4*z^4*\[Epsilon]^3 + 60*\[Epsilon]^4 - 72*x^2*\[Epsilon]^4 - 
     680*x^4*\[Epsilon]^4 - 72*x^6*\[Epsilon]^4 + 60*x^8*\[Epsilon]^4 + 
     288*x^2*z^2*\[Epsilon]^4 - 256*x^4*z^2*\[Epsilon]^4 + 
     288*x^6*z^2*\[Epsilon]^4 - 416*x^4*z^4*\[Epsilon]^4 + 40*\[Epsilon]^5 + 
     16*x^2*\[Epsilon]^5 - 304*x^4*\[Epsilon]^5 + 16*x^6*\[Epsilon]^5 + 
     40*x^8*\[Epsilon]^5 + 144*x^2*z^2*\[Epsilon]^5 - 
     224*x^4*z^2*\[Epsilon]^5 + 144*x^6*z^2*\[Epsilon]^5 - 
     256*x^4*z^4*\[Epsilon]^5))/((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])*
    (1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])), 
  (16*x^6*(1 + z^2)^2*(-4907*x^2 - 9814*x^4 - 4907*x^6 - 
     36732*x^2*\[Epsilon] - 71992*x^4*\[Epsilon] - 36732*x^6*\[Epsilon] + 
     526*x^2*z^2*\[Epsilon] + 3996*x^4*z^2*\[Epsilon] + 
     526*x^6*z^2*\[Epsilon] + 1472*x^4*z^4*\[Epsilon] + 1242*\[Epsilon]^2 - 
     99107*x^2*\[Epsilon]^2 - 179352*x^4*\[Epsilon]^2 - 
     99107*x^6*\[Epsilon]^2 + 1242*x^8*\[Epsilon]^2 - 
     6820*x^2*z^2*\[Epsilon]^2 + 29052*x^4*z^2*\[Epsilon]^2 - 
     6820*x^6*z^2*\[Epsilon]^2 + 21346*x^4*z^4*\[Epsilon]^2 + 
     3564*\[Epsilon]^3 - 111858*x^2*\[Epsilon]^3 - 171116*x^4*\[Epsilon]^3 - 
     111858*x^6*\[Epsilon]^3 + 3564*x^8*\[Epsilon]^3 - 
     26626*x^2*z^2*\[Epsilon]^3 + 66204*x^4*z^2*\[Epsilon]^3 - 
     26626*x^6*z^2*\[Epsilon]^3 + 59728*x^4*z^4*\[Epsilon]^3 + 
     2322*\[Epsilon]^4 - 43604*x^2*\[Epsilon]^4 - 46004*x^4*\[Epsilon]^4 - 
     43604*x^6*\[Epsilon]^4 + 2322*x^8*\[Epsilon]^4 - 
     21764*x^2*z^2*\[Epsilon]^4 + 48168*x^4*z^2*\[Epsilon]^4 - 
     21764*x^6*z^2*\[Epsilon]^4 + 45848*x^4*z^4*\[Epsilon]^4))/
   (27*(1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (-24*x^6*(1 + z^2)^2*(-7*x^2 - 14*x^4 - 7*x^6 - 76*x^2*\[Epsilon] - 
     160*x^4*\[Epsilon] - 76*x^6*\[Epsilon] + 8*x^2*z^2*\[Epsilon] + 
     8*x^6*z^2*\[Epsilon] - 8*x^4*z^4*\[Epsilon] + 5*\[Epsilon]^2 - 
     301*x^2*\[Epsilon]^2 - 693*x^4*\[Epsilon]^2 - 301*x^6*\[Epsilon]^2 + 
     5*x^8*\[Epsilon]^2 + 58*x^2*z^2*\[Epsilon]^2 - 46*x^4*z^2*\[Epsilon]^2 + 
     58*x^6*z^2*\[Epsilon]^2 - 81*x^4*z^4*\[Epsilon]^2 + 26*\[Epsilon]^3 - 
     538*x^2*\[Epsilon]^3 - 1430*x^4*\[Epsilon]^3 - 538*x^6*\[Epsilon]^3 + 
     26*x^8*\[Epsilon]^3 + 156*x^2*z^2*\[Epsilon]^3 - 
     292*x^4*z^2*\[Epsilon]^3 + 156*x^6*z^2*\[Epsilon]^3 - 
     302*x^4*z^4*\[Epsilon]^3 + 43*\[Epsilon]^4 - 430*x^2*\[Epsilon]^4 - 
     1429*x^4*\[Epsilon]^4 - 430*x^6*\[Epsilon]^4 + 43*x^8*\[Epsilon]^4 + 
     182*x^2*z^2*\[Epsilon]^4 - 602*x^4*z^2*\[Epsilon]^4 + 
     182*x^6*z^2*\[Epsilon]^4 - 483*x^4*z^4*\[Epsilon]^4 + 22*\[Epsilon]^5 - 
     124*x^2*\[Epsilon]^5 - 564*x^4*\[Epsilon]^5 - 124*x^6*\[Epsilon]^5 + 
     22*x^8*\[Epsilon]^5 + 76*x^2*z^2*\[Epsilon]^5 - 
     392*x^4*z^2*\[Epsilon]^5 + 76*x^6*z^2*\[Epsilon]^5 - 
     272*x^4*z^4*\[Epsilon]^5))/((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-16*x^6*(1 + z^2)^2*(3748*x^2 + 7496*x^4 + 3748*x^6 + 
     54542*x^2*\[Epsilon] + 110762*x^4*\[Epsilon] + 54542*x^6*\[Epsilon] - 
     1678*x^2*z^2*\[Epsilon] - 1678*x^6*z^2*\[Epsilon] + 
     1678*x^4*z^4*\[Epsilon] + 721*\[Epsilon]^2 + 316614*x^2*\[Epsilon]^2 + 
     658402*x^4*\[Epsilon]^2 + 316614*x^6*\[Epsilon]^2 + 
     721*x^8*\[Epsilon]^2 - 27338*x^2*z^2*\[Epsilon]^2 - 
     1444*x^4*z^2*\[Epsilon]^2 - 27338*x^6*z^2*\[Epsilon]^2 + 
     26616*x^4*z^4*\[Epsilon]^2 + 10450*\[Epsilon]^3 + 
     916510*x^2*\[Epsilon]^3 + 1986490*x^4*\[Epsilon]^3 + 
     916510*x^6*\[Epsilon]^3 + 10450*x^8*\[Epsilon]^3 - 
     193470*x^2*z^2*\[Epsilon]^3 - 38200*x^4*z^2*\[Epsilon]^3 - 
     193470*x^6*z^2*\[Epsilon]^3 + 174370*x^4*z^4*\[Epsilon]^3 + 
     44675*\[Epsilon]^4 + 1321142*x^2*\[Epsilon]^4 + 
     3112854*x^4*\[Epsilon]^4 + 1321142*x^6*\[Epsilon]^4 + 
     44675*x^8*\[Epsilon]^4 - 671590*x^2*z^2*\[Epsilon]^4 - 
     223340*x^4*z^2*\[Epsilon]^4 - 671590*x^6*z^2*\[Epsilon]^4 + 
     559920*x^4*z^4*\[Epsilon]^4 + 71690*\[Epsilon]^5 + 
     784068*x^2*\[Epsilon]^5 + 2270028*x^4*\[Epsilon]^5 + 
     784068*x^6*\[Epsilon]^5 + 71690*x^8*\[Epsilon]^5 - 
     1076852*x^2*z^2*\[Epsilon]^5 - 463160*x^4*z^2*\[Epsilon]^5 - 
     1076852*x^6*z^2*\[Epsilon]^5 + 845272*x^4*z^4*\[Epsilon]^5 + 
     36744*\[Epsilon]^6 + 74736*x^2*\[Epsilon]^6 + 536688*x^4*\[Epsilon]^6 + 
     74736*x^6*\[Epsilon]^6 + 36744*x^8*\[Epsilon]^6 - 
     611952*x^2*z^2*\[Epsilon]^6 - 302496*x^4*z^2*\[Epsilon]^6 - 
     611952*x^6*z^2*\[Epsilon]^6 + 460704*x^4*z^4*\[Epsilon]^6))/
   (45*(1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-2*x^6*(1 + z^2)^2*(6558*x^2 + 13116*x^4 + 6558*x^6 + 
     93732*x^2*\[Epsilon] + 192102*x^4*\[Epsilon] + 93732*x^6*\[Epsilon] - 
     4638*x^2*z^2*\[Epsilon] - 4638*x^6*z^2*\[Epsilon] + 
     4638*x^4*z^4*\[Epsilon] + 361*\[Epsilon]^2 + 530324*x^2*\[Epsilon]^2 + 
     1128542*x^4*\[Epsilon]^2 + 530324*x^6*\[Epsilon]^2 + 
     361*x^8*\[Epsilon]^2 - 67898*x^2*z^2*\[Epsilon]^2 + 
     1436*x^4*z^2*\[Epsilon]^2 - 67898*x^6*z^2*\[Epsilon]^2 + 
     68616*x^4*z^4*\[Epsilon]^2 + 6850*\[Epsilon]^3 + 
     1482200*x^2*\[Epsilon]^3 + 3369950*x^4*\[Epsilon]^3 + 
     1482200*x^6*\[Epsilon]^3 + 6850*x^8*\[Epsilon]^3 - 
     414230*x^2*z^2*\[Epsilon]^3 + 10040*x^4*z^2*\[Epsilon]^3 - 
     414230*x^6*z^2*\[Epsilon]^3 + 419250*x^4*z^4*\[Epsilon]^3 + 
     32075*\[Epsilon]^4 + 2040862*x^2*\[Epsilon]^4 + 
     5291254*x^4*\[Epsilon]^4 + 2040862*x^6*\[Epsilon]^4 + 
     32075*x^8*\[Epsilon]^4 - 1261510*x^2*z^2*\[Epsilon]^4 + 
     24340*x^4*z^2*\[Epsilon]^4 - 1261510*x^6*z^2*\[Epsilon]^4 + 
     1273680*x^4*z^4*\[Epsilon]^4 + 53690*\[Epsilon]^5 + 
     1131748*x^2*\[Epsilon]^5 + 4005628*x^4*\[Epsilon]^5 + 
     1131748*x^6*\[Epsilon]^5 + 53690*x^8*\[Epsilon]^5 - 
     1837372*x^2*z^2*\[Epsilon]^5 + 24280*x^4*z^2*\[Epsilon]^5 - 
     1837372*x^6*z^2*\[Epsilon]^5 + 1849512*x^4*z^4*\[Epsilon]^5 + 
     28104*\[Epsilon]^6 + 78096*x^2*\[Epsilon]^6 + 1082928*x^4*\[Epsilon]^6 + 
     78096*x^6*\[Epsilon]^6 + 28104*x^8*\[Epsilon]^6 - 
     978672*x^2*z^2*\[Epsilon]^6 + 8544*x^4*z^2*\[Epsilon]^6 - 
     978672*x^6*z^2*\[Epsilon]^6 + 982944*x^4*z^4*\[Epsilon]^6))/
   (15*(1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])), 0, 0, 
  (-8*x^6*(1 + z^2)^2*(-482*x^2 - 964*x^4 - 482*x^6 - 3316*x^2*\[Epsilon] - 
     7654*x^4*\[Epsilon] - 3316*x^6*\[Epsilon] + 1022*x^2*z^2*\[Epsilon] + 
     1022*x^6*z^2*\[Epsilon] - 1022*x^4*z^4*\[Epsilon] + 151*\[Epsilon]^2 - 
     5378*x^2*\[Epsilon]^2 - 17910*x^4*\[Epsilon]^2 - 5378*x^6*\[Epsilon]^2 + 
     151*x^8*\[Epsilon]^2 + 6550*x^2*z^2*\[Epsilon]^2 - 
     604*x^4*z^2*\[Epsilon]^2 + 6550*x^6*z^2*\[Epsilon]^2 - 
     6852*x^4*z^4*\[Epsilon]^2 + 1144*\[Epsilon]^3 + 1776*x^2*\[Epsilon]^3 - 
     9792*x^4*\[Epsilon]^3 + 1776*x^6*\[Epsilon]^3 + 1144*x^8*\[Epsilon]^3 + 
     8768*x^2*z^2*\[Epsilon]^3 - 4576*x^4*z^2*\[Epsilon]^3 + 
     8768*x^6*z^2*\[Epsilon]^3 - 11056*x^4*z^4*\[Epsilon]^3))/
   (15*(1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 4*\[Epsilon])), 
  (16*x^6*(1 + z^2)^2*(67*x^2 + 134*x^4 + 67*x^6 + 798*x^2*\[Epsilon] + 
     1602*x^4*\[Epsilon] + 798*x^6*\[Epsilon] - 6*x^2*z^2*\[Epsilon] - 
     6*x^6*z^2*\[Epsilon] + 6*x^4*z^4*\[Epsilon] + 90*\[Epsilon]^2 + 
     3631*x^2*\[Epsilon]^2 + 7946*x^4*\[Epsilon]^2 + 3631*x^6*\[Epsilon]^2 + 
     90*x^8*\[Epsilon]^2 - 954*x^2*z^2*\[Epsilon]^2 - 
     180*x^4*z^2*\[Epsilon]^2 - 954*x^6*z^2*\[Epsilon]^2 + 
     864*x^4*z^4*\[Epsilon]^2 + 630*\[Epsilon]^3 + 7332*x^2*\[Epsilon]^3 + 
     20592*x^4*\[Epsilon]^3 + 7332*x^6*\[Epsilon]^3 + 630*x^8*\[Epsilon]^3 - 
     7548*x^2*z^2*\[Epsilon]^3 - 720*x^4*z^2*\[Epsilon]^3 - 
     7548*x^6*z^2*\[Epsilon]^3 + 7188*x^4*z^4*\[Epsilon]^3 + 
     1260*\[Epsilon]^4 + 5932*x^2*\[Epsilon]^4 + 27110*x^4*\[Epsilon]^4 + 
     5932*x^6*\[Epsilon]^4 + 1260*x^8*\[Epsilon]^4 - 
     18216*x^2*z^2*\[Epsilon]^4 - 900*x^4*z^2*\[Epsilon]^4 - 
     18216*x^6*z^2*\[Epsilon]^4 + 17766*x^4*z^4*\[Epsilon]^4 + 
     720*\[Epsilon]^5 + 1500*x^2*\[Epsilon]^5 + 14616*x^4*\[Epsilon]^5 + 
     1500*x^6*\[Epsilon]^5 + 720*x^8*\[Epsilon]^5 - 
     13236*x^2*z^2*\[Epsilon]^5 - 360*x^4*z^2*\[Epsilon]^5 - 
     13236*x^6*z^2*\[Epsilon]^5 + 13056*x^4*z^4*\[Epsilon]^5))/
   (15*(1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-24*(-1 + x)*x^6*(1 + x)*(1 + z^2)^2*
    (21 - 48*x^2 + 21*x^4 - 90*x^2*z^2 + 55*\[Epsilon] - 184*x^2*\[Epsilon] + 
     55*x^4*\[Epsilon] - 294*x^2*z^2*\[Epsilon] + 34*\[Epsilon]^2 - 
     160*x^2*\[Epsilon]^2 + 34*x^4*\[Epsilon]^2 - 228*x^2*z^2*\[Epsilon]^2))/
   ((1 + x^2)^9*\[Epsilon]^2*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (-384*x^8*(1 + z^2)^3*(1 + x^2 + x^4 - x^2*z^2))/
   ((1 + x^2)^10*\[Epsilon]^2*(1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-288*x^6*(1 + z^2)^2*(-6*x^2 - 12*x^4 - 6*x^6 - 30*x^2*\[Epsilon] - 
     66*x^4*\[Epsilon] - 30*x^6*\[Epsilon] + 6*x^2*z^2*\[Epsilon] + 
     6*x^6*z^2*\[Epsilon] - 6*x^4*z^4*\[Epsilon] + \[Epsilon]^2 - 
     44*x^2*\[Epsilon]^2 - 108*x^4*\[Epsilon]^2 - 44*x^6*\[Epsilon]^2 + 
     x^8*\[Epsilon]^2 + 16*x^2*z^2*\[Epsilon]^2 - 4*x^4*z^2*\[Epsilon]^2 + 
     16*x^6*z^2*\[Epsilon]^2 - 18*x^4*z^4*\[Epsilon]^2 + \[Epsilon]^3 - 
     18*x^2*\[Epsilon]^3 - 50*x^4*\[Epsilon]^3 - 18*x^6*\[Epsilon]^3 + 
     x^8*\[Epsilon]^3 + 10*x^2*z^2*\[Epsilon]^3 - 4*x^4*z^2*\[Epsilon]^3 + 
     10*x^6*z^2*\[Epsilon]^3 - 12*x^4*z^4*\[Epsilon]^3))/
   ((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2), 0, 0, 
  (-96*x^8*(1 + z^2)^2*(1 + 2*x^2 + x^4 + 6*\[Epsilon] + 8*x^2*\[Epsilon] + 
     6*x^4*\[Epsilon] + 2*z^2*\[Epsilon] - 4*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] - 4*x^2*z^4*\[Epsilon] + 13*\[Epsilon]^2 + 
     13*x^4*\[Epsilon]^2 + 20*z^2*\[Epsilon]^2 - 12*x^2*z^2*\[Epsilon]^2 + 
     20*x^4*z^2*\[Epsilon]^2 - 26*x^2*z^4*\[Epsilon]^2 + 8*\[Epsilon]^3 - 
     12*x^2*\[Epsilon]^3 + 8*x^4*\[Epsilon]^3 + 24*z^2*\[Epsilon]^3 - 
     8*x^2*z^2*\[Epsilon]^3 + 24*x^4*z^2*\[Epsilon]^3 - 
     28*x^2*z^4*\[Epsilon]^3))/((1 + x^2)^10*\[Epsilon]^4*
    (1 + \[Epsilon])^2), (144*x^6*(1 + z^2)^2*(-4*x^2 - 8*x^4 - 4*x^6 - 
     22*x^2*\[Epsilon] - 38*x^4*\[Epsilon] - 22*x^6*\[Epsilon] - 
     2*x^2*z^2*\[Epsilon] + 8*x^4*z^2*\[Epsilon] - 2*x^6*z^2*\[Epsilon] + 
     6*x^4*z^4*\[Epsilon] + \[Epsilon]^2 - 40*x^2*\[Epsilon]^2 - 
     36*x^4*\[Epsilon]^2 - 40*x^6*\[Epsilon]^2 + x^8*\[Epsilon]^2 - 
     28*x^2*z^2*\[Epsilon]^2 + 36*x^4*z^2*\[Epsilon]^2 - 
     28*x^6*z^2*\[Epsilon]^2 + 46*x^4*z^4*\[Epsilon]^2 + \[Epsilon]^3 - 
     22*x^2*\[Epsilon]^3 + 6*x^4*\[Epsilon]^3 - 22*x^6*\[Epsilon]^3 + 
     x^8*\[Epsilon]^3 - 34*x^2*z^2*\[Epsilon]^3 + 36*x^4*z^2*\[Epsilon]^3 - 
     34*x^6*z^2*\[Epsilon]^3 + 52*x^4*z^4*\[Epsilon]^3))/
   ((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])^2), 
  (-48*x^6*(1 + z^2)^2*(-x^2 - 2*x^4 - x^6 - 13*x^2*\[Epsilon] - 
     22*x^4*\[Epsilon] - 13*x^6*\[Epsilon] - 4*x^2*z^2*\[Epsilon] - 
     4*x^6*z^2*\[Epsilon] + 4*x^4*z^4*\[Epsilon] - \[Epsilon]^2 - 
     56*x^2*\[Epsilon]^2 - 80*x^4*\[Epsilon]^2 - 56*x^6*\[Epsilon]^2 - 
     x^8*\[Epsilon]^2 - 26*x^2*z^2*\[Epsilon]^2 + 8*x^4*z^2*\[Epsilon]^2 - 
     26*x^6*z^2*\[Epsilon]^2 + 30*x^4*z^4*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
     68*x^2*\[Epsilon]^3 - 78*x^4*\[Epsilon]^3 - 68*x^6*\[Epsilon]^3 + 
     5*x^8*\[Epsilon]^3 - 64*x^2*z^2*\[Epsilon]^3 + 8*x^4*z^2*\[Epsilon]^3 - 
     64*x^6*z^2*\[Epsilon]^3 + 68*x^4*z^4*\[Epsilon]^3))/
   ((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 4*\[Epsilon])), 
  (192*x^6*(1 + z^2)^2*(-x^2 - 2*x^4 - x^6 - 10*x^2*\[Epsilon] - 
     19*x^4*\[Epsilon] - 10*x^6*\[Epsilon] - x^2*z^2*\[Epsilon] - 
     x^6*z^2*\[Epsilon] + x^4*z^4*\[Epsilon] - 34*x^2*\[Epsilon]^2 - 
     59*x^4*\[Epsilon]^2 - 34*x^6*\[Epsilon]^2 - 8*x^2*z^2*\[Epsilon]^2 + 
     2*x^4*z^2*\[Epsilon]^2 - 8*x^6*z^2*\[Epsilon]^2 + 
     9*x^4*z^4*\[Epsilon]^2 + 3*\[Epsilon]^3 - 37*x^2*\[Epsilon]^3 - 
     54*x^4*\[Epsilon]^3 - 37*x^6*\[Epsilon]^3 + 3*x^8*\[Epsilon]^3 - 
     25*x^2*z^2*\[Epsilon]^3 + 2*x^4*z^2*\[Epsilon]^3 - 
     25*x^6*z^2*\[Epsilon]^3 + 26*x^4*z^4*\[Epsilon]^3))/
   ((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 4*\[Epsilon])), 0, 0, 0, 
  0, 0, 0, (-192*(-1 + x)*x^6*(1 + x)*(1 + z^2)^2)/
   ((1 + x^2)^7*\[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (-96*x^6*(1 + z^2)^2*(-2*x^2 - 4*x^4 - 2*x^6 - 13*x^2*\[Epsilon] - 
     27*x^4*\[Epsilon] - 13*x^6*\[Epsilon] + x^2*z^2*\[Epsilon] + 
     x^6*z^2*\[Epsilon] - x^4*z^4*\[Epsilon] - 29*x^2*\[Epsilon]^2 - 
     62*x^4*\[Epsilon]^2 - 29*x^6*\[Epsilon]^2 + 4*x^2*z^2*\[Epsilon]^2 + 
     4*x^6*z^2*\[Epsilon]^2 - 4*x^4*z^4*\[Epsilon]^2 + \[Epsilon]^3 - 
     22*x^2*\[Epsilon]^3 - 50*x^4*\[Epsilon]^3 - 22*x^6*\[Epsilon]^3 + 
     x^8*\[Epsilon]^3 + 4*x^2*z^2*\[Epsilon]^3 + 4*x^6*z^2*\[Epsilon]^3 - 
     4*x^4*z^4*\[Epsilon]^3))/((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])*
    (1 + 2*\[Epsilon])), 0, (144*(-1 + x)*x^6*(1 + x)*(1 + z^2)^2*
    (1 + x^4 - 2*x^2*z^2))/(7*(1 + x^2)^9*\[Epsilon]^2*(1 + \[Epsilon])), 
  (-36*x^6*(1 + z^2)^2*(-2*x^2 - 4*x^4 - 2*x^6 - 8*x^2*\[Epsilon] - 
     18*x^4*\[Epsilon] - 8*x^6*\[Epsilon] + 2*x^2*z^2*\[Epsilon] + 
     2*x^6*z^2*\[Epsilon] - 2*x^4*z^4*\[Epsilon] + \[Epsilon]^2 - 
     6*x^2*\[Epsilon]^2 - 18*x^4*\[Epsilon]^2 - 6*x^6*\[Epsilon]^2 + 
     x^8*\[Epsilon]^2 + 2*x^2*z^2*\[Epsilon]^2 - 4*x^4*z^2*\[Epsilon]^2 + 
     2*x^6*z^2*\[Epsilon]^2 - 4*x^4*z^4*\[Epsilon]^2))/
   ((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])), 0, 0, 0, 0, 
  (24*x^8*(1 + z^2)^2*(1 + 2*\[Epsilon])*(-1 - 2*x^2 - x^4 - \[Epsilon] - 
     4*x^2*\[Epsilon] - x^4*\[Epsilon] + 2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] - 2*x^2*z^4*\[Epsilon]))/
   ((1 + x^2)^10*\[Epsilon]^4*(1 + \[Epsilon])), 
  (12*x^8*(1 + z^2)^3*(1 + x^2 + x^4 - x^2*z^2)*(1 + 2*\[Epsilon]))/
   ((1 + x^2)^10*\[Epsilon]^3*(1 + \[Epsilon])), 0, 0, 0}, 
 {(-672*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (592*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   (9*(1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (-12*x^6*(1 + z^2)^2*(47*z^2 + 12*\[Epsilon] + 200*z^2*\[Epsilon]))/
   ((1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (-64*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   (3*(1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (-128*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   (9*(1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (-64*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   (3*(1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (-128*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   (9*(1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (16*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (16*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 
  (96*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 
  (192*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 
  (216*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 0, 
  (32*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   (3*(1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (32*x^6*(1 + z^2)^2*(-z^2 + 9*\[Epsilon] + 5*z^2*\[Epsilon]))/
   ((1 + x^2)^6*z^2*\[Epsilon]^4*(1 + 4*\[Epsilon])), 0, 
  (96*x^6*(1 + z^2)^2)/((1 + x^2)^6*z^2*\[Epsilon]^3*(1 + 4*\[Epsilon])), 
  (288*x^6*(1 + z^2)^2)/((1 + x^2)^6*z^2*\[Epsilon]^3*(1 + 4*\[Epsilon])), 
  (32*x^6*(1 + z^2)^2*(-1 + 5*\[Epsilon]))/(3*(1 + x^2)^6*\[Epsilon]^4*
    (1 + 4*\[Epsilon])), (32*x^6*(1 + z^2)^2*(-1 + 5*\[Epsilon]))/
   ((1 + x^2)^6*\[Epsilon]^4*(1 + 4*\[Epsilon])), 
  (8*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-24*x^6*(1 + z^2)^2)/((1 + x^2)^6*\[Epsilon]^4), 0, 0, 
  (1536*x^5*(1 + z^2)^2)/((1 + x^2)^5*z*\[Epsilon]^4), 0, 0, 0, 0, 0, 
  (8*x^6*(1 + z^2)^2*(1 + 2*z^2))/((1 + x^2)^6*z^2*\[Epsilon]^4), 0, 
  (-6*x^6*(-1 + z)*(1 + z)*(1 + z^2)^2)/((1 + x^2)^6*z^2*\[Epsilon]^4)}, 
 {(8*x^6*(1 + z^2)^3*(-168*x^2*z^6 - 168*x^4*z^6 - 168*x^6*z^6 + 
     168*x^4*z^8 + 14*x^4*\[Epsilon] - 7*x^2*z^2*\[Epsilon] + 
     32*x^4*z^2*\[Epsilon] - 7*x^6*z^2*\[Epsilon] - 38*x^2*z^4*\[Epsilon] - 
     320*x^4*z^4*\[Epsilon] - 38*x^6*z^4*\[Epsilon] - 
     1543*x^2*z^6*\[Epsilon] - 2144*x^4*z^6*\[Epsilon] - 
     1543*x^6*z^6*\[Epsilon] + 1218*x^4*z^8*\[Epsilon] + 
     143*x^4*\[Epsilon]^2 - 42*x^2*z^2*\[Epsilon]^2 + 
     228*x^4*z^2*\[Epsilon]^2 - 42*x^6*z^2*\[Epsilon]^2 - 
     282*x^2*z^4*\[Epsilon]^2 - 2337*x^4*z^4*\[Epsilon]^2 - 
     282*x^6*z^4*\[Epsilon]^2 - 4944*x^2*z^6*\[Epsilon]^2 - 
     9094*x^4*z^6*\[Epsilon]^2 - 4944*x^6*z^6*\[Epsilon]^2 + 
     2736*x^4*z^8*\[Epsilon]^2 + 474*x^4*\[Epsilon]^3 - 
     95*x^2*z^2*\[Epsilon]^3 + 380*x^4*z^2*\[Epsilon]^3 - 
     95*x^6*z^2*\[Epsilon]^3 + 51*z^4*\[Epsilon]^3 - 
     470*x^2*z^4*\[Epsilon]^3 - 4984*x^4*z^4*\[Epsilon]^3 - 
     470*x^6*z^4*\[Epsilon]^3 + 51*x^8*z^4*\[Epsilon]^3 - 
     6651*x^2*z^6*\[Epsilon]^3 - 14952*x^4*z^6*\[Epsilon]^3 - 
     6651*x^6*z^6*\[Epsilon]^3 + 2388*x^4*z^8*\[Epsilon]^3 + 
     480*x^4*\[Epsilon]^4 - 60*x^2*z^2*\[Epsilon]^4 + 
     184*x^4*z^2*\[Epsilon]^4 - 60*x^6*z^2*\[Epsilon]^4 + 
     204*z^4*\[Epsilon]^4 + 296*x^2*z^4*\[Epsilon]^4 - 
     2616*x^4*z^4*\[Epsilon]^4 + 296*x^6*z^4*\[Epsilon]^4 + 
     204*x^8*z^4*\[Epsilon]^4 - 3172*x^2*z^6*\[Epsilon]^4 - 
     8248*x^4*z^6*\[Epsilon]^4 - 3172*x^6*z^6*\[Epsilon]^4 + 
     720*x^4*z^8*\[Epsilon]^4))/((1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-16*x^8*(1 + z^2)^2*(222*z^6 + 222*x^2*z^6 + 222*x^4*z^6 + 222*z^8 + 
     222*x^4*z^8 - 222*x^2*z^10 + 774*x^2*\[Epsilon] - 387*z^2*\[Epsilon] + 
     3879*x^2*z^2*\[Epsilon] - 387*x^4*z^2*\[Epsilon] + 
     16881*z^4*\[Epsilon] + 44742*x^2*z^4*\[Epsilon] + 
     16881*x^4*z^4*\[Epsilon] + 35219*z^6*\[Epsilon] + 
     84902*x^2*z^6*\[Epsilon] + 35219*x^4*z^6*\[Epsilon] + 
     18950*z^8*\[Epsilon] + 48630*x^2*z^8*\[Epsilon] + 
     18950*x^4*z^8*\[Epsilon] + 3367*x^2*z^10*\[Epsilon] + 
     9378*x^2*\[Epsilon]^2 - 4545*z^2*\[Epsilon]^2 + 
     42129*x^2*z^2*\[Epsilon]^2 - 4545*x^4*z^2*\[Epsilon]^2 + 
     205754*z^4*\[Epsilon]^2 + 515386*x^2*z^4*\[Epsilon]^2 + 
     205754*x^4*z^4*\[Epsilon]^2 + 324619*z^6*\[Epsilon]^2 + 
     777752*x^2*z^6*\[Epsilon]^2 + 324619*x^4*z^6*\[Epsilon]^2 + 
     124157*z^8*\[Epsilon]^2 + 351694*x^2*z^8*\[Epsilon]^2 + 
     124157*x^4*z^8*\[Epsilon]^2 + 36903*x^2*z^10*\[Epsilon]^2 + 
     41148*x^2*\[Epsilon]^3 - 19674*z^2*\[Epsilon]^3 + 
     159120*x^2*z^2*\[Epsilon]^3 - 19674*x^4*z^2*\[Epsilon]^3 + 
     797525*z^4*\[Epsilon]^3 + 1947742*x^2*z^4*\[Epsilon]^3 + 
     797525*x^4*z^4*\[Epsilon]^3 + 1030410*z^6*\[Epsilon]^3 + 
     2448496*x^2*z^6*\[Epsilon]^3 + 1030410*x^4*z^6*\[Epsilon]^3 + 
     249553*z^8*\[Epsilon]^3 + 804514*x^2*z^8*\[Epsilon]^3 + 
     249553*x^4*z^8*\[Epsilon]^3 + 113104*x^2*z^10*\[Epsilon]^3 + 
     75600*x^2*\[Epsilon]^4 - 35604*z^2*\[Epsilon]^4 + 
     241128*x^2*z^2*\[Epsilon]^4 - 35604*x^4*z^2*\[Epsilon]^4 + 
     1122700*z^4*\[Epsilon]^4 + 2735792*x^2*z^4*\[Epsilon]^4 + 
     1122700*x^4*z^4*\[Epsilon]^4 + 1291232*z^6*\[Epsilon]^4 + 
     3059944*x^2*z^6*\[Epsilon]^4 + 1291232*x^4*z^6*\[Epsilon]^4 + 
     194128*z^8*\[Epsilon]^4 + 743384*x^2*z^8*\[Epsilon]^4 + 
     194128*x^4*z^8*\[Epsilon]^4 + 131304*x^2*z^10*\[Epsilon]^4 + 
     49536*x^2*\[Epsilon]^5 - 22896*z^2*\[Epsilon]^5 + 
     128736*x^2*z^2*\[Epsilon]^5 - 22896*x^4*z^2*\[Epsilon]^5 + 
     514048*z^4*\[Epsilon]^5 + 1268576*x^2*z^4*\[Epsilon]^5 + 
     514048*x^4*z^4*\[Epsilon]^5 + 549472*z^6*\[Epsilon]^5 + 
     1306464*x^2*z^6*\[Epsilon]^5 + 549472*x^4*z^6*\[Epsilon]^5 + 
     49680*z^8*\[Epsilon]^5 + 243392*x^2*z^8*\[Epsilon]^5 + 
     49680*x^4*z^8*\[Epsilon]^5 + 52000*x^2*z^10*\[Epsilon]^5))/
   (9*(1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (-2*x^6*(1 + z^2)^2*(1692*x^2*z^6 + 1692*x^4*z^6 + 1692*x^6*z^6 + 
     1692*x^2*z^8 + 1692*x^6*z^8 - 1692*x^4*z^10 - 66*x^4*\[Epsilon] + 
     33*x^2*z^2*\[Epsilon] - 510*x^4*z^2*\[Epsilon] + 33*x^6*z^2*\[Epsilon] + 
     2886*x^2*z^4*\[Epsilon] + 6732*x^4*z^4*\[Epsilon] + 
     2886*x^6*z^4*\[Epsilon] + 22941*x^2*z^6*\[Epsilon] + 
     34074*x^4*z^6*\[Epsilon] + 22941*x^6*z^6*\[Epsilon] + 
     20196*x^2*z^8*\[Epsilon] + 11922*x^4*z^8*\[Epsilon] + 
     20196*x^6*z^8*\[Epsilon] - 15192*x^4*z^10*\[Epsilon] - 
     916*x^4*\[Epsilon]^2 + 371*x^2*z^2*\[Epsilon]^2 - 
     7052*x^4*z^2*\[Epsilon]^2 + 371*x^6*z^2*\[Epsilon]^2 + 
     28658*x^2*z^4*\[Epsilon]^2 + 58524*x^4*z^4*\[Epsilon]^2 + 
     28658*x^6*z^4*\[Epsilon]^2 + 113191*x^2*z^6*\[Epsilon]^2 + 
     199894*x^4*z^6*\[Epsilon]^2 + 113191*x^6*z^6*\[Epsilon]^2 + 
     85372*x^2*z^8*\[Epsilon]^2 + 87548*x^4*z^8*\[Epsilon]^2 + 
     85372*x^6*z^8*\[Epsilon]^2 - 48622*x^4*z^10*\[Epsilon]^2 - 
     4672*x^4*\[Epsilon]^3 + 2202*x^2*z^2*\[Epsilon]^3 - 
     32596*x^4*z^2*\[Epsilon]^3 + 2202*x^6*z^2*\[Epsilon]^3 + 
     18*z^4*\[Epsilon]^3 + 100424*x^2*z^4*\[Epsilon]^3 + 
     168612*x^4*z^4*\[Epsilon]^3 + 100424*x^6*z^4*\[Epsilon]^3 + 
     18*x^8*z^4*\[Epsilon]^3 + 18*z^6*\[Epsilon]^3 + 
     257182*x^2*z^6*\[Epsilon]^3 + 468628*x^4*z^6*\[Epsilon]^3 + 
     257182*x^6*z^6*\[Epsilon]^3 + 18*x^8*z^6*\[Epsilon]^3 + 
     158744*x^2*z^8*\[Epsilon]^3 + 198048*x^4*z^8*\[Epsilon]^3 + 
     158744*x^6*z^8*\[Epsilon]^3 - 73612*x^4*z^10*\[Epsilon]^3 - 
     9600*x^4*\[Epsilon]^4 + 4624*x^2*z^2*\[Epsilon]^4 - 
     61120*x^4*z^2*\[Epsilon]^4 + 4624*x^6*z^2*\[Epsilon]^4 + 
     216*z^4*\[Epsilon]^4 + 136632*x^2*z^4*\[Epsilon]^4 + 
     171136*x^4*z^4*\[Epsilon]^4 + 136632*x^6*z^4*\[Epsilon]^4 + 
     216*x^8*z^4*\[Epsilon]^4 + 216*z^6*\[Epsilon]^4 + 
     267576*x^2*z^6*\[Epsilon]^4 + 446352*x^4*z^6*\[Epsilon]^4 + 
     267576*x^6*z^6*\[Epsilon]^4 + 216*x^8*z^6*\[Epsilon]^4 + 
     133840*x^2*z^8*\[Epsilon]^4 + 162560*x^4*z^8*\[Epsilon]^4 + 
     133840*x^6*z^8*\[Epsilon]^4 - 57680*x^4*z^10*\[Epsilon]^4 - 
     6912*x^4*\[Epsilon]^5 + 2976*x^2*z^2*\[Epsilon]^5 - 
     41024*x^4*z^2*\[Epsilon]^5 + 2976*x^6*z^2*\[Epsilon]^5 + 
     216*z^4*\[Epsilon]^5 + 62016*x^2*z^4*\[Epsilon]^5 + 
     40528*x^4*z^4*\[Epsilon]^5 + 62016*x^6*z^4*\[Epsilon]^5 + 
     216*x^8*z^4*\[Epsilon]^5 + 216*z^6*\[Epsilon]^5 + 
     102048*x^2*z^6*\[Epsilon]^5 + 129936*x^4*z^6*\[Epsilon]^5 + 
     102048*x^6*z^6*\[Epsilon]^5 + 216*x^8*z^6*\[Epsilon]^5 + 
     41856*x^2*z^8*\[Epsilon]^5 + 32128*x^4*z^8*\[Epsilon]^5 + 
     41856*x^6*z^8*\[Epsilon]^5 - 20864*x^4*z^10*\[Epsilon]^5))/
   ((1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (-32*x^8*(1 + z^2)^3*(-180*z^6 - 180*x^2*z^6 - 180*x^4*z^6 + 180*x^2*z^8 - 
     270*x^2*\[Epsilon] + 135*z^2*\[Epsilon] - 2160*x^2*z^2*\[Epsilon] + 
     135*x^4*z^2*\[Epsilon] + 3330*z^4*\[Epsilon] + 180*x^2*z^4*\[Epsilon] + 
     3330*x^4*z^4*\[Epsilon] + 795*z^6*\[Epsilon] - 2760*x^2*z^6*\[Epsilon] + 
     795*x^4*z^6*\[Epsilon] - 30*x^2*z^8*\[Epsilon] - 5445*x^2*\[Epsilon]^2 + 
     3915*z^2*\[Epsilon]^2 - 31950*x^2*z^2*\[Epsilon]^2 + 
     3915*x^4*z^2*\[Epsilon]^2 + 42375*z^4*\[Epsilon]^2 + 
     4290*x^2*z^4*\[Epsilon]^2 + 42375*x^4*z^4*\[Epsilon]^2 + 
     28923*z^6*\[Epsilon]^2 + 1866*x^2*z^6*\[Epsilon]^2 + 
     28923*x^4*z^6*\[Epsilon]^2 - 9855*x^2*z^8*\[Epsilon]^2 - 
     41895*x^2*\[Epsilon]^3 + 32895*z^2*\[Epsilon]^3 - 
     183690*x^2*z^2*\[Epsilon]^3 + 32895*x^4*z^2*\[Epsilon]^3 + 
     212610*z^4*\[Epsilon]^3 + 20310*x^2*z^4*\[Epsilon]^3 + 
     212610*x^4*z^4*\[Epsilon]^3 + 176623*z^6*\[Epsilon]^3 + 
     105626*x^2*z^6*\[Epsilon]^3 + 176623*x^4*z^6*\[Epsilon]^3 - 
     50295*x^2*z^8*\[Epsilon]^3 - 142650*x^2*\[Epsilon]^4 + 
     115335*z^2*\[Epsilon]^4 - 501480*x^2*z^2*\[Epsilon]^4 + 
     115335*x^4*z^2*\[Epsilon]^4 + 538845*z^4*\[Epsilon]^4 + 
     49260*x^2*z^4*\[Epsilon]^4 + 538845*x^4*z^4*\[Epsilon]^4 + 
     448799*z^6*\[Epsilon]^4 + 357328*x^2*z^6*\[Epsilon]^4 + 
     448799*x^4*z^6*\[Epsilon]^4 - 101340*x^2*z^8*\[Epsilon]^4 - 
     216360*x^2*\[Epsilon]^5 + 178560*z^2*\[Epsilon]^5 - 
     644040*x^2*z^2*\[Epsilon]^5 + 178560*x^4*z^2*\[Epsilon]^5 + 
     674880*z^4*\[Epsilon]^5 + 53400*x^2*z^4*\[Epsilon]^5 + 
     674880*x^4*z^4*\[Epsilon]^5 + 501592*z^6*\[Epsilon]^5 + 
     414104*x^2*z^6*\[Epsilon]^5 + 501592*x^4*z^6*\[Epsilon]^5 - 
     77520*x^2*z^8*\[Epsilon]^5 - 120960*x^2*\[Epsilon]^6 + 
     101520*z^2*\[Epsilon]^6 - 315360*x^2*z^2*\[Epsilon]^6 + 
     101520*x^4*z^2*\[Epsilon]^6 + 324720*z^4*\[Epsilon]^6 + 
     10080*x^2*z^4*\[Epsilon]^6 + 324720*x^4*z^4*\[Epsilon]^6 + 
     207408*z^6*\[Epsilon]^6 + 158496*x^2*z^6*\[Epsilon]^6 + 
     207408*x^4*z^6*\[Epsilon]^6 - 14400*x^2*z^8*\[Epsilon]^6))/
   (45*(1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (-4*x^8*(1 + z^2)^3*(-960*z^6 - 960*x^2*z^6 - 960*x^4*z^6 + 960*x^2*z^8 - 
     1260*x^2*\[Epsilon] + 630*z^2*\[Epsilon] - 11340*x^2*z^2*\[Epsilon] + 
     630*x^4*z^2*\[Epsilon] + 9480*z^4*\[Epsilon] - 
     13980*x^2*z^4*\[Epsilon] + 9480*x^4*z^4*\[Epsilon] - 
     3950*z^6*\[Epsilon] - 28220*x^2*z^6*\[Epsilon] - 
     3950*x^4*z^6*\[Epsilon] + 1280*x^2*z^8*\[Epsilon] - 
     24840*x^2*\[Epsilon]^2 + 18000*z^2*\[Epsilon]^2 - 
     167400*x^2*z^2*\[Epsilon]^2 + 18000*x^4*z^2*\[Epsilon]^2 + 
     111340*z^4*\[Epsilon]^2 - 178900*x^2*z^4*\[Epsilon]^2 + 
     111340*x^4*z^4*\[Epsilon]^2 + 37609*z^6*\[Epsilon]^2 - 
     181342*x^2*z^6*\[Epsilon]^2 + 37609*x^4*z^6*\[Epsilon]^2 - 
     33540*x^2*z^8*\[Epsilon]^2 - 188100*x^2*\[Epsilon]^3 + 
     152190*z^2*\[Epsilon]^3 - 957780*x^2*z^2*\[Epsilon]^3 + 
     152190*x^4*z^2*\[Epsilon]^3 + 548320*z^4*\[Epsilon]^3 - 
     906760*x^2*z^4*\[Epsilon]^3 + 548320*x^4*z^4*\[Epsilon]^3 + 
     325454*z^6*\[Epsilon]^3 - 456972*x^2*z^6*\[Epsilon]^3 + 
     325454*x^4*z^6*\[Epsilon]^3 - 178540*x^2*z^8*\[Epsilon]^3 - 
     638280*x^2*\[Epsilon]^4 + 535500*z^2*\[Epsilon]^4 - 
     2607480*x^2*z^2*\[Epsilon]^4 + 535500*x^4*z^2*\[Epsilon]^4 + 
     1452140*z^4*\[Epsilon]^4 - 2191880*x^2*z^4*\[Epsilon]^4 + 
     1452140*x^4*z^4*\[Epsilon]^4 + 910127*z^6*\[Epsilon]^4 - 
     579386*x^2*z^6*\[Epsilon]^4 + 910127*x^4*z^6*\[Epsilon]^4 - 
     343680*x^2*z^8*\[Epsilon]^4 - 974880*x^2*\[Epsilon]^5 + 
     827280*z^2*\[Epsilon]^5 - 3356640*x^2*z^2*\[Epsilon]^5 + 
     827280*x^4*z^2*\[Epsilon]^5 + 1968560*z^4*\[Epsilon]^5 - 
     2534240*x^2*z^4*\[Epsilon]^5 + 1968560*x^4*z^4*\[Epsilon]^5 + 
     1065696*z^6*\[Epsilon]^5 - 509248*x^2*z^6*\[Epsilon]^5 + 
     1065696*x^4*z^6*\[Epsilon]^5 - 205600*x^2*z^8*\[Epsilon]^5 - 
     552960*x^2*\[Epsilon]^6 + 466560*z^2*\[Epsilon]^6 - 
     1658880*x^2*z^2*\[Epsilon]^6 + 466560*x^4*z^2*\[Epsilon]^6 + 
     1023360*z^4*\[Epsilon]^6 - 1167360*x^2*z^4*\[Epsilon]^6 + 
     1023360*x^4*z^4*\[Epsilon]^6 + 460944*z^6*\[Epsilon]^6 - 
     243552*x^2*z^6*\[Epsilon]^6 + 460944*x^4*z^6*\[Epsilon]^6 + 
     9600*x^2*z^8*\[Epsilon]^6))/(45*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (-16*x^8*(1 + z^2)^3*(-24*z^6 - 24*x^2*z^6 - 
     24*x^4*z^6 + 24*x^2*z^8 - 180*x^2*\[Epsilon] + 90*z^2*\[Epsilon] - 
     432*x^2*z^2*\[Epsilon] + 90*x^4*z^2*\[Epsilon] - 1725*z^4*\[Epsilon] - 
     4746*x^2*z^4*\[Epsilon] - 1725*x^4*z^4*\[Epsilon] - 
     2135*z^6*\[Epsilon] - 5426*x^2*z^6*\[Epsilon] - 
     2135*x^4*z^6*\[Epsilon] - 292*x^2*z^8*\[Epsilon] - 
     2160*x^2*\[Epsilon]^2 + 1320*z^2*\[Epsilon]^2 - 
     4632*x^2*z^2*\[Epsilon]^2 + 1320*x^4*z^2*\[Epsilon]^2 - 
     26528*z^4*\[Epsilon]^2 - 68140*x^2*z^4*\[Epsilon]^2 - 
     26528*x^4*z^4*\[Epsilon]^2 - 19130*z^6*\[Epsilon]^2 - 
     53764*x^2*z^6*\[Epsilon]^2 - 19130*x^4*z^6*\[Epsilon]^2 - 
     5532*x^2*z^8*\[Epsilon]^2 - 9540*x^2*\[Epsilon]^3 + 
     7554*z^2*\[Epsilon]^3 - 20208*x^2*z^2*\[Epsilon]^3 + 
     7554*x^4*z^2*\[Epsilon]^3 - 146519*z^4*\[Epsilon]^3 - 
     367474*x^2*z^4*\[Epsilon]^3 - 146519*x^4*z^4*\[Epsilon]^3 - 
     62113*z^6*\[Epsilon]^3 - 202638*x^2*z^6*\[Epsilon]^3 - 
     62113*x^4*z^6*\[Epsilon]^3 - 29752*x^2*z^8*\[Epsilon]^3 - 
     22488*x^2*\[Epsilon]^4 + 24828*z^2*\[Epsilon]^4 - 
     41544*x^2*z^2*\[Epsilon]^4 + 24828*x^4*z^2*\[Epsilon]^4 - 
     358564*z^4*\[Epsilon]^4 - 909752*x^2*z^4*\[Epsilon]^4 - 
     358564*x^4*z^4*\[Epsilon]^4 - 82222*z^6*\[Epsilon]^4 - 
     363860*x^2*z^6*\[Epsilon]^4 - 82222*x^4*z^6*\[Epsilon]^4 - 
     75504*x^2*z^8*\[Epsilon]^4 - 31200*x^2*\[Epsilon]^5 + 
     44064*z^2*\[Epsilon]^5 - 36768*x^2*z^2*\[Epsilon]^5 + 
     44064*x^4*z^2*\[Epsilon]^5 - 380464*z^4*\[Epsilon]^5 - 
     1014944*x^2*z^4*\[Epsilon]^5 - 380464*x^4*z^4*\[Epsilon]^5 - 
     36192*z^6*\[Epsilon]^5 - 326560*x^2*z^6*\[Epsilon]^5 - 
     36192*x^4*z^6*\[Epsilon]^5 - 93856*x^2*z^8*\[Epsilon]^5 - 
     18432*x^2*\[Epsilon]^6 + 29376*z^2*\[Epsilon]^6 - 
     9216*x^2*z^2*\[Epsilon]^6 + 29376*x^4*z^2*\[Epsilon]^6 - 
     140736*z^4*\[Epsilon]^6 - 412800*x^2*z^4*\[Epsilon]^6 - 
     140736*x^4*z^4*\[Epsilon]^6 + 2592*z^6*\[Epsilon]^6 - 
     122304*x^2*z^6*\[Epsilon]^6 + 2592*x^4*z^6*\[Epsilon]^6 - 
     45696*x^2*z^8*\[Epsilon]^6))/(3*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (-4*x^8*(1 + z^2)^3*(-192*z^6 - 192*x^2*z^6 - 
     192*x^4*z^6 + 192*x^2*z^8 - 1224*x^2*\[Epsilon] + 612*z^2*\[Epsilon] - 
     3240*x^2*z^2*\[Epsilon] + 612*x^4*z^2*\[Epsilon] + 4245*z^4*\[Epsilon] - 
     1662*x^2*z^4*\[Epsilon] + 4245*x^4*z^4*\[Epsilon] + 
     1073*z^6*\[Epsilon] - 7102*x^2*z^6*\[Epsilon] + 
     1073*x^4*z^6*\[Epsilon] - 2336*x^2*z^8*\[Epsilon] - 
     14688*x^2*\[Epsilon]^2 + 8784*z^2*\[Epsilon]^2 - 
     35424*x^2*z^2*\[Epsilon]^2 + 8784*x^4*z^2*\[Epsilon]^2 + 
     49700*z^4*\[Epsilon]^2 - 17744*x^2*z^4*\[Epsilon]^2 + 
     49700*x^4*z^4*\[Epsilon]^2 + 27986*z^6*\[Epsilon]^2 - 
     66404*x^2*z^6*\[Epsilon]^2 + 27986*x^4*z^6*\[Epsilon]^2 - 
     43536*x^2*z^8*\[Epsilon]^2 - 66456*x^2*\[Epsilon]^3 + 
     49932*z^2*\[Epsilon]^3 - 158184*x^2*z^2*\[Epsilon]^3 + 
     49932*x^4*z^2*\[Epsilon]^3 + 233351*z^4*\[Epsilon]^3 - 
     98570*x^2*z^4*\[Epsilon]^3 + 233351*x^4*z^4*\[Epsilon]^3 + 
     150691*z^6*\[Epsilon]^3 - 301434*x^2*z^6*\[Epsilon]^3 + 
     150691*x^4*z^6*\[Epsilon]^3 - 229136*x^2*z^8*\[Epsilon]^3 - 
     166752*x^2*\[Epsilon]^4 + 159264*z^2*\[Epsilon]^4 - 
     353232*x^2*z^2*\[Epsilon]^4 + 159264*x^4*z^2*\[Epsilon]^4 + 
     555352*z^4*\[Epsilon]^4 - 310072*x^2*z^4*\[Epsilon]^4 + 
     555352*x^4*z^4*\[Epsilon]^4 + 364546*z^6*\[Epsilon]^4 - 
     751348*x^2*z^6*\[Epsilon]^4 + 364546*x^4*z^6*\[Epsilon]^4 - 
     564672*x^2*z^8*\[Epsilon]^4 - 247680*x^2*\[Epsilon]^5 + 
     272160*z^2*\[Epsilon]^5 - 384480*x^2*z^2*\[Epsilon]^5 + 
     272160*x^4*z^2*\[Epsilon]^5 + 670192*z^4*\[Epsilon]^5 - 
     482656*x^2*z^4*\[Epsilon]^5 + 670192*x^4*z^4*\[Epsilon]^5 + 
     423888*z^6*\[Epsilon]^5 - 972032*x^2*z^6*\[Epsilon]^5 + 
     423888*x^4*z^6*\[Epsilon]^5 - 677888*x^2*z^8*\[Epsilon]^5 - 
     152064*x^2*\[Epsilon]^6 + 176256*z^2*\[Epsilon]^6 - 
     155520*x^2*z^2*\[Epsilon]^6 + 176256*x^4*z^2*\[Epsilon]^6 + 
     318720*z^4*\[Epsilon]^6 - 285312*x^2*z^4*\[Epsilon]^6 + 
     318720*x^4*z^4*\[Epsilon]^6 + 193248*z^6*\[Epsilon]^6 - 
     499776*x^2*z^6*\[Epsilon]^6 + 193248*x^4*z^6*\[Epsilon]^6 - 
     319488*x^2*z^8*\[Epsilon]^6))/(9*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (16*x^6*(1 + z^2)^3*(30*x^2*z^6 + 30*x^4*z^6 + 
     30*x^6*z^6 - 30*x^4*z^8 + 120*x^4*\[Epsilon] - 60*x^2*z^2*\[Epsilon] + 
     240*x^4*z^2*\[Epsilon] - 60*x^6*z^2*\[Epsilon] - 
     420*x^2*z^4*\[Epsilon] - 60*x^4*z^4*\[Epsilon] - 
     420*x^6*z^4*\[Epsilon] - 90*x^2*z^6*\[Epsilon] + 
     510*x^4*z^6*\[Epsilon] - 90*x^6*z^6*\[Epsilon] + 
     150*x^4*z^8*\[Epsilon] + 1200*x^4*\[Epsilon]^2 - 
     60*x^2*z^2*\[Epsilon]^2 + 2520*x^4*z^2*\[Epsilon]^2 - 
     60*x^6*z^2*\[Epsilon]^2 - 3240*x^2*z^4*\[Epsilon]^2 - 
     1320*x^4*z^4*\[Epsilon]^2 - 3240*x^6*z^4*\[Epsilon]^2 - 
     2491*x^2*z^6*\[Epsilon]^2 + 1378*x^4*z^6*\[Epsilon]^2 - 
     2491*x^6*z^6*\[Epsilon]^2 + 2640*x^4*z^8*\[Epsilon]^2 + 
     3840*x^4*\[Epsilon]^3 + 1320*x^2*z^2*\[Epsilon]^3 + 
     8640*x^4*z^2*\[Epsilon]^3 + 1320*x^6*z^2*\[Epsilon]^3 + 
     360*z^4*\[Epsilon]^3 - 6120*x^2*z^4*\[Epsilon]^3 - 
     3720*x^4*z^4*\[Epsilon]^3 - 6120*x^6*z^4*\[Epsilon]^3 + 
     360*x^8*z^4*\[Epsilon]^3 - 8915*x^2*z^6*\[Epsilon]^3 - 
     3070*x^4*z^6*\[Epsilon]^3 - 8915*x^6*z^6*\[Epsilon]^3 + 
     7680*x^4*z^8*\[Epsilon]^3 + 3840*x^4*\[Epsilon]^4 + 
     2400*x^2*z^2*\[Epsilon]^4 + 9600*x^4*z^2*\[Epsilon]^4 + 
     2400*x^6*z^2*\[Epsilon]^4 + 1440*z^4*\[Epsilon]^4 + 
     480*x^2*z^4*\[Epsilon]^4 + 2400*x^4*z^4*\[Epsilon]^4 + 
     480*x^6*z^4*\[Epsilon]^4 + 1440*x^8*z^4*\[Epsilon]^4 - 
     8164*x^2*z^6*\[Epsilon]^4 - 7208*x^4*z^6*\[Epsilon]^4 - 
     8164*x^6*z^6*\[Epsilon]^4 + 5760*x^4*z^8*\[Epsilon]^4))/
   (15*(1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-32*x^8*(1 + z^2)^2*(-z^2 - x^2*z^2 - x^4*z^2 - 
     z^4 - x^4*z^4 + x^2*z^6 + 15*\[Epsilon] + 22*x^2*\[Epsilon] + 
     15*x^4*\[Epsilon] + 3*z^2*\[Epsilon] - 9*x^2*z^2*\[Epsilon] + 
     3*x^4*z^2*\[Epsilon] - 3*z^4*\[Epsilon] - 12*x^2*z^4*\[Epsilon] - 
     3*x^4*z^4*\[Epsilon] + x^2*z^6*\[Epsilon] + 105*\[Epsilon]^2 + 
     154*x^2*\[Epsilon]^2 + 105*x^4*\[Epsilon]^2 + 41*z^2*\[Epsilon]^2 - 
     61*x^2*z^2*\[Epsilon]^2 + 41*x^4*z^2*\[Epsilon]^2 + 
     17*z^4*\[Epsilon]^2 - 84*x^2*z^4*\[Epsilon]^2 + 
     17*x^4*z^4*\[Epsilon]^2 - 31*x^2*z^6*\[Epsilon]^2 + 210*\[Epsilon]^3 + 
     308*x^2*\[Epsilon]^3 + 210*x^4*\[Epsilon]^3 + 57*z^2*\[Epsilon]^3 - 
     207*x^2*z^2*\[Epsilon]^3 + 57*x^4*z^2*\[Epsilon]^3 + 
     81*z^4*\[Epsilon]^3 - 144*x^2*z^4*\[Epsilon]^3 + 
     81*x^4*z^4*\[Epsilon]^3 - 97*x^2*z^6*\[Epsilon]^3 + 120*\[Epsilon]^4 + 
     176*x^2*\[Epsilon]^4 + 120*x^4*\[Epsilon]^4 + 20*z^2*\[Epsilon]^4 - 
     208*x^2*z^2*\[Epsilon]^4 + 20*x^4*z^2*\[Epsilon]^4 + 
     116*z^4*\[Epsilon]^4 - 72*x^2*z^4*\[Epsilon]^4 + 
     116*x^4*z^4*\[Epsilon]^4 - 120*x^2*z^6*\[Epsilon]^4))/
   ((1 + x^2)^10*z^2*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-72*x^8*(1 + z^2)^3*(-9*z^2 + 18*x^2*z^2 - 
     9*x^4*z^2 + 18*x^2*z^4 + 8*\[Epsilon] - 16*x^2*\[Epsilon] + 
     8*x^4*\[Epsilon] - 15*z^2*\[Epsilon] + 30*x^2*z^2*\[Epsilon] - 
     15*x^4*z^2*\[Epsilon] + 62*z^4*\[Epsilon] + 26*x^2*z^4*\[Epsilon] + 
     62*x^4*z^4*\[Epsilon] + 64*\[Epsilon]^2 - 128*x^2*\[Epsilon]^2 + 
     64*x^4*\[Epsilon]^2 + 122*z^2*\[Epsilon]^2 - 244*x^2*z^2*\[Epsilon]^2 + 
     122*x^4*z^2*\[Epsilon]^2 + 334*z^4*\[Epsilon]^2 - 
     248*x^2*z^4*\[Epsilon]^2 + 334*x^4*z^4*\[Epsilon]^2 + 160*\[Epsilon]^3 - 
     320*x^2*\[Epsilon]^3 + 160*x^4*\[Epsilon]^3 + 288*z^2*\[Epsilon]^3 - 
     576*x^2*z^2*\[Epsilon]^3 + 288*x^4*z^2*\[Epsilon]^3 + 
     496*z^4*\[Epsilon]^3 - 512*x^2*z^4*\[Epsilon]^3 + 
     496*x^4*z^4*\[Epsilon]^3 + 128*\[Epsilon]^4 - 256*x^2*\[Epsilon]^4 + 
     128*x^4*\[Epsilon]^4 + 160*z^2*\[Epsilon]^4 - 320*x^2*z^2*\[Epsilon]^4 + 
     160*x^4*z^2*\[Epsilon]^4 + 224*z^4*\[Epsilon]^4 - 
     256*x^2*z^4*\[Epsilon]^4 + 224*x^4*z^4*\[Epsilon]^4))/
   ((-1 + x)*(1 + x)*(1 + x^2)^9*z^4*\[Epsilon]^3*(1 + \[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 0, 
  (16*x^6*(1 + z^2)^3*(12*x^2*z^6 + 12*x^4*z^6 + 12*x^6*z^6 - 12*x^4*z^8 + 
     2*x^4*\[Epsilon] - x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] - 
     x^6*z^2*\[Epsilon] - 7*x^2*z^4*\[Epsilon] + 22*x^4*z^4*\[Epsilon] - 
     7*x^6*z^4*\[Epsilon] + 54*x^2*z^6*\[Epsilon] + 110*x^4*z^6*\[Epsilon] + 
     54*x^6*z^6*\[Epsilon] - 30*x^4*z^8*\[Epsilon] + 12*x^4*\[Epsilon]^2 + 
     3*x^2*z^2*\[Epsilon]^2 + 32*x^4*z^2*\[Epsilon]^2 + 
     3*x^6*z^2*\[Epsilon]^2 - 29*x^2*z^4*\[Epsilon]^2 + 
     48*x^4*z^4*\[Epsilon]^2 - 29*x^6*z^4*\[Epsilon]^2 + 
     64*x^2*z^6*\[Epsilon]^2 + 214*x^4*z^6*\[Epsilon]^2 + 
     64*x^6*z^6*\[Epsilon]^2 - 6*x^4*z^8*\[Epsilon]^2 + 16*x^4*\[Epsilon]^3 + 
     10*x^2*z^2*\[Epsilon]^3 + 52*x^4*z^2*\[Epsilon]^3 + 
     10*x^6*z^2*\[Epsilon]^3 + 6*z^4*\[Epsilon]^3 - 4*x^2*z^4*\[Epsilon]^3 + 
     56*x^4*z^4*\[Epsilon]^3 - 4*x^6*z^4*\[Epsilon]^3 + 
     6*x^8*z^4*\[Epsilon]^3 + 10*x^2*z^6*\[Epsilon]^3 + 
     92*x^4*z^6*\[Epsilon]^3 + 10*x^6*z^6*\[Epsilon]^3 + 
     12*x^4*z^8*\[Epsilon]^3))/((1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (96*x^6*(1 + z^2)^3*(4*x^2*z^4 + 4*x^4*z^4 + 4*x^6*z^4 - 4*x^4*z^6 + 
     8*x^4*z^2*\[Epsilon] + 20*x^2*z^4*\[Epsilon] + 36*x^4*z^4*\[Epsilon] + 
     20*x^6*z^4*\[Epsilon] - 12*x^4*z^6*\[Epsilon] - 2*x^2*\[Epsilon]^2 - 
     6*x^4*\[Epsilon]^2 - 2*x^6*\[Epsilon]^2 + x^2*z^2*\[Epsilon]^2 + 
     25*x^4*z^2*\[Epsilon]^2 + x^6*z^2*\[Epsilon]^2 + 
     35*x^2*z^4*\[Epsilon]^2 + 90*x^4*z^4*\[Epsilon]^2 + 
     35*x^6*z^4*\[Epsilon]^2 - 5*x^4*z^6*\[Epsilon]^2 - 4*x^2*\[Epsilon]^3 - 
     12*x^4*\[Epsilon]^3 - 4*x^6*\[Epsilon]^3 + z^2*\[Epsilon]^3 + 
     5*x^2*z^2*\[Epsilon]^3 + 20*x^4*z^2*\[Epsilon]^3 + 
     5*x^6*z^2*\[Epsilon]^3 + x^8*z^2*\[Epsilon]^3 + 
     21*x^2*z^4*\[Epsilon]^3 + 62*x^4*z^4*\[Epsilon]^3 + 
     21*x^6*z^4*\[Epsilon]^3 + 4*x^4*z^6*\[Epsilon]^3))/
   ((1 + x^2)^10*z^4*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (144*x^6*(1 + z^2)^3*(2*x^4 - x^2*z^2 + 4*x^4*z^2 - x^6*z^2 - 5*x^2*z^4 - 
     5*x^6*z^4 - 4*x^2*z^6 + 2*x^4*z^6 - 4*x^6*z^6 + 4*x^4*z^8 + 
     12*x^4*\[Epsilon] - 3*x^2*z^2*\[Epsilon] + 16*x^4*z^2*\[Epsilon] - 
     3*x^6*z^2*\[Epsilon] - 19*x^2*z^4*\[Epsilon] - 12*x^4*z^4*\[Epsilon] - 
     19*x^6*z^4*\[Epsilon] - 16*x^2*z^6*\[Epsilon] + 2*x^4*z^6*\[Epsilon] - 
     16*x^6*z^6*\[Epsilon] + 18*x^4*z^8*\[Epsilon] + 16*x^4*\[Epsilon]^2 - 
     2*x^2*z^2*\[Epsilon]^2 + 20*x^4*z^2*\[Epsilon]^2 - 
     2*x^6*z^2*\[Epsilon]^2 + 2*z^4*\[Epsilon]^2 - 10*x^2*z^4*\[Epsilon]^2 - 
     8*x^4*z^4*\[Epsilon]^2 - 10*x^6*z^4*\[Epsilon]^2 + 
     2*x^8*z^4*\[Epsilon]^2 - 16*x^2*z^6*\[Epsilon]^2 - 
     8*x^4*z^6*\[Epsilon]^2 - 16*x^6*z^6*\[Epsilon]^2 + 
     16*x^4*z^8*\[Epsilon]^2))/((1 + x^2)^10*z^6*\[Epsilon]^3*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (48*x^8*(1 + z^2)^3*(9*z^6 + 9*x^2*z^6 + 9*x^4*z^6 - 9*x^2*z^8 - 
     4*x^2*\[Epsilon] + 2*z^2*\[Epsilon] - 4*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] + 7*z^4*\[Epsilon] + 22*x^2*z^4*\[Epsilon] + 
     7*x^4*z^4*\[Epsilon] + 86*z^6*\[Epsilon] + 115*x^2*z^6*\[Epsilon] + 
     86*x^4*z^6*\[Epsilon] - 69*x^2*z^8*\[Epsilon] - 43*x^2*\[Epsilon]^2 + 
     17*z^2*\[Epsilon]^2 - 54*x^2*z^2*\[Epsilon]^2 + 
     17*x^4*z^2*\[Epsilon]^2 + 60*z^4*\[Epsilon]^2 + 
     150*x^2*z^4*\[Epsilon]^2 + 60*x^4*z^4*\[Epsilon]^2 + 
     291*z^6*\[Epsilon]^2 + 482*x^2*z^6*\[Epsilon]^2 + 
     291*x^4*z^6*\[Epsilon]^2 - 175*x^2*z^8*\[Epsilon]^2 - 
     154*x^2*\[Epsilon]^3 + 35*z^2*\[Epsilon]^3 - 296*x^2*z^2*\[Epsilon]^3 + 
     35*x^4*z^2*\[Epsilon]^3 + 181*z^4*\[Epsilon]^3 + 
     204*x^2*z^4*\[Epsilon]^3 + 181*x^4*z^4*\[Epsilon]^3 + 
     426*z^6*\[Epsilon]^3 + 694*x^2*z^6*\[Epsilon]^3 + 
     426*x^4*z^6*\[Epsilon]^3 - 212*x^2*z^8*\[Epsilon]^3 - 
     160*x^2*\[Epsilon]^4 + 20*z^2*\[Epsilon]^4 - 408*x^2*z^2*\[Epsilon]^4 + 
     20*x^4*z^2*\[Epsilon]^4 + 164*z^4*\[Epsilon]^4 - 
     104*x^2*z^4*\[Epsilon]^4 + 164*x^4*z^4*\[Epsilon]^4 + 
     248*z^6*\[Epsilon]^4 + 192*x^2*z^6*\[Epsilon]^4 + 
     248*x^4*z^6*\[Epsilon]^4 - 160*x^2*z^8*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (16*x^8*(1 + z^2)^3*(-10*x^2 + 5*z^2 - 10*x^2*z^2 + 
     5*x^4*z^2 + 16*z^4 + 10*x^2*z^4 + 16*x^4*z^4 + 11*z^6 - 2*x^2*z^6 + 
     11*x^4*z^6 - 12*x^2*z^8 - 115*x^2*\[Epsilon] + 48*z^2*\[Epsilon] - 
     144*x^2*z^2*\[Epsilon] + 48*x^4*z^2*\[Epsilon] + 147*z^4*\[Epsilon] + 
     60*x^2*z^4*\[Epsilon] + 147*x^4*z^4*\[Epsilon] + 87*z^6*\[Epsilon] - 
     34*x^2*z^6*\[Epsilon] + 87*x^4*z^6*\[Epsilon] - 99*x^2*z^8*\[Epsilon] - 
     450*x^2*\[Epsilon]^2 + 73*z^2*\[Epsilon]^2 - 904*x^2*z^2*\[Epsilon]^2 + 
     73*x^4*z^2*\[Epsilon]^2 + 463*z^4*\[Epsilon]^2 - 
     112*x^2*z^4*\[Epsilon]^2 + 463*x^4*z^4*\[Epsilon]^2 + 
     234*z^6*\[Epsilon]^2 - 258*x^2*z^6*\[Epsilon]^2 + 
     234*x^4*z^6*\[Epsilon]^2 - 288*x^2*z^8*\[Epsilon]^2 - 
     480*x^2*\[Epsilon]^3 + 12*z^2*\[Epsilon]^3 - 1256*x^2*z^2*\[Epsilon]^3 + 
     12*x^4*z^2*\[Epsilon]^3 + 404*z^4*\[Epsilon]^3 - 
     648*x^2*z^4*\[Epsilon]^3 + 404*x^4*z^4*\[Epsilon]^3 + 
     248*z^6*\[Epsilon]^3 - 496*x^2*z^6*\[Epsilon]^3 + 
     248*x^4*z^6*\[Epsilon]^3 - 336*x^2*z^8*\[Epsilon]^3))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-48*x^8*(1 + z^2)^3*(4*x^2 - 2*z^2 + 4*x^2*z^2 - 
     2*x^4*z^2 - z^4 + 2*x^2*z^4 - x^4*z^4 + z^6 + 2*x^2*z^6 + x^4*z^6 + 
     46*x^2*\[Epsilon] - 24*z^2*\[Epsilon] + 48*x^2*z^2*\[Epsilon] - 
     24*x^4*z^2*\[Epsilon] - 9*z^4*\[Epsilon] + 42*x^2*z^4*\[Epsilon] - 
     9*x^4*z^4*\[Epsilon] + 9*z^6*\[Epsilon] + 34*x^2*z^6*\[Epsilon] + 
     9*x^4*z^6*\[Epsilon] + 6*x^2*z^8*\[Epsilon] + 180*x^2*\[Epsilon]^2 - 
     106*z^2*\[Epsilon]^2 + 208*x^2*z^2*\[Epsilon]^2 - 
     106*x^4*z^2*\[Epsilon]^2 - 28*z^4*\[Epsilon]^2 + 
     292*x^2*z^4*\[Epsilon]^2 - 28*x^4*z^4*\[Epsilon]^2 + 
     24*z^6*\[Epsilon]^2 + 204*x^2*z^6*\[Epsilon]^2 + 
     24*x^4*z^6*\[Epsilon]^2 + 48*x^2*z^8*\[Epsilon]^2 + 
     192*x^2*\[Epsilon]^3 - 120*z^2*\[Epsilon]^3 + 272*x^2*z^2*\[Epsilon]^3 - 
     120*x^4*z^2*\[Epsilon]^3 - 56*z^4*\[Epsilon]^3 + 
     432*x^2*z^4*\[Epsilon]^3 - 56*x^4*z^4*\[Epsilon]^3 + 
     16*z^6*\[Epsilon]^3 + 352*x^2*z^6*\[Epsilon]^3 + 
     16*x^4*z^6*\[Epsilon]^3 + 96*x^2*z^8*\[Epsilon]^3))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-16*x^8*(1 + z^2)^3*(10*x^2 - 5*z^2 + 10*x^2*z^2 - 
     5*x^4*z^2 - 4*z^4 + 2*x^2*z^4 - 4*x^4*z^4 + z^6 + 2*x^2*z^6 + x^4*z^6 + 
     106*x^2*\[Epsilon] - 57*z^2*\[Epsilon] + 102*x^2*z^2*\[Epsilon] - 
     57*x^4*z^2*\[Epsilon] - 30*z^4*\[Epsilon] + 72*x^2*z^4*\[Epsilon] - 
     30*x^4*z^4*\[Epsilon] + 9*z^6*\[Epsilon] + 58*x^2*z^6*\[Epsilon] + 
     9*x^4*z^6*\[Epsilon] + 18*x^2*z^8*\[Epsilon] + 372*x^2*\[Epsilon]^2 - 
     250*z^2*\[Epsilon]^2 + 388*x^2*z^2*\[Epsilon]^2 - 
     250*x^4*z^2*\[Epsilon]^2 - 34*z^4*\[Epsilon]^2 + 
     736*x^2*z^4*\[Epsilon]^2 - 34*x^4*z^4*\[Epsilon]^2 + 
     30*z^6*\[Epsilon]^2 + 492*x^2*z^6*\[Epsilon]^2 + 
     30*x^4*z^6*\[Epsilon]^2 + 144*x^2*z^8*\[Epsilon]^2 + 
     384*x^2*\[Epsilon]^3 - 288*z^2*\[Epsilon]^3 + 512*x^2*z^2*\[Epsilon]^3 - 
     288*x^4*z^2*\[Epsilon]^3 - 80*z^4*\[Epsilon]^3 + 
     1152*x^2*z^4*\[Epsilon]^3 - 80*x^4*z^4*\[Epsilon]^3 + 
     40*z^6*\[Epsilon]^3 + 976*x^2*z^6*\[Epsilon]^3 + 
     40*x^4*z^6*\[Epsilon]^3 + 288*x^2*z^8*\[Epsilon]^3))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (32*x^8*(1 + z^2)^3*(-6*z^6 - 6*x^2*z^6 - 
     6*x^4*z^6 + 6*x^2*z^8 - 18*x^2*\[Epsilon] + 9*z^2*\[Epsilon] - 
     81*x^2*z^2*\[Epsilon] + 9*x^4*z^2*\[Epsilon] + 120*z^4*\[Epsilon] - 
     57*x^2*z^4*\[Epsilon] + 120*x^4*z^4*\[Epsilon] + 49*z^6*\[Epsilon] - 
     209*x^2*z^6*\[Epsilon] + 49*x^4*z^6*\[Epsilon] - 91*x^2*z^8*\[Epsilon] - 
     216*x^2*\[Epsilon]^2 + 135*z^2*\[Epsilon]^2 - 873*x^2*z^2*\[Epsilon]^2 + 
     135*x^4*z^2*\[Epsilon]^2 + 1174*z^4*\[Epsilon]^2 - 
     577*x^2*z^4*\[Epsilon]^2 + 1174*x^4*z^4*\[Epsilon]^2 + 
     799*z^6*\[Epsilon]^2 - 1447*x^2*z^6*\[Epsilon]^2 + 
     799*x^4*z^6*\[Epsilon]^2 - 1047*x^2*z^8*\[Epsilon]^2 - 
     936*x^2*\[Epsilon]^3 + 684*z^2*\[Epsilon]^3 - 
     3348*x^2*z^2*\[Epsilon]^3 + 684*x^4*z^2*\[Epsilon]^3 + 
     4090*z^4*\[Epsilon]^3 - 2404*x^2*z^4*\[Epsilon]^3 + 
     4090*x^4*z^4*\[Epsilon]^3 + 2966*z^6*\[Epsilon]^3 - 
     4392*x^2*z^6*\[Epsilon]^3 + 2966*x^4*z^6*\[Epsilon]^3 - 
     3520*x^2*z^8*\[Epsilon]^3 - 1728*x^2*\[Epsilon]^4 + 
     1404*z^2*\[Epsilon]^4 - 5400*x^2*z^2*\[Epsilon]^4 + 
     1404*x^4*z^2*\[Epsilon]^4 + 6104*z^4*\[Epsilon]^4 - 
     4280*x^2*z^4*\[Epsilon]^4 + 6104*x^4*z^4*\[Epsilon]^4 + 
     4316*z^6*\[Epsilon]^4 - 6248*x^2*z^6*\[Epsilon]^4 + 
     4316*x^4*z^6*\[Epsilon]^4 - 4872*x^2*z^8*\[Epsilon]^4 - 
     1152*x^2*\[Epsilon]^5 + 1008*z^2*\[Epsilon]^5 - 
     3168*x^2*z^2*\[Epsilon]^5 + 1008*x^4*z^2*\[Epsilon]^5 + 
     3392*z^4*\[Epsilon]^5 - 2720*x^2*z^4*\[Epsilon]^5 + 
     3392*x^4*z^4*\[Epsilon]^5 + 2256*z^6*\[Epsilon]^5 - 
     3424*x^2*z^6*\[Epsilon]^5 + 2256*x^4*z^6*\[Epsilon]^5 - 
     2464*x^2*z^8*\[Epsilon]^5))/(3*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (32*x^8*(1 + z^2)^3*(-6*z^6 - 6*x^2*z^6 - 
     6*x^4*z^6 + 6*x^2*z^8 - 18*x^2*\[Epsilon] + 9*z^2*\[Epsilon] - 
     81*x^2*z^2*\[Epsilon] + 9*x^4*z^2*\[Epsilon] + 120*z^4*\[Epsilon] - 
     57*x^2*z^4*\[Epsilon] + 120*x^4*z^4*\[Epsilon] + 49*z^6*\[Epsilon] - 
     209*x^2*z^6*\[Epsilon] + 49*x^4*z^6*\[Epsilon] - 91*x^2*z^8*\[Epsilon] - 
     216*x^2*\[Epsilon]^2 + 117*z^2*\[Epsilon]^2 - 909*x^2*z^2*\[Epsilon]^2 + 
     117*x^4*z^2*\[Epsilon]^2 + 1057*z^4*\[Epsilon]^2 - 
     811*x^2*z^4*\[Epsilon]^2 + 1057*x^4*z^4*\[Epsilon]^2 + 
     700*z^6*\[Epsilon]^2 - 1645*x^2*z^6*\[Epsilon]^2 + 
     700*x^4*z^6*\[Epsilon]^2 - 1047*x^2*z^8*\[Epsilon]^2 - 
     936*x^2*\[Epsilon]^3 + 540*z^2*\[Epsilon]^3 - 
     3636*x^2*z^2*\[Epsilon]^3 + 540*x^4*z^2*\[Epsilon]^3 + 
     3397*z^4*\[Epsilon]^3 - 3790*x^2*z^4*\[Epsilon]^3 + 
     3397*x^4*z^4*\[Epsilon]^3 + 2417*z^6*\[Epsilon]^3 - 
     5490*x^2*z^6*\[Epsilon]^3 + 2417*x^4*z^6*\[Epsilon]^3 - 
     3520*x^2*z^8*\[Epsilon]^3 - 1728*x^2*\[Epsilon]^4 + 
     1044*z^2*\[Epsilon]^4 - 6120*x^2*z^2*\[Epsilon]^4 + 
     1044*x^4*z^2*\[Epsilon]^4 + 4772*z^4*\[Epsilon]^4 - 
     6944*x^2*z^4*\[Epsilon]^4 + 4772*x^4*z^4*\[Epsilon]^4 + 
     3344*z^6*\[Epsilon]^4 - 8192*x^2*z^6*\[Epsilon]^4 + 
     3344*x^4*z^6*\[Epsilon]^4 - 4872*x^2*z^8*\[Epsilon]^4 - 
     1152*x^2*\[Epsilon]^5 + 720*z^2*\[Epsilon]^5 - 
     3744*x^2*z^2*\[Epsilon]^5 + 720*x^4*z^2*\[Epsilon]^5 + 
     2528*z^4*\[Epsilon]^5 - 4448*x^2*z^4*\[Epsilon]^5 + 
     2528*x^4*z^4*\[Epsilon]^5 + 1680*z^6*\[Epsilon]^5 - 
     4576*x^2*z^6*\[Epsilon]^5 + 1680*x^4*z^6*\[Epsilon]^5 - 
     2464*x^2*z^8*\[Epsilon]^5))/((1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (-288*x^8*(1 + z^2)^2*(-1 - 3*\[Epsilon] + 
     4*z^2*\[Epsilon] + 2*z^4*\[Epsilon] - 2*\[Epsilon]^2 + 
     6*z^2*\[Epsilon]^2 + 2*z^4*\[Epsilon]^2))/((1 + x^2)^8*z^2*\[Epsilon]^3*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (96*x^8*(1 + z^2)^2*(-2*x^2 + z^2 - 11*x^2*z^2 + x^4*z^2 + 195*z^4 + 
     364*x^2*z^4 + 195*x^4*z^4 + 378*z^6 + 735*x^2*z^6 + 378*x^4*z^6 + 
     183*z^8 + 360*x^2*z^8 + 183*x^4*z^8 - 24*x^2*\[Epsilon] + 
     15*z^2*\[Epsilon] - 111*x^2*z^2*\[Epsilon] + 15*x^4*z^2*\[Epsilon] + 
     2243*z^4*\[Epsilon] + 4238*x^2*z^4*\[Epsilon] + 
     2243*x^4*z^4*\[Epsilon] + 3534*z^6*\[Epsilon] + 
     6899*x^2*z^6*\[Epsilon] + 3534*x^4*z^6*\[Epsilon] + 
     1285*z^8*\[Epsilon] + 2532*x^2*z^8*\[Epsilon] + 
     1285*x^4*z^8*\[Epsilon] - 104*x^2*\[Epsilon]^2 + 76*z^2*\[Epsilon]^2 - 
     380*x^2*z^2*\[Epsilon]^2 + 76*x^4*z^2*\[Epsilon]^2 + 
     8464*z^4*\[Epsilon]^2 + 16088*x^2*z^4*\[Epsilon]^2 + 
     8464*x^4*z^4*\[Epsilon]^2 + 11252*z^6*\[Epsilon]^2 + 
     22004*x^2*z^6*\[Epsilon]^2 + 11252*x^4*z^6*\[Epsilon]^2 + 
     2750*z^8*\[Epsilon]^2 + 5412*x^2*z^8*\[Epsilon]^2 + 
     2750*x^4*z^8*\[Epsilon]^2 - 192*x^2*\[Epsilon]^3 + 
     156*z^2*\[Epsilon]^3 - 504*x^2*z^2*\[Epsilon]^3 + 
     156*x^4*z^2*\[Epsilon]^3 + 11792*z^4*\[Epsilon]^3 + 
     22440*x^2*z^4*\[Epsilon]^3 + 11792*x^4*z^4*\[Epsilon]^3 + 
     14176*z^6*\[Epsilon]^3 + 27744*x^2*z^6*\[Epsilon]^3 + 
     14176*x^4*z^6*\[Epsilon]^3 + 2320*z^8*\[Epsilon]^3 + 
     4552*x^2*z^8*\[Epsilon]^3 + 2320*x^4*z^8*\[Epsilon]^3 - 
     128*x^2*\[Epsilon]^4 + 112*z^2*\[Epsilon]^4 - 224*x^2*z^2*\[Epsilon]^4 + 
     112*x^4*z^2*\[Epsilon]^4 + 5376*z^4*\[Epsilon]^4 + 
     10208*x^2*z^4*\[Epsilon]^4 + 5376*x^4*z^4*\[Epsilon]^4 + 
     6080*z^6*\[Epsilon]^4 + 11904*x^2*z^6*\[Epsilon]^4 + 
     6080*x^4*z^6*\[Epsilon]^4 + 672*z^8*\[Epsilon]^4 + 
     1312*x^2*z^8*\[Epsilon]^4 + 672*x^4*z^8*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (96*x^8*(1 + z^2)^2*(-6*x^2 + 3*z^2 - 33*x^2*z^2 + 3*x^4*z^2 + 216*z^4 + 
     354*x^2*z^4 + 216*x^4*z^4 + 396*z^6 + 729*x^2*z^6 + 396*x^4*z^6 + 
     180*z^8 + 342*x^2*z^8 + 180*x^4*z^8 - 72*x^2*\[Epsilon] + 
     39*z^2*\[Epsilon] - 345*x^2*z^2*\[Epsilon] + 39*x^4*z^2*\[Epsilon] + 
     2415*z^4*\[Epsilon] + 4086*x^2*z^4*\[Epsilon] + 
     2415*x^4*z^4*\[Epsilon] + 3678*z^6*\[Epsilon] + 
     6849*x^2*z^6*\[Epsilon] + 3678*x^4*z^6*\[Epsilon] + 
     1254*z^8*\[Epsilon] + 2394*x^2*z^8*\[Epsilon] + 
     1254*x^4*z^8*\[Epsilon] - 312*x^2*\[Epsilon]^2 + 180*z^2*\[Epsilon]^2 - 
     1236*x^2*z^2*\[Epsilon]^2 + 180*x^4*z^2*\[Epsilon]^2 + 
     8971*z^4*\[Epsilon]^2 + 15422*x^2*z^4*\[Epsilon]^2 + 
     8971*x^4*z^4*\[Epsilon]^2 + 11670*z^6*\[Epsilon]^2 + 
     21840*x^2*z^6*\[Epsilon]^2 + 11670*x^4*z^6*\[Epsilon]^2 + 
     2642*z^8*\[Epsilon]^2 + 5020*x^2*z^8*\[Epsilon]^2 + 
     2642*x^4*z^8*\[Epsilon]^2 - 576*x^2*\[Epsilon]^3 + 
     348*z^2*\[Epsilon]^3 - 1752*x^2*z^2*\[Epsilon]^3 + 
     348*x^4*z^2*\[Epsilon]^3 + 12404*z^4*\[Epsilon]^3 + 
     21376*x^2*z^4*\[Epsilon]^3 + 12404*x^4*z^4*\[Epsilon]^3 + 
     14676*z^6*\[Epsilon]^3 + 27528*x^2*z^6*\[Epsilon]^3 + 
     14676*x^4*z^6*\[Epsilon]^3 + 2176*z^8*\[Epsilon]^3 + 
     4088*x^2*z^8*\[Epsilon]^3 + 2176*x^4*z^8*\[Epsilon]^3 - 
     384*x^2*\[Epsilon]^4 + 240*z^2*\[Epsilon]^4 - 864*x^2*z^2*\[Epsilon]^4 + 
     240*x^4*z^2*\[Epsilon]^4 + 5632*z^4*\[Epsilon]^4 + 
     9632*x^2*z^4*\[Epsilon]^4 + 5632*x^4*z^4*\[Epsilon]^4 + 
     6288*z^6*\[Epsilon]^4 + 11808*x^2*z^6*\[Epsilon]^4 + 
     6288*x^4*z^6*\[Epsilon]^4 + 608*z^8*\[Epsilon]^4 + 
     1120*x^2*z^8*\[Epsilon]^4 + 608*x^4*z^8*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (32*x^8*(1 + z^2)^2*(-6*z^2 - 6*x^2*z^2 - 6*x^4*z^2 - 6*z^4 - 6*x^4*z^4 + 
     6*x^2*z^6 - 60*\[Epsilon] - 174*x^2*\[Epsilon] - 60*x^4*\[Epsilon] - 
     41*z^2*\[Epsilon] - 287*x^2*z^2*\[Epsilon] - 41*x^4*z^2*\[Epsilon] + 
     z^4*\[Epsilon] - 246*x^2*z^4*\[Epsilon] + x^4*z^4*\[Epsilon] - 
     97*x^2*z^6*\[Epsilon] - 710*\[Epsilon]^2 - 1816*x^2*\[Epsilon]^2 - 
     710*x^4*\[Epsilon]^2 - 20*z^2*\[Epsilon]^2 - 1728*x^2*z^2*\[Epsilon]^2 - 
     20*x^4*z^2*\[Epsilon]^2 + 294*z^4*\[Epsilon]^2 - 
     1600*x^2*z^4*\[Epsilon]^2 + 294*x^4*z^4*\[Epsilon]^2 - 
     896*x^2*z^6*\[Epsilon]^2 - 2400*\[Epsilon]^3 - 5664*x^2*\[Epsilon]^3 - 
     2400*x^4*\[Epsilon]^3 + 272*z^2*\[Epsilon]^3 - 
     3304*x^2*z^2*\[Epsilon]^3 + 272*x^4*z^2*\[Epsilon]^3 + 
     908*z^4*\[Epsilon]^3 - 3288*x^2*z^4*\[Epsilon]^3 + 
     908*x^4*z^4*\[Epsilon]^3 - 2120*x^2*z^6*\[Epsilon]^3 - 
     2080*\[Epsilon]^4 - 4736*x^2*\[Epsilon]^4 - 2080*x^4*\[Epsilon]^4 + 
     320*z^2*\[Epsilon]^4 - 1824*x^2*z^2*\[Epsilon]^4 + 
     320*x^4*z^2*\[Epsilon]^4 + 528*z^4*\[Epsilon]^4 - 
     2144*x^2*z^4*\[Epsilon]^4 + 528*x^4*z^4*\[Epsilon]^4 - 
     1312*x^2*z^6*\[Epsilon]^4))/(3*(1 + x^2)^10*z^2*\[Epsilon]^4*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (32*x^8*(1 + z^2)^2*(-6*z^2 - 6*x^2*z^2 - 6*x^4*z^2 - 6*z^4 - 6*x^4*z^4 + 
     6*x^2*z^6 - 33*\[Epsilon] - 120*x^2*\[Epsilon] - 33*x^4*\[Epsilon] + 
     13*z^2*\[Epsilon] - 179*x^2*z^2*\[Epsilon] + 13*x^4*z^2*\[Epsilon] + 
     28*z^4*\[Epsilon] - 192*x^2*z^4*\[Epsilon] + 28*x^4*z^4*\[Epsilon] - 
     97*x^2*z^6*\[Epsilon] - 350*\[Epsilon]^2 - 1096*x^2*\[Epsilon]^2 - 
     350*x^4*\[Epsilon]^2 + 349*z^2*\[Epsilon]^2 - 990*x^2*z^2*\[Epsilon]^2 + 
     349*x^4*z^2*\[Epsilon]^2 + 420*z^4*\[Epsilon]^2 - 
     1348*x^2*z^4*\[Epsilon]^2 + 420*x^4*z^4*\[Epsilon]^2 - 
     896*x^2*z^6*\[Epsilon]^2 - 1104*\[Epsilon]^3 - 3072*x^2*\[Epsilon]^3 - 
     1104*x^4*\[Epsilon]^3 + 1100*z^2*\[Epsilon]^3 - 
     1648*x^2*z^2*\[Epsilon]^3 + 1100*x^4*z^2*\[Epsilon]^3 + 
     1088*z^4*\[Epsilon]^3 - 2928*x^2*z^4*\[Epsilon]^3 + 
     1088*x^4*z^4*\[Epsilon]^3 - 2120*x^2*z^6*\[Epsilon]^3 - 
     928*\[Epsilon]^4 - 2432*x^2*\[Epsilon]^4 - 928*x^4*\[Epsilon]^4 + 
     896*z^2*\[Epsilon]^4 - 672*x^2*z^2*\[Epsilon]^4 + 
     896*x^4*z^2*\[Epsilon]^4 + 672*z^4*\[Epsilon]^4 - 
     1856*x^2*z^4*\[Epsilon]^4 + 672*x^4*z^4*\[Epsilon]^4 - 
     1312*x^2*z^6*\[Epsilon]^4))/((1 + x^2)^10*z^2*\[Epsilon]^4*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (-16*x^8*(1 + z^2)^3*(-z^2 - x^2*z^2 - x^4*z^2 + x^2*z^4 + 6*\[Epsilon] + 
     4*x^2*\[Epsilon] + 6*x^4*\[Epsilon] - 2*z^2*\[Epsilon] - 
     12*x^2*z^2*\[Epsilon] - 2*x^4*z^2*\[Epsilon] + 36*\[Epsilon]^2 + 
     24*x^2*\[Epsilon]^2 + 36*x^4*\[Epsilon]^2 + 10*z^2*\[Epsilon]^2 - 
     68*x^2*z^2*\[Epsilon]^2 + 10*x^4*z^2*\[Epsilon]^2 - 
     40*x^2*z^4*\[Epsilon]^2 + 48*\[Epsilon]^3 + 32*x^2*\[Epsilon]^3 + 
     48*x^4*\[Epsilon]^3 + 44*z^2*\[Epsilon]^3 - 96*x^2*z^2*\[Epsilon]^3 + 
     44*x^4*z^2*\[Epsilon]^3 - 120*x^2*z^4*\[Epsilon]^3))/
   ((1 + x^2)^10*z^2*\[Epsilon]^4*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (192*x^8*(1 + z^2)^3*(1 + x^2 + x^4 + z^2 + x^4*z^2 - x^2*z^4 + 
     6*\[Epsilon] + 6*x^2*\[Epsilon] + 6*x^4*\[Epsilon] + 6*z^2*\[Epsilon] - 
     2*x^2*z^2*\[Epsilon] + 6*x^4*z^2*\[Epsilon] - 8*x^2*z^4*\[Epsilon] + 
     8*\[Epsilon]^2 + 8*x^2*\[Epsilon]^2 + 8*x^4*\[Epsilon]^2 + 
     12*z^2*\[Epsilon]^2 - 4*x^2*z^2*\[Epsilon]^2 + 12*x^4*z^2*\[Epsilon]^2 - 
     20*x^2*z^4*\[Epsilon]^2))/((1 + x^2)^10*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (96*x^8*(1 + z^2)^4*(2*x^2 - z^2 + 2*x^2*z^2 - x^4*z^2 + 2*x^2*z^4 + 
     12*x^2*\[Epsilon] - 9*z^2*\[Epsilon] - 4*x^2*z^2*\[Epsilon] - 
     9*x^4*z^2*\[Epsilon] + 4*z^4*\[Epsilon] + 10*x^2*z^4*\[Epsilon] + 
     4*x^4*z^4*\[Epsilon] + 16*x^2*\[Epsilon]^2 - 14*z^2*\[Epsilon]^2 - 
     12*x^2*z^2*\[Epsilon]^2 - 14*x^4*z^2*\[Epsilon]^2 + 4*z^4*\[Epsilon]^2 + 
     8*x^2*z^4*\[Epsilon]^2 + 4*x^4*z^4*\[Epsilon]^2))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (144*x^8*(1 + z^2)^4*(2*x^2 - z^2 + 2*x^2*z^2 - x^4*z^2 + 2*x^2*z^4 + 
     12*x^2*\[Epsilon] - 7*z^2*\[Epsilon] - 7*x^4*z^2*\[Epsilon] + 
     2*z^4*\[Epsilon] + 6*x^2*z^4*\[Epsilon] + 2*x^4*z^4*\[Epsilon] + 
     16*x^2*\[Epsilon]^2 - 10*z^2*\[Epsilon]^2 - 4*x^2*z^2*\[Epsilon]^2 - 
     10*x^4*z^2*\[Epsilon]^2 + 2*z^4*\[Epsilon]^2 + 4*x^2*z^4*\[Epsilon]^2 + 
     2*x^4*z^4*\[Epsilon]^2))/((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*
    (1 + 2*\[Epsilon])), (-96*x^8*(1 + z^2)^4*(-2*x^2 + z^2 + x^4*z^2 + 
     2*z^4 + 4*x^2*z^4 + 2*x^4*z^4 - 26*x^2*\[Epsilon] + 15*z^2*\[Epsilon] - 
     4*x^2*z^2*\[Epsilon] + 15*x^4*z^2*\[Epsilon] + 18*z^4*\[Epsilon] + 
     32*x^2*z^4*\[Epsilon] + 18*x^4*z^4*\[Epsilon] - 4*x^2*z^6*\[Epsilon] - 
     116*x^2*\[Epsilon]^2 + 90*z^2*\[Epsilon]^2 - 32*x^2*z^2*\[Epsilon]^2 + 
     90*x^4*z^2*\[Epsilon]^2 + 60*z^4*\[Epsilon]^2 + 
     48*x^2*z^4*\[Epsilon]^2 + 60*x^4*z^4*\[Epsilon]^2 - 
     32*x^2*z^6*\[Epsilon]^2 - 128*x^2*\[Epsilon]^3 + 112*z^2*\[Epsilon]^3 - 
     64*x^2*z^2*\[Epsilon]^3 + 112*x^4*z^2*\[Epsilon]^3 + 
     80*z^4*\[Epsilon]^3 - 16*x^2*z^4*\[Epsilon]^3 + 
     80*x^4*z^4*\[Epsilon]^3 - 64*x^2*z^6*\[Epsilon]^3))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-1152*(-1 + x)*x^8*(1 + x)*(1 + z^2)^4*
    (5 + z^2 + 8*\[Epsilon] + 4*z^2*\[Epsilon]))/((1 + x^2)^9*z^4*\[Epsilon]*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-192*x^8*(1 + z^2)^4*(-2*x^2 + z^2 + x^4*z^2 + z^4 + 2*x^2*z^4 + x^4*z^4 - 
     23*x^2*\[Epsilon] + 12*z^2*\[Epsilon] - x^2*z^2*\[Epsilon] + 
     12*x^4*z^2*\[Epsilon] + 9*z^4*\[Epsilon] + 13*x^2*z^4*\[Epsilon] + 
     9*x^4*z^4*\[Epsilon] - 3*x^2*z^6*\[Epsilon] - 90*x^2*\[Epsilon]^2 + 
     53*z^2*\[Epsilon]^2 - 14*x^2*z^2*\[Epsilon]^2 + 
     53*x^4*z^2*\[Epsilon]^2 + 30*z^4*\[Epsilon]^2 + 6*x^2*z^4*\[Epsilon]^2 + 
     30*x^4*z^4*\[Epsilon]^2 - 24*x^2*z^6*\[Epsilon]^2 - 
     96*x^2*\[Epsilon]^3 + 60*z^2*\[Epsilon]^3 - 40*x^2*z^2*\[Epsilon]^3 + 
     60*x^4*z^2*\[Epsilon]^3 + 40*z^4*\[Epsilon]^3 - 
     32*x^2*z^4*\[Epsilon]^3 + 40*x^4*z^4*\[Epsilon]^3 - 
     48*x^2*z^6*\[Epsilon]^3))/((1 + x^2)^10*z^6*\[Epsilon]^3*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-192*x^8*(1 + z^2)^3*(-3*x^2 + z^2 - 6*x^2*z^2 + x^4*z^2 + 3*z^4 + 
     3*x^4*z^4 + x^2*z^8 - 26*x^2*\[Epsilon] + 5*z^2*\[Epsilon] - 
     44*x^2*z^2*\[Epsilon] + 5*x^4*z^2*\[Epsilon] + 15*z^4*\[Epsilon] + 
     8*x^2*z^4*\[Epsilon] + 15*x^4*z^4*\[Epsilon] + 14*x^2*z^6*\[Epsilon] + 
     8*x^2*z^8*\[Epsilon] - 32*x^2*\[Epsilon]^2 + 4*z^2*\[Epsilon]^2 - 
     56*x^2*z^2*\[Epsilon]^2 + 4*x^4*z^2*\[Epsilon]^2 + 12*z^4*\[Epsilon]^2 + 
     8*x^2*z^4*\[Epsilon]^2 + 12*x^4*z^4*\[Epsilon]^2 + 
     32*x^2*z^6*\[Epsilon]^2 + 16*x^2*z^8*\[Epsilon]^2))/
   ((1 + x^2)^10*z^6*\[Epsilon]^2*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), 0, (96*x^8*(1 + z^2)^4*(1 + 4*\[Epsilon]))/
   ((1 + x^2)^8*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (-48*x^8*(1 + z^2)^3*(z^2 + x^2*z^2 + x^4*z^2 - x^2*z^4 + 
     2*x^2*\[Epsilon] + 2*z^2*\[Epsilon] + 6*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon]))/((1 + x^2)^10*z^2*\[Epsilon]^4), 
  (144*x^8*(1 + z^2)^3*(-1 + 2*x^2 - x^4 + 2*x^2*z^2 - 2*\[Epsilon] + 
     4*x^2*\[Epsilon] - 2*x^4*\[Epsilon] + 2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon]))/(7*(-1 + x)*(1 + x)*(1 + x^2)^9*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), (-72*x^8*(1 + z^2)^3)/((1 + x^2)^8*\[Epsilon]^2*
    (1 + 2*\[Epsilon])), (1536*x^7*(1 + z^2)^3*(z^2 + 2*x^2*z^2 + x^4*z^2 + 
     8*x^2*\[Epsilon] + 2*z^2*\[Epsilon] + 20*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] + 16*x^2*z^4*\[Epsilon] + 32*x^2*\[Epsilon]^2 + 
     32*x^2*z^2*\[Epsilon]^2 + 48*x^2*z^4*\[Epsilon]^2))/
   ((1 + x^2)^9*z^3*\[Epsilon]^4*(1 + 2*\[Epsilon])), 
  (-1536*(-1 + x)*x^8*(1 + x)*(1 + z^2)^3*(z^2 - 2*\[Epsilon] + 
     4*z^2*\[Epsilon]))/((1 + x^2)^9*z^2*\[Epsilon]^3*(1 + 2*\[Epsilon])), 
  (-1536*x^8*(1 + z^2)^4*(1 + 3*\[Epsilon]))/((1 + x^2)^8*z^2*\[Epsilon]^3*
    (1 + 2*\[Epsilon])), (768*x^8*(-1 + z)*(1 + z)*(1 + z^2)^3)/
   ((1 + x^2)^8*z^2*\[Epsilon]^2*(1 + 2*\[Epsilon])), 0, 0, 
  (16*x^8*(1 + z^2)^3*(-x^2 + z^2 - x^2*z^2 + x^4*z^2 + 2*z^4 + 2*x^4*z^4 - 
     2*x^2*z^6 - 4*x^2*\[Epsilon] + 2*z^2*\[Epsilon] - 4*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] + 4*z^4*\[Epsilon] + 2*x^2*z^4*\[Epsilon] + 
     4*x^4*z^4*\[Epsilon] - 2*x^2*z^6*\[Epsilon]))/
   ((1 + x^2)^10*z^4*\[Epsilon]^4), 
  (12*x^8*(1 + z^2)^4*(1 + x^2 + x^4 - x^2*z^2))/
   ((1 + x^2)^10*z^2*\[Epsilon]^3), 
  (-12*x^8*(1 + z^2)^3*(x^2 - z^2 + x^2*z^2 - x^4*z^2 + z^4 + 3*x^2*z^4 + 
     x^4*z^4 - x^2*z^6 + 4*x^2*\[Epsilon] - z^2*\[Epsilon] + 
     8*x^2*z^2*\[Epsilon] - x^4*z^2*\[Epsilon] + 3*z^4*\[Epsilon] + 
     10*x^2*z^4*\[Epsilon] + 3*x^4*z^4*\[Epsilon] - 2*x^2*z^6*\[Epsilon]))/
   ((1 + x^2)^10*z^4*\[Epsilon]^4)}, 
 {-(x^6*(1 + z^2)^3*(-1344*x^2*z^6 - 5376*x^4*z^6 - 1344*x^6*z^6 - 
      2688*x^4*z^8 - 32*x^4*\[Epsilon] + 595*x^2*z^2*\[Epsilon] + 
      5766*x^4*z^2*\[Epsilon] + 595*x^6*z^2*\[Epsilon] - 
      2950*x^2*z^4*\[Epsilon] - 3708*x^4*z^4*\[Epsilon] - 
      2950*x^6*z^4*\[Epsilon] - 16817*x^2*z^6*\[Epsilon] - 
      69986*x^4*z^6*\[Epsilon] - 16817*x^6*z^6*\[Epsilon] - 
      33936*x^4*z^8*\[Epsilon] + 912*x^4*\[Epsilon]^2 + 
      5837*x^2*z^2*\[Epsilon]^2 + 51498*x^4*z^2*\[Epsilon]^2 + 
      5837*x^6*z^2*\[Epsilon]^2 + 336*z^4*\[Epsilon]^2 - 
      28086*x^2*z^4*\[Epsilon]^2 - 35852*x^4*z^4*\[Epsilon]^2 - 
      28086*x^6*z^4*\[Epsilon]^2 + 336*x^8*z^4*\[Epsilon]^2 - 
      83547*x^2*z^6*\[Epsilon]^2 - 340390*x^4*z^6*\[Epsilon]^2 - 
      83547*x^6*z^6*\[Epsilon]^2 - 155376*x^4*z^8*\[Epsilon]^2 + 
      8320*x^4*\[Epsilon]^3 + 19650*x^2*z^2*\[Epsilon]^3 + 
      158676*x^4*z^2*\[Epsilon]^3 + 19650*x^6*z^2*\[Epsilon]^3 + 
      4704*z^4*\[Epsilon]^3 - 84896*x^2*z^4*\[Epsilon]^3 - 
      112192*x^4*z^4*\[Epsilon]^3 - 84896*x^6*z^4*\[Epsilon]^3 + 
      4704*x^8*z^4*\[Epsilon]^3 - 205826*x^2*z^6*\[Epsilon]^3 - 
      774516*x^4*z^6*\[Epsilon]^3 - 205826*x^6*z^6*\[Epsilon]^3 - 
      318816*x^4*z^8*\[Epsilon]^3 + 20256*x^4*\[Epsilon]^4 + 
      27016*x^2*z^2*\[Epsilon]^4 + 204144*x^4*z^2*\[Epsilon]^4 + 
      27016*x^6*z^2*\[Epsilon]^4 + 17280*z^4*\[Epsilon]^4 - 
      81872*x^2*z^4*\[Epsilon]^4 - 118112*x^4*z^4*\[Epsilon]^4 - 
      81872*x^6*z^4*\[Epsilon]^4 + 17280*x^8*z^4*\[Epsilon]^4 - 
      243960*x^2*z^6*\[Epsilon]^4 - 836624*x^4*z^6*\[Epsilon]^4 - 
      243960*x^6*z^6*\[Epsilon]^4 - 299040*x^4*z^8*\[Epsilon]^4 + 
      15040*x^4*\[Epsilon]^5 + 12608*x^2*z^2*\[Epsilon]^5 + 
      91200*x^4*z^2*\[Epsilon]^5 + 12608*x^6*z^2*\[Epsilon]^5 + 
      15360*z^4*\[Epsilon]^5 - 13760*x^2*z^4*\[Epsilon]^5 - 
      32448*x^4*z^4*\[Epsilon]^5 - 13760*x^6*z^4*\[Epsilon]^5 + 
      15360*x^8*z^4*\[Epsilon]^5 - 107648*x^2*z^6*\[Epsilon]^5 - 
      344512*x^4*z^6*\[Epsilon]^5 - 107648*x^6*z^6*\[Epsilon]^5 - 
      104064*x^4*z^8*\[Epsilon]^5))/(2*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (x^6*(1 + z^2)^2*(1776*x^2*z^6 + 7104*x^4*z^6 + 1776*x^6*z^6 + 
     1776*x^2*z^8 + 10656*x^4*z^8 + 1776*x^6*z^8 + 3552*x^4*z^10 - 
     9792*x^4*\[Epsilon] - 135573*x^2*z^2*\[Epsilon] - 
     304122*x^4*z^2*\[Epsilon] - 135573*x^6*z^2*\[Epsilon] - 
     181467*x^2*z^4*\[Epsilon] - 413766*x^4*z^4*\[Epsilon] - 
     181467*x^6*z^4*\[Epsilon] + 516865*x^2*z^6*\[Epsilon] + 
     1085362*x^4*z^6*\[Epsilon] + 516865*x^6*z^6*\[Epsilon] + 
     578743*x^2*z^8*\[Epsilon] + 1330302*x^4*z^8*\[Epsilon] + 
     578743*x^6*z^8*\[Epsilon] + 93536*x^4*z^10*\[Epsilon] - 
     121824*x^4*\[Epsilon]^2 - 1276193*x^2*z^2*\[Epsilon]^2 - 
     2906338*x^4*z^2*\[Epsilon]^2 - 1276193*x^6*z^2*\[Epsilon]^2 - 
     2801967*x^2*z^4*\[Epsilon]^2 - 6020238*x^4*z^4*\[Epsilon]^2 - 
     2801967*x^6*z^4*\[Epsilon]^2 + 2881933*x^2*z^6*\[Epsilon]^2 + 
     6259882*x^4*z^6*\[Epsilon]^2 + 2881933*x^6*z^6*\[Epsilon]^2 + 
     4604843*x^2*z^8*\[Epsilon]^2 + 10643942*x^4*z^8*\[Epsilon]^2 + 
     4604843*x^6*z^8*\[Epsilon]^2 + 754064*x^4*z^10*\[Epsilon]^2 - 
     569664*x^4*\[Epsilon]^3 - 4369824*x^2*z^2*\[Epsilon]^3 - 
     10178928*x^4*z^2*\[Epsilon]^3 - 4369824*x^6*z^2*\[Epsilon]^3 + 
     1296*z^4*\[Epsilon]^3 - 14515664*x^2*z^4*\[Epsilon]^3 - 
     30319840*x^4*z^4*\[Epsilon]^3 - 14515664*x^6*z^4*\[Epsilon]^3 + 
     1296*x^8*z^4*\[Epsilon]^3 + 1296*z^6*\[Epsilon]^3 + 
     1661040*x^2*z^6*\[Epsilon]^3 + 5073056*x^4*z^6*\[Epsilon]^3 + 
     1661040*x^6*z^6*\[Epsilon]^3 + 1296*x^8*z^6*\[Epsilon]^3 + 
     12775712*x^2*z^8*\[Epsilon]^3 + 30007520*x^4*z^8*\[Epsilon]^3 + 
     12775712*x^6*z^8*\[Epsilon]^3 + 2286224*x^4*z^10*\[Epsilon]^3 - 
     1252800*x^4*\[Epsilon]^4 - 6967508*x^2*z^2*\[Epsilon]^4 - 
     16759144*x^4*z^2*\[Epsilon]^4 - 6967508*x^6*z^2*\[Epsilon]^4 + 
     8208*z^4*\[Epsilon]^4 - 31977404*x^2*z^4*\[Epsilon]^4 - 
     65802904*x^4*z^4*\[Epsilon]^4 - 31977404*x^6*z^4*\[Epsilon]^4 + 
     8208*x^8*z^4*\[Epsilon]^4 + 8208*z^6*\[Epsilon]^4 - 
     10937292*x^2*z^6*\[Epsilon]^4 - 19710904*x^4*z^6*\[Epsilon]^4 - 
     10937292*x^6*z^6*\[Epsilon]^4 + 8208*x^8*z^6*\[Epsilon]^4 + 
     16445436*x^2*z^8*\[Epsilon]^4 + 37713592*x^4*z^8*\[Epsilon]^4 + 
     16445436*x^6*z^8*\[Epsilon]^4 + 2382272*x^4*z^10*\[Epsilon]^4 - 
     1286784*x^4*\[Epsilon]^5 - 5259072*x^2*z^2*\[Epsilon]^5 - 
     13133184*x^4*z^2*\[Epsilon]^5 - 5259072*x^6*z^2*\[Epsilon]^5 + 
     13824*z^4*\[Epsilon]^5 - 31405504*x^2*z^4*\[Epsilon]^5 - 
     63881216*x^4*z^4*\[Epsilon]^5 - 31405504*x^6*z^4*\[Epsilon]^5 + 
     13824*x^8*z^4*\[Epsilon]^5 + 13824*z^6*\[Epsilon]^5 - 
     18731392*x^2*z^6*\[Epsilon]^5 - 36981120*x^4*z^6*\[Epsilon]^5 - 
     18731392*x^6*z^6*\[Epsilon]^5 + 13824*x^8*z^6*\[Epsilon]^5 + 
     10258176*x^2*z^8*\[Epsilon]^5 + 20636416*x^4*z^8*\[Epsilon]^5 + 
     10258176*x^6*z^8*\[Epsilon]^5 - 103552*x^4*z^10*\[Epsilon]^5 - 
     483840*x^4*\[Epsilon]^6 - 1525952*x^2*z^2*\[Epsilon]^6 - 
     3927424*x^4*z^2*\[Epsilon]^6 - 1525952*x^6*z^2*\[Epsilon]^6 + 
     6912*z^4*\[Epsilon]^6 - 11338816*x^2*z^4*\[Epsilon]^6 - 
     22760576*x^4*z^4*\[Epsilon]^6 - 11338816*x^6*z^4*\[Epsilon]^6 + 
     6912*x^8*z^4*\[Epsilon]^6 + 6912*z^6*\[Epsilon]^6 - 
     8531008*x^2*z^6*\[Epsilon]^6 - 17474688*x^4*z^6*\[Epsilon]^6 - 
     8531008*x^6*z^6*\[Epsilon]^6 + 6912*x^8*z^6*\[Epsilon]^6 + 
     2595136*x^2*z^8*\[Epsilon]^6 + 3517056*x^4*z^8*\[Epsilon]^6 + 
     2595136*x^6*z^8*\[Epsilon]^6 - 951808*x^4*z^10*\[Epsilon]^6))/
   (9*(1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (x^6*(1 + z^2)^2*(3384*x^2*z^6 + 13536*x^4*z^6 + 3384*x^6*z^6 + 
     3384*x^2*z^8 + 20304*x^4*z^8 + 3384*x^6*z^8 + 6768*x^4*z^10 + 
     2208*x^4*\[Epsilon] - 5799*x^2*z^2*\[Epsilon] - 
     17214*x^4*z^2*\[Epsilon] - 5799*x^6*z^2*\[Epsilon] + 
     975*x^2*z^4*\[Epsilon] - 9930*x^4*z^4*\[Epsilon] + 
     975*x^6*z^4*\[Epsilon] + 67275*x^2*z^6*\[Epsilon] + 
     231390*x^4*z^6*\[Epsilon] + 67275*x^6*z^6*\[Epsilon] + 
     60933*x^2*z^8*\[Epsilon] + 317682*x^4*z^8*\[Epsilon] + 
     60933*x^6*z^8*\[Epsilon] + 94920*x^4*z^10*\[Epsilon] + 
     29464*x^4*\[Epsilon]^2 - 48859*x^2*z^2*\[Epsilon]^2 - 
     135734*x^4*z^2*\[Epsilon]^2 - 48859*x^6*z^2*\[Epsilon]^2 + 
     216*z^4*\[Epsilon]^2 - 425*x^2*z^4*\[Epsilon]^2 - 
     121738*x^4*z^4*\[Epsilon]^2 - 425*x^6*z^4*\[Epsilon]^2 + 
     216*x^8*z^4*\[Epsilon]^2 + 216*z^6*\[Epsilon]^2 + 
     408911*x^2*z^6*\[Epsilon]^2 + 1319558*x^4*z^6*\[Epsilon]^2 + 
     408911*x^6*z^6*\[Epsilon]^2 + 216*x^8*z^6*\[Epsilon]^2 + 
     364077*x^2*z^8*\[Epsilon]^2 + 1794474*x^4*z^8*\[Epsilon]^2 + 
     364077*x^6*z^8*\[Epsilon]^2 + 511176*x^4*z^10*\[Epsilon]^2 + 
     144816*x^4*\[Epsilon]^3 - 145840*x^2*z^2*\[Epsilon]^3 - 
     339720*x^4*z^2*\[Epsilon]^3 - 145840*x^6*z^2*\[Epsilon]^3 + 
     4320*z^4*\[Epsilon]^3 - 19988*x^2*z^4*\[Epsilon]^3 - 
     467304*x^4*z^4*\[Epsilon]^3 - 19988*x^6*z^4*\[Epsilon]^3 + 
     4320*x^8*z^4*\[Epsilon]^3 + 4320*z^6*\[Epsilon]^3 + 
     1103848*x^2*z^6*\[Epsilon]^3 + 3447344*x^4*z^6*\[Epsilon]^3 + 
     1103848*x^6*z^6*\[Epsilon]^3 + 4320*x^8*z^6*\[Epsilon]^3 + 
     988940*x^2*z^8*\[Epsilon]^3 + 4814280*x^4*z^8*\[Epsilon]^3 + 
     988940*x^6*z^8*\[Epsilon]^3 + 1362280*x^4*z^10*\[Epsilon]^3 + 
     326464*x^4*\[Epsilon]^4 - 189692*x^2*z^2*\[Epsilon]^4 - 
     253736*x^4*z^2*\[Epsilon]^4 - 189692*x^6*z^2*\[Epsilon]^4 + 
     20304*z^4*\[Epsilon]^4 + 11476*x^2*z^4*\[Epsilon]^4 - 
     609240*x^4*z^4*\[Epsilon]^4 + 11476*x^6*z^4*\[Epsilon]^4 + 
     20304*x^8*z^4*\[Epsilon]^4 + 20304*z^6*\[Epsilon]^4 + 
     1566380*x^2*z^6*\[Epsilon]^4 + 4754840*x^4*z^6*\[Epsilon]^4 + 
     1566380*x^6*z^6*\[Epsilon]^4 + 20304*x^8*z^6*\[Epsilon]^4 + 
     1382204*x^2*z^8*\[Epsilon]^4 + 6734808*x^4*z^8*\[Epsilon]^4 + 
     1382204*x^6*z^8*\[Epsilon]^4 + 1916944*x^4*z^10*\[Epsilon]^4 + 
     339840*x^4*\[Epsilon]^5 - 100160*x^2*z^2*\[Epsilon]^5 + 
     108288*x^4*z^2*\[Epsilon]^5 - 100160*x^6*z^2*\[Epsilon]^5 + 
     32256*z^4*\[Epsilon]^5 + 109344*x^2*z^4*\[Epsilon]^5 - 
     163264*x^4*z^4*\[Epsilon]^5 + 109344*x^6*z^4*\[Epsilon]^5 + 
     32256*x^8*z^4*\[Epsilon]^5 + 32256*z^6*\[Epsilon]^5 + 
     1174080*x^2*z^6*\[Epsilon]^5 + 3443712*x^4*z^6*\[Epsilon]^5 + 
     1174080*x^6*z^6*\[Epsilon]^5 + 32256*x^8*z^6*\[Epsilon]^5 + 
     978400*x^2*z^8*\[Epsilon]^5 + 4764480*x^4*z^8*\[Epsilon]^5 + 
     978400*x^6*z^8*\[Epsilon]^5 + 1361408*x^4*z^10*\[Epsilon]^5 + 
     131584*x^4*\[Epsilon]^6 - 12096*x^2*z^2*\[Epsilon]^6 + 
     143488*x^4*z^2*\[Epsilon]^6 - 12096*x^6*z^2*\[Epsilon]^6 + 
     16416*z^4*\[Epsilon]^6 + 82880*x^2*z^4*\[Epsilon]^6 + 
     93504*x^4*z^4*\[Epsilon]^6 + 82880*x^6*z^4*\[Epsilon]^6 + 
     16416*x^8*z^4*\[Epsilon]^6 + 16416*z^6*\[Epsilon]^6 + 
     368832*x^2*z^6*\[Epsilon]^6 + 1031488*x^4*z^6*\[Epsilon]^6 + 
     368832*x^6*z^6*\[Epsilon]^6 + 16416*x^8*z^6*\[Epsilon]^6 + 
     278464*x^2*z^8*\[Epsilon]^6 + 1341312*x^4*z^8*\[Epsilon]^6 + 
     278464*x^6*z^8*\[Epsilon]^6 + 382208*x^4*z^10*\[Epsilon]^6))/
   (2*(1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (2*x^6*(1 + z^2)^3*(-1440*x^2*z^6 - 5760*x^4*z^6 - 1440*x^6*z^6 - 
     2880*x^4*z^8 + 36720*x^4*\[Epsilon] - 13455*x^2*z^2*\[Epsilon] + 
     46530*x^4*z^2*\[Epsilon] - 13455*x^6*z^2*\[Epsilon] - 
     26370*x^2*z^4*\[Epsilon] - 7380*x^4*z^4*\[Epsilon] - 
     26370*x^6*z^4*\[Epsilon] + 21525*x^2*z^6*\[Epsilon] + 
     19050*x^4*z^6*\[Epsilon] + 21525*x^6*z^6*\[Epsilon] - 
     32640*x^4*z^8*\[Epsilon] + 575280*x^4*\[Epsilon]^2 - 
     245910*x^2*z^2*\[Epsilon]^2 + 564420*x^4*z^2*\[Epsilon]^2 - 
     245910*x^6*z^2*\[Epsilon]^2 - 319176*x^2*z^4*\[Epsilon]^2 - 
     117792*x^4*z^4*\[Epsilon]^2 - 319176*x^6*z^4*\[Epsilon]^2 + 
     665070*x^2*z^6*\[Epsilon]^2 + 1191660*x^4*z^6*\[Epsilon]^2 + 
     665070*x^6*z^6*\[Epsilon]^2 - 178080*x^4*z^8*\[Epsilon]^2 + 
     3548160*x^4*\[Epsilon]^3 - 1652445*x^2*z^2*\[Epsilon]^3 + 
     2905830*x^4*z^2*\[Epsilon]^3 - 1652445*x^6*z^2*\[Epsilon]^3 + 
     12960*z^4*\[Epsilon]^3 - 1313398*x^2*z^4*\[Epsilon]^3 - 
     227036*x^4*z^4*\[Epsilon]^3 - 1313398*x^6*z^4*\[Epsilon]^3 + 
     12960*x^8*z^4*\[Epsilon]^3 + 5063839*x^2*z^6*\[Epsilon]^3 + 
     9087038*x^4*z^6*\[Epsilon]^3 + 5063839*x^6*z^6*\[Epsilon]^3 - 
     803760*x^4*z^8*\[Epsilon]^3 + 11041920*x^4*\[Epsilon]^4 - 
     5394990*x^2*z^2*\[Epsilon]^4 + 8200020*x^4*z^2*\[Epsilon]^4 - 
     5394990*x^6*z^2*\[Epsilon]^4 + 120960*z^4*\[Epsilon]^4 - 
     1316800*x^2*z^4*\[Epsilon]^4 + 2780080*x^4*z^4*\[Epsilon]^4 - 
     1316800*x^6*z^4*\[Epsilon]^4 + 120960*x^8*z^4*\[Epsilon]^4 + 
     17045774*x^2*z^6*\[Epsilon]^4 + 29402668*x^4*z^6*\[Epsilon]^4 + 
     17045774*x^6*z^6*\[Epsilon]^4 - 2396400*x^4*z^8*\[Epsilon]^4 + 
     18263520*x^4*\[Epsilon]^5 - 9127800*x^2*z^2*\[Epsilon]^5 + 
     13235760*x^4*z^2*\[Epsilon]^5 - 9127800*x^6*z^2*\[Epsilon]^5 + 
     384480*z^4*\[Epsilon]^5 + 3876400*x^2*z^4*\[Epsilon]^5 + 
     13430720*x^4*z^4*\[Epsilon]^5 + 3876400*x^6*z^4*\[Epsilon]^5 + 
     384480*x^8*z^4*\[Epsilon]^5 + 27941512*x^2*z^6*\[Epsilon]^5 + 
     45760304*x^4*z^6*\[Epsilon]^5 + 27941512*x^6*z^6*\[Epsilon]^5 - 
     3341760*x^4*z^8*\[Epsilon]^5 + 15186240*x^4*\[Epsilon]^6 - 
     7603680*x^2*z^2*\[Epsilon]^6 + 11205120*x^4*z^2*\[Epsilon]^6 - 
     7603680*x^6*z^2*\[Epsilon]^6 + 483840*z^4*\[Epsilon]^6 + 
     9299776*x^2*z^4*\[Epsilon]^6 + 20313152*x^4*z^4*\[Epsilon]^6 + 
     9299776*x^6*z^4*\[Epsilon]^6 + 483840*x^8*z^4*\[Epsilon]^6 + 
     21387936*x^2*z^6*\[Epsilon]^6 + 32856192*x^4*z^6*\[Epsilon]^6 + 
     21387936*x^6*z^6*\[Epsilon]^6 - 1374720*x^4*z^8*\[Epsilon]^6 + 
     4942080*x^4*\[Epsilon]^7 - 2424960*x^2*z^2*\[Epsilon]^7 + 
     3755520*x^4*z^2*\[Epsilon]^7 - 2424960*x^6*z^2*\[Epsilon]^7 + 
     207360*z^4*\[Epsilon]^7 + 5334528*x^2*z^4*\[Epsilon]^7 + 
     10012416*x^4*z^4*\[Epsilon]^7 + 5334528*x^6*z^4*\[Epsilon]^7 + 
     207360*x^8*z^4*\[Epsilon]^7 + 5940864*x^2*z^6*\[Epsilon]^7 + 
     8345088*x^4*z^6*\[Epsilon]^7 + 5940864*x^6*z^6*\[Epsilon]^7 + 
     368640*x^4*z^8*\[Epsilon]^7))/(45*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (x^6*(1 + z^2)^3*(-3840*x^2*z^6 - 15360*x^4*z^6 - 3840*x^6*z^6 - 
     7680*x^4*z^8 + 98640*x^4*\[Epsilon] - 735*x^2*z^2*\[Epsilon] + 
     185730*x^4*z^2*\[Epsilon] - 735*x^6*z^2*\[Epsilon] - 
     71490*x^2*z^4*\[Epsilon] - 24180*x^4*z^4*\[Epsilon] - 
     71490*x^6*z^4*\[Epsilon] - 57755*x^2*z^6*\[Epsilon] - 
     155030*x^4*z^6*\[Epsilon] - 57755*x^6*z^6*\[Epsilon] - 
     69760*x^4*z^8*\[Epsilon] + 1553760*x^4*\[Epsilon]^2 - 
     94340*x^2*z^2*\[Epsilon]^2 + 2475320*x^4*z^2*\[Epsilon]^2 - 
     94340*x^6*z^2*\[Epsilon]^2 - 828364*x^2*z^4*\[Epsilon]^2 - 
     386648*x^4*z^4*\[Epsilon]^2 - 828364*x^6*z^4*\[Epsilon]^2 - 
     49000*x^2*z^6*\[Epsilon]^2 - 189840*x^4*z^6*\[Epsilon]^2 - 
     49000*x^6*z^6*\[Epsilon]^2 - 251680*x^4*z^8*\[Epsilon]^2 + 
     9670320*x^4*\[Epsilon]^3 - 922305*x^2*z^2*\[Epsilon]^3 + 
     13764990*x^4*z^2*\[Epsilon]^3 - 922305*x^6*z^2*\[Epsilon]^3 + 
     19440*z^4*\[Epsilon]^3 - 3132902*x^2*z^4*\[Epsilon]^3 - 
     1134364*x^4*z^4*\[Epsilon]^3 - 3132902*x^6*z^4*\[Epsilon]^3 + 
     19440*x^8*z^4*\[Epsilon]^3 + 2353331*x^2*z^6*\[Epsilon]^3 + 
     2796102*x^4*z^6*\[Epsilon]^3 + 2353331*x^6*z^6*\[Epsilon]^3 - 
     1141600*x^4*z^8*\[Epsilon]^3 + 30440160*x^4*\[Epsilon]^4 - 
     3531080*x^2*z^2*\[Epsilon]^4 + 40814960*x^4*z^2*\[Epsilon]^4 - 
     3531080*x^6*z^2*\[Epsilon]^4 + 181440*z^4*\[Epsilon]^4 - 
     2231820*x^2*z^4*\[Epsilon]^4 + 4264200*x^4*z^4*\[Epsilon]^4 - 
     2231820*x^6*z^4*\[Epsilon]^4 + 181440*x^8*z^4*\[Epsilon]^4 + 
     12256956*x^2*z^6*\[Epsilon]^4 + 11689592*x^4*z^6*\[Epsilon]^4 + 
     12256956*x^6*z^6*\[Epsilon]^4 - 4478080*x^4*z^8*\[Epsilon]^4 + 
     51030720*x^4*\[Epsilon]^5 - 6359340*x^2*z^2*\[Epsilon]^5 + 
     67362600*x^4*z^2*\[Epsilon]^5 - 6359340*x^6*z^2*\[Epsilon]^5 + 
     576720*z^4*\[Epsilon]^5 + 11433680*x^2*z^4*\[Epsilon]^5 + 
     25509760*x^4*z^4*\[Epsilon]^5 + 11433680*x^6*z^4*\[Epsilon]^5 + 
     576720*x^8*z^4*\[Epsilon]^5 + 24185148*x^2*z^6*\[Epsilon]^5 + 
     15529016*x^4*z^6*\[Epsilon]^5 + 24185148*x^6*z^6*\[Epsilon]^5 - 
     7586560*x^4*z^8*\[Epsilon]^5 + 43113600*x^4*\[Epsilon]^6 - 
     5239040*x^2*z^2*\[Epsilon]^6 + 57547520*x^4*z^2*\[Epsilon]^6 - 
     5239040*x^6*z^2*\[Epsilon]^6 + 725760*z^4*\[Epsilon]^6 + 
     24004864*x^2*z^4*\[Epsilon]^6 + 39536768*x^4*z^4*\[Epsilon]^6 + 
     24004864*x^6*z^4*\[Epsilon]^6 + 725760*x^8*z^4*\[Epsilon]^6 + 
     20209024*x^2*z^6*\[Epsilon]^6 + 4649728*x^4*z^6*\[Epsilon]^6 + 
     20209024*x^6*z^6*\[Epsilon]^6 - 3834880*x^4*z^8*\[Epsilon]^6 + 
     14307840*x^4*\[Epsilon]^7 - 1504320*x^2*z^2*\[Epsilon]^7 + 
     19524480*x^4*z^2*\[Epsilon]^7 - 1504320*x^6*z^2*\[Epsilon]^7 + 
     311040*z^4*\[Epsilon]^7 + 13181952*x^2*z^4*\[Epsilon]^7 + 
     19451904*x^4*z^4*\[Epsilon]^7 + 13181952*x^6*z^4*\[Epsilon]^7 + 
     311040*x^8*z^4*\[Epsilon]^7 + 5699136*x^2*z^6*\[Epsilon]^7 - 
     2502528*x^4*z^6*\[Epsilon]^7 + 5699136*x^6*z^6*\[Epsilon]^7 + 
     614400*x^4*z^8*\[Epsilon]^7))/(90*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (x^6*(1 + z^2)^3*(-192*x^2*z^6 - 768*x^4*z^6 - 192*x^6*z^6 - 384*x^4*z^8 + 
     3744*x^4*\[Epsilon] + 11301*x^2*z^2*\[Epsilon] + 
     32394*x^4*z^2*\[Epsilon] + 11301*x^6*z^2*\[Epsilon] + 
     7302*x^2*z^4*\[Epsilon] + 17196*x^4*z^4*\[Epsilon] + 
     7302*x^6*z^4*\[Epsilon] - 63559*x^2*z^6*\[Epsilon] - 
     141838*x^4*z^6*\[Epsilon] - 63559*x^6*z^6*\[Epsilon] - 
     11264*x^4*z^8*\[Epsilon] + 34560*x^4*\[Epsilon]^2 + 
     133028*x^2*z^2*\[Epsilon]^2 + 382984*x^4*z^2*\[Epsilon]^2 + 
     133028*x^6*z^2*\[Epsilon]^2 + 221776*x^2*z^4*\[Epsilon]^2 + 
     483296*x^4*z^4*\[Epsilon]^2 + 221776*x^6*z^4*\[Epsilon]^2 - 
     678980*x^2*z^6*\[Epsilon]^2 - 1526856*x^4*z^6*\[Epsilon]^2 - 
     678980*x^6*z^6*\[Epsilon]^2 - 126272*x^4*z^8*\[Epsilon]^2 + 
     104928*x^4*\[Epsilon]^3 + 617355*x^2*z^2*\[Epsilon]^3 + 
     1746006*x^4*z^2*\[Epsilon]^3 + 617355*x^6*z^2*\[Epsilon]^3 + 
     1728*z^4*\[Epsilon]^3 + 1894682*x^2*z^4*\[Epsilon]^3 + 
     3947476*x^4*z^4*\[Epsilon]^3 + 1894682*x^6*z^4*\[Epsilon]^3 + 
     1728*x^8*z^4*\[Epsilon]^3 - 2769593*x^2*z^6*\[Epsilon]^3 - 
     6475122*x^4*z^6*\[Epsilon]^3 - 2769593*x^6*z^6*\[Epsilon]^3 - 
     691136*x^4*z^8*\[Epsilon]^3 + 38400*x^4*\[Epsilon]^4 + 
     1500704*x^2*z^2*\[Epsilon]^4 + 3908608*x^4*z^2*\[Epsilon]^4 + 
     1500704*x^6*z^2*\[Epsilon]^4 + 16128*z^4*\[Epsilon]^4 + 
     7139016*x^2*z^4*\[Epsilon]^4 + 14275344*x^4*z^4*\[Epsilon]^4 + 
     7139016*x^6*z^4*\[Epsilon]^4 + 16128*x^8*z^4*\[Epsilon]^4 - 
     5401800*x^2*z^6*\[Epsilon]^4 - 13696592*x^4*z^6*\[Epsilon]^4 - 
     5401800*x^6*z^6*\[Epsilon]^4 - 2053760*x^4*z^8*\[Epsilon]^4 - 
     405888*x^4*\[Epsilon]^5 + 2131476*x^2*z^2*\[Epsilon]^5 + 
     4488744*x^4*z^2*\[Epsilon]^5 + 2131476*x^6*z^2*\[Epsilon]^5 + 
     51264*z^4*\[Epsilon]^5 + 13318264*x^2*z^4*\[Epsilon]^5 + 
     25431920*x^4*z^4*\[Epsilon]^5 + 13318264*x^6*z^4*\[Epsilon]^5 + 
     51264*x^8*z^4*\[Epsilon]^5 - 5234124*x^2*z^6*\[Epsilon]^5 - 
     15606296*x^4*z^6*\[Epsilon]^5 - 5234124*x^6*z^6*\[Epsilon]^5 - 
     3404288*x^4*z^8*\[Epsilon]^5 - 764160*x^4*\[Epsilon]^6 + 
     1762112*x^2*z^2*\[Epsilon]^6 + 2461312*x^4*z^2*\[Epsilon]^6 + 
     1762112*x^6*z^2*\[Epsilon]^6 + 64512*z^4*\[Epsilon]^6 + 
     12096896*x^2*z^4*\[Epsilon]^6 + 21826048*x^4*z^4*\[Epsilon]^6 + 
     12096896*x^6*z^4*\[Epsilon]^6 + 64512*x^8*z^4*\[Epsilon]^6 - 
     2260672*x^2*z^6*\[Epsilon]^6 - 9438592*x^4*z^6*\[Epsilon]^6 - 
     2260672*x^6*z^6*\[Epsilon]^6 - 2977280*x^4*z^8*\[Epsilon]^6 - 
     414720*x^4*\[Epsilon]^7 + 666816*x^2*z^2*\[Epsilon]^7 + 
     485760*x^4*z^2*\[Epsilon]^7 + 666816*x^6*z^2*\[Epsilon]^7 + 
     27648*z^4*\[Epsilon]^7 + 4278912*x^2*z^4*\[Epsilon]^7 + 
     7184640*x^4*z^4*\[Epsilon]^7 + 4278912*x^6*z^4*\[Epsilon]^7 + 
     27648*x^8*z^4*\[Epsilon]^7 - 264000*x^2*z^6*\[Epsilon]^7 - 
     2487936*x^4*z^6*\[Epsilon]^7 - 264000*x^6*z^6*\[Epsilon]^7 - 
     1075200*x^4*z^8*\[Epsilon]^7))/(3*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (x^6*(1 + z^2)^3*(-1536*x^2*z^6 - 6144*x^4*z^6 - 1536*x^6*z^6 - 
     3072*x^4*z^8 + 31680*x^4*\[Epsilon] - 36663*x^2*z^2*\[Epsilon] + 
     11922*x^4*z^2*\[Epsilon] - 36663*x^6*z^2*\[Epsilon] + 
     16926*x^2*z^4*\[Epsilon] + 63228*x^4*z^4*\[Epsilon] + 
     16926*x^6*z^4*\[Epsilon] + 17965*x^2*z^6*\[Epsilon] - 
     78374*x^4*z^6*\[Epsilon] + 17965*x^6*z^6*\[Epsilon] - 
     90112*x^4*z^8*\[Epsilon] + 289728*x^4*\[Epsilon]^2 - 
     482156*x^2*z^2*\[Epsilon]^2 + 73640*x^4*z^2*\[Epsilon]^2 - 
     482156*x^6*z^2*\[Epsilon]^2 + 265232*x^2*z^4*\[Epsilon]^2 + 
     1040224*x^4*z^4*\[Epsilon]^2 + 265232*x^6*z^4*\[Epsilon]^2 + 
     408332*x^2*z^6*\[Epsilon]^2 - 408936*x^4*z^6*\[Epsilon]^2 + 
     408332*x^6*z^6*\[Epsilon]^2 - 987136*x^4*z^8*\[Epsilon]^2 + 
     831168*x^4*\[Epsilon]^3 - 2450649*x^2*z^2*\[Epsilon]^3 - 
     219570*x^4*z^2*\[Epsilon]^3 - 2450649*x^6*z^2*\[Epsilon]^3 + 
     7776*z^4*\[Epsilon]^3 + 1805506*x^2*z^4*\[Epsilon]^3 + 
     6457604*x^4*z^4*\[Epsilon]^3 + 1805506*x^6*z^4*\[Epsilon]^3 + 
     7776*x^8*z^4*\[Epsilon]^3 + 2472851*x^2*z^6*\[Epsilon]^3 - 
     1253082*x^4*z^6*\[Epsilon]^3 + 2472851*x^6*z^6*\[Epsilon]^3 - 
     5210368*x^4*z^8*\[Epsilon]^3 - 23616*x^4*\[Epsilon]^4 - 
     5859008*x^2*z^2*\[Epsilon]^4 - 2807296*x^4*z^2*\[Epsilon]^4 - 
     5859008*x^6*z^2*\[Epsilon]^4 + 72576*z^4*\[Epsilon]^4 + 
     6792936*x^2*z^4*\[Epsilon]^4 + 19862544*x^4*z^4*\[Epsilon]^4 + 
     6792936*x^6*z^4*\[Epsilon]^4 + 72576*x^8*z^4*\[Epsilon]^4 + 
     7176696*x^2*z^6*\[Epsilon]^4 - 2903440*x^4*z^6*\[Epsilon]^4 + 
     7176696*x^6*z^6*\[Epsilon]^4 - 14744320*x^4*z^8*\[Epsilon]^4 - 
     4349952*x^4*\[Epsilon]^5 - 6277404*x^2*z^2*\[Epsilon]^5 - 
     8432952*x^4*z^2*\[Epsilon]^5 - 6277404*x^6*z^2*\[Epsilon]^5 + 
     230688*z^4*\[Epsilon]^5 + 14471576*x^2*z^4*\[Epsilon]^5 + 
     32270704*x^4*z^4*\[Epsilon]^5 + 14471576*x^6*z^4*\[Epsilon]^5 + 
     230688*x^8*z^4*\[Epsilon]^5 + 11139012*x^2*z^6*\[Epsilon]^5 - 
     5415160*x^4*z^6*\[Epsilon]^5 + 11139012*x^6*z^6*\[Epsilon]^5 - 
     23010304*x^4*z^8*\[Epsilon]^5 - 7547904*x^4*\[Epsilon]^6 - 
     1796672*x^2*z^2*\[Epsilon]^6 - 10569856*x^4*z^2*\[Epsilon]^6 - 
     1796672*x^6*z^2*\[Epsilon]^6 + 290304*z^4*\[Epsilon]^6 + 
     15990784*x^2*z^4*\[Epsilon]^6 + 26290688*x^4*z^4*\[Epsilon]^6 + 
     15990784*x^6*z^4*\[Epsilon]^6 + 290304*x^8*z^4*\[Epsilon]^6 + 
     9014080*x^2*z^6*\[Epsilon]^6 - 6495104*x^4*z^6*\[Epsilon]^6 + 
     9014080*x^6*z^6*\[Epsilon]^6 - 18841600*x^4*z^8*\[Epsilon]^6 - 
     3981312*x^4*\[Epsilon]^7 + 813504*x^2*z^2*\[Epsilon]^7 - 
     4787328*x^4*z^2*\[Epsilon]^7 + 813504*x^6*z^2*\[Epsilon]^7 + 
     124416*z^4*\[Epsilon]^7 + 7003776*x^2*z^4*\[Epsilon]^7 + 
     8339712*x^4*z^4*\[Epsilon]^7 + 7003776*x^6*z^4*\[Epsilon]^7 + 
     124416*x^8*z^4*\[Epsilon]^7 + 3029952*x^2*z^6*\[Epsilon]^7 - 
     3315840*x^4*z^6*\[Epsilon]^7 + 3029952*x^6*z^6*\[Epsilon]^7 - 
     6389760*x^4*z^8*\[Epsilon]^7))/(36*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (-8*x^6*(1 + z^2)^3*(30*x^2*z^6 + 120*x^4*z^6 + 30*x^6*z^6 + 60*x^4*z^8 + 
     720*x^2*z^2*\[Epsilon] + 600*x^4*z^2*\[Epsilon] + 
     720*x^6*z^2*\[Epsilon] - 300*x^2*z^4*\[Epsilon] - 
     1020*x^4*z^4*\[Epsilon] - 300*x^6*z^4*\[Epsilon] - 
     720*x^2*z^6*\[Epsilon] + 840*x^4*z^6*\[Epsilon] - 
     720*x^6*z^6*\[Epsilon] + 1860*x^4*z^8*\[Epsilon] + 
     1200*x^4*\[Epsilon]^2 + 8160*x^2*z^2*\[Epsilon]^2 + 
     8520*x^4*z^2*\[Epsilon]^2 + 8160*x^6*z^2*\[Epsilon]^2 + 
     360*z^4*\[Epsilon]^2 - 2071*x^2*z^4*\[Epsilon]^2 - 
     11402*x^4*z^4*\[Epsilon]^2 - 2071*x^6*z^4*\[Epsilon]^2 + 
     360*x^8*z^4*\[Epsilon]^2 - 11165*x^2*z^6*\[Epsilon]^2 - 
     4990*x^4*z^6*\[Epsilon]^2 - 11165*x^6*z^6*\[Epsilon]^2 + 
     14880*x^4*z^8*\[Epsilon]^2 + 9120*x^4*\[Epsilon]^3 + 
     32640*x^2*z^2*\[Epsilon]^3 + 41760*x^4*z^2*\[Epsilon]^3 + 
     32640*x^6*z^2*\[Epsilon]^3 + 4680*z^4*\[Epsilon]^3 + 
     4763*x^2*z^4*\[Epsilon]^3 - 30794*x^4*z^4*\[Epsilon]^3 + 
     4763*x^6*z^4*\[Epsilon]^3 + 4680*x^8*z^4*\[Epsilon]^3 - 
     49741*x^2*z^6*\[Epsilon]^3 - 50522*x^4*z^6*\[Epsilon]^3 - 
     49741*x^6*z^6*\[Epsilon]^3 + 47280*x^4*z^8*\[Epsilon]^3 + 
     21120*x^4*\[Epsilon]^4 + 53760*x^2*z^2*\[Epsilon]^4 + 
     83040*x^4*z^2*\[Epsilon]^4 + 53760*x^6*z^2*\[Epsilon]^4 + 
     16560*z^4*\[Epsilon]^4 + 44326*x^2*z^4*\[Epsilon]^4 + 
     2012*x^4*z^4*\[Epsilon]^4 + 44326*x^6*z^4*\[Epsilon]^4 + 
     16560*x^8*z^4*\[Epsilon]^4 - 82430*x^2*z^6*\[Epsilon]^4 - 
     110860*x^4*z^6*\[Epsilon]^4 - 82430*x^6*z^6*\[Epsilon]^4 + 
     61920*x^4*z^8*\[Epsilon]^4 + 15360*x^4*\[Epsilon]^5 + 
     30720*x^2*z^2*\[Epsilon]^5 + 55680*x^4*z^2*\[Epsilon]^5 + 
     30720*x^6*z^2*\[Epsilon]^5 + 14400*z^4*\[Epsilon]^5 + 
     45352*x^2*z^4*\[Epsilon]^5 + 32144*x^4*z^4*\[Epsilon]^5 + 
     45352*x^6*z^4*\[Epsilon]^5 + 14400*x^8*z^4*\[Epsilon]^5 - 
     46344*x^2*z^6*\[Epsilon]^5 - 72528*x^4*z^6*\[Epsilon]^5 - 
     46344*x^6*z^6*\[Epsilon]^5 + 28800*x^4*z^8*\[Epsilon]^5))/
   (15*(1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (16*x^8*(1 + z^2)^2*(-z^4 - 4*x^2*z^4 - x^4*z^4 - 
     z^6 - 6*x^2*z^6 - x^4*z^6 - 2*x^2*z^8 - 30*\[Epsilon] - 
     44*x^2*\[Epsilon] - 30*x^4*\[Epsilon] - 8*z^2*\[Epsilon] + 
     8*x^2*z^2*\[Epsilon] - 8*x^4*z^2*\[Epsilon] + 10*z^4*\[Epsilon] - 
     24*x^2*z^4*\[Epsilon] + 10*x^4*z^4*\[Epsilon] + 6*z^6*\[Epsilon] - 
     84*x^2*z^6*\[Epsilon] + 6*x^4*z^6*\[Epsilon] - 44*x^2*z^8*\[Epsilon] - 
     270*\[Epsilon]^2 - 396*x^2*\[Epsilon]^2 - 270*x^4*\[Epsilon]^2 - 
     104*z^2*\[Epsilon]^2 + 24*x^2*z^2*\[Epsilon]^2 - 
     104*x^4*z^2*\[Epsilon]^2 + 55*z^4*\[Epsilon]^2 - 
     126*x^2*z^4*\[Epsilon]^2 + 55*x^4*z^4*\[Epsilon]^2 + 
     87*z^6*\[Epsilon]^2 - 418*x^2*z^6*\[Epsilon]^2 + 
     87*x^4*z^6*\[Epsilon]^2 - 268*x^2*z^8*\[Epsilon]^2 - 840*\[Epsilon]^3 - 
     1232*x^2*\[Epsilon]^3 - 840*x^4*\[Epsilon]^3 - 448*z^2*\[Epsilon]^3 - 
     112*x^2*z^2*\[Epsilon]^3 - 448*x^4*z^2*\[Epsilon]^3 - 
     96*z^4*\[Epsilon]^3 - 626*x^2*z^4*\[Epsilon]^3 - 
     96*x^4*z^4*\[Epsilon]^3 + 304*z^6*\[Epsilon]^3 - 
     820*x^2*z^6*\[Epsilon]^3 + 304*x^4*z^6*\[Epsilon]^3 - 
     658*x^2*z^8*\[Epsilon]^3 - 1080*\[Epsilon]^4 - 1584*x^2*\[Epsilon]^4 - 
     1080*x^4*\[Epsilon]^4 - 736*z^2*\[Epsilon]^4 - 
     384*x^2*z^2*\[Epsilon]^4 - 736*x^4*z^2*\[Epsilon]^4 - 
     444*z^4*\[Epsilon]^4 - 1340*x^2*z^4*\[Epsilon]^4 - 
     444*x^4*z^4*\[Epsilon]^4 + 580*z^6*\[Epsilon]^4 - 
     704*x^2*z^6*\[Epsilon]^4 + 580*x^4*z^6*\[Epsilon]^4 - 
     900*x^2*z^8*\[Epsilon]^4 - 480*\[Epsilon]^5 - 704*x^2*\[Epsilon]^5 - 
     480*x^4*\[Epsilon]^5 - 384*z^2*\[Epsilon]^5 - 256*x^2*z^2*\[Epsilon]^5 - 
     384*x^4*z^2*\[Epsilon]^5 - 304*z^4*\[Epsilon]^5 - 
     928*x^2*z^4*\[Epsilon]^5 - 304*x^4*z^4*\[Epsilon]^5 + 
     464*z^6*\[Epsilon]^5 - 224*x^2*z^6*\[Epsilon]^5 + 
     464*x^4*z^6*\[Epsilon]^5 - 576*x^2*z^8*\[Epsilon]^5))/
   ((1 + x^2)^10*z^4*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-24*(-1 + x)*x^6*(1 + x)*(1 + z^2)^3*
    (-27*x^2 - 183*x^2*\[Epsilon] - 126*x^2*z^2*\[Epsilon] - 
     327*x^2*z^4*\[Epsilon] - 408*x^2*\[Epsilon]^2 + 12*z^2*\[Epsilon]^2 - 
     846*x^2*z^2*\[Epsilon]^2 + 12*x^4*z^2*\[Epsilon]^2 - 
     2061*x^2*z^4*\[Epsilon]^2 - 252*x^2*\[Epsilon]^3 + 76*z^2*\[Epsilon]^3 - 
     1936*x^2*z^2*\[Epsilon]^3 + 76*x^4*z^2*\[Epsilon]^3 - 
     3918*x^2*z^4*\[Epsilon]^3 + 192*x^2*\[Epsilon]^4 + 
     128*z^2*\[Epsilon]^4 - 1856*x^2*z^2*\[Epsilon]^4 + 
     128*x^4*z^2*\[Epsilon]^4 - 2544*x^2*z^4*\[Epsilon]^4 + 
     192*x^2*\[Epsilon]^5 + 64*z^2*\[Epsilon]^5 - 640*x^2*z^2*\[Epsilon]^5 + 
     64*x^4*z^2*\[Epsilon]^5 - 288*x^2*z^4*\[Epsilon]^5))/
   ((1 + x^2)^9*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 0, 
  (-16*x^6*(1 + z^2)^3*(6*x^2*z^6 + 24*x^4*z^6 + 6*x^6*z^6 + 12*x^4*z^8 + 
     6*x^2*z^2*\[Epsilon] - 18*x^4*z^2*\[Epsilon] + 6*x^6*z^2*\[Epsilon] + 
     9*x^2*z^4*\[Epsilon] + 3*x^4*z^4*\[Epsilon] + 9*x^6*z^4*\[Epsilon] + 
     39*x^2*z^6*\[Epsilon] + 210*x^4*z^6*\[Epsilon] + 39*x^6*z^6*\[Epsilon] + 
     117*x^4*z^8*\[Epsilon] + 10*x^4*\[Epsilon]^2 + 44*x^2*z^2*\[Epsilon]^2 - 
     52*x^4*z^2*\[Epsilon]^2 + 44*x^6*z^2*\[Epsilon]^2 + 3*z^4*\[Epsilon]^2 + 
     60*x^2*z^4*\[Epsilon]^2 - x^4*z^4*\[Epsilon]^2 + 
     60*x^6*z^4*\[Epsilon]^2 + 3*x^8*z^4*\[Epsilon]^2 + 
     82*x^2*z^6*\[Epsilon]^2 + 550*x^4*z^6*\[Epsilon]^2 + 
     82*x^6*z^6*\[Epsilon]^2 + 351*x^4*z^8*\[Epsilon]^2 + 
     36*x^4*\[Epsilon]^3 + 96*x^2*z^2*\[Epsilon]^3 + 2*x^4*z^2*\[Epsilon]^3 + 
     96*x^6*z^2*\[Epsilon]^3 + 27*z^4*\[Epsilon]^3 + 
     187*x^2*z^4*\[Epsilon]^3 + 102*x^4*z^4*\[Epsilon]^3 + 
     187*x^6*z^4*\[Epsilon]^3 + 27*x^8*z^4*\[Epsilon]^3 + 
     55*x^2*z^6*\[Epsilon]^3 + 532*x^4*z^6*\[Epsilon]^3 + 
     55*x^6*z^6*\[Epsilon]^3 + 414*x^4*z^8*\[Epsilon]^3 + 
     32*x^4*\[Epsilon]^4 + 64*x^2*z^2*\[Epsilon]^4 + 
     60*x^4*z^2*\[Epsilon]^4 + 64*x^6*z^2*\[Epsilon]^4 + 
     30*z^4*\[Epsilon]^4 + 154*x^2*z^4*\[Epsilon]^4 + 
     136*x^4*z^4*\[Epsilon]^4 + 154*x^6*z^4*\[Epsilon]^4 + 
     30*x^8*z^4*\[Epsilon]^4 - 6*x^2*z^6*\[Epsilon]^4 + 
     144*x^4*z^6*\[Epsilon]^4 - 6*x^6*z^6*\[Epsilon]^4 + 
     168*x^4*z^8*\[Epsilon]^4))/((1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (-96*x^6*(1 + z^2)^3*(2*x^2*z^4 + 8*x^4*z^4 + 2*x^6*z^4 + 4*x^4*z^6 - 
     8*x^4*\[Epsilon] + 4*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 
     4*x^6*z^2*\[Epsilon] + 16*x^2*z^4*\[Epsilon] + 72*x^4*z^4*\[Epsilon] + 
     16*x^6*z^4*\[Epsilon] + 36*x^4*z^6*\[Epsilon] - 4*x^2*\[Epsilon]^2 - 
     52*x^4*\[Epsilon]^2 - 4*x^6*\[Epsilon]^2 + 26*x^2*z^2*\[Epsilon]^2 + 
     22*x^4*z^2*\[Epsilon]^2 + 26*x^6*z^2*\[Epsilon]^2 + 
     56*x^2*z^4*\[Epsilon]^2 + 236*x^4*z^4*\[Epsilon]^2 + 
     56*x^6*z^4*\[Epsilon]^2 + 110*x^4*z^6*\[Epsilon]^2 - 
     14*x^2*\[Epsilon]^3 - 106*x^4*\[Epsilon]^3 - 14*x^6*\[Epsilon]^3 + 
     3*z^2*\[Epsilon]^3 + 60*x^2*z^2*\[Epsilon]^3 + 45*x^4*z^2*\[Epsilon]^3 + 
     60*x^6*z^2*\[Epsilon]^3 + 3*x^8*z^2*\[Epsilon]^3 + 
     86*x^2*z^4*\[Epsilon]^3 + 316*x^4*z^4*\[Epsilon]^3 + 
     86*x^6*z^4*\[Epsilon]^3 + 135*x^4*z^6*\[Epsilon]^3 - 
     12*x^2*\[Epsilon]^4 - 68*x^4*\[Epsilon]^4 - 12*x^6*\[Epsilon]^4 + 
     4*z^2*\[Epsilon]^4 + 42*x^2*z^2*\[Epsilon]^4 + 30*x^4*z^2*\[Epsilon]^4 + 
     42*x^6*z^2*\[Epsilon]^4 + 4*x^8*z^2*\[Epsilon]^4 + 
     46*x^2*z^4*\[Epsilon]^4 + 148*x^4*z^4*\[Epsilon]^4 + 
     46*x^6*z^4*\[Epsilon]^4 + 58*x^4*z^6*\[Epsilon]^4))/
   ((1 + x^2)^10*z^4*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (-144*x^6*(1 + z^2)^3*(4*x^2*z^2 + 4*x^4*z^2 + 4*x^6*z^2 - 2*x^2*z^4 - 
     6*x^4*z^4 - 2*x^6*z^4 - 6*x^2*z^6 - 4*x^4*z^6 - 6*x^6*z^6 + 6*x^4*z^8 + 
     10*x^4*\[Epsilon] + 22*x^2*z^2*\[Epsilon] + 26*x^4*z^2*\[Epsilon] + 
     22*x^6*z^2*\[Epsilon] + 2*z^4*\[Epsilon] - 5*x^2*z^4*\[Epsilon] - 
     42*x^4*z^4*\[Epsilon] - 5*x^6*z^4*\[Epsilon] + 2*x^8*z^4*\[Epsilon] - 
     35*x^2*z^6*\[Epsilon] - 32*x^4*z^6*\[Epsilon] - 35*x^6*z^6*\[Epsilon] + 
     38*x^4*z^8*\[Epsilon] + 36*x^4*\[Epsilon]^2 + 38*x^2*z^2*\[Epsilon]^2 + 
     66*x^4*z^2*\[Epsilon]^2 + 38*x^6*z^2*\[Epsilon]^2 + 
     12*z^4*\[Epsilon]^2 + 19*x^2*z^4*\[Epsilon]^2 - 
     48*x^4*z^4*\[Epsilon]^2 + 19*x^6*z^4*\[Epsilon]^2 + 
     12*x^8*z^4*\[Epsilon]^2 - 67*x^2*z^6*\[Epsilon]^2 - 
     84*x^4*z^6*\[Epsilon]^2 - 67*x^6*z^6*\[Epsilon]^2 + 
     66*x^4*z^8*\[Epsilon]^2 + 32*x^4*\[Epsilon]^3 + 
     20*x^2*z^2*\[Epsilon]^3 + 52*x^4*z^2*\[Epsilon]^3 + 
     20*x^6*z^2*\[Epsilon]^3 + 12*z^4*\[Epsilon]^3 + 
     26*x^2*z^4*\[Epsilon]^3 - 8*x^4*z^4*\[Epsilon]^3 + 
     26*x^6*z^4*\[Epsilon]^3 + 12*x^8*z^4*\[Epsilon]^3 - 
     42*x^2*z^6*\[Epsilon]^3 - 64*x^4*z^6*\[Epsilon]^3 - 
     42*x^6*z^6*\[Epsilon]^3 + 36*x^4*z^8*\[Epsilon]^3))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (3*x^6*(1 + z^2)^3*(-72*x^2*z^6 - 288*x^4*z^6 - 72*x^6*z^6 - 144*x^4*z^8 + 
     32*x^4*\[Epsilon] + 89*x^2*z^2*\[Epsilon] + 498*x^4*z^2*\[Epsilon] + 
     89*x^6*z^2*\[Epsilon] - 290*x^2*z^4*\[Epsilon] - 
     324*x^4*z^4*\[Epsilon] - 290*x^6*z^4*\[Epsilon] - 
     979*x^2*z^6*\[Epsilon] - 3718*x^4*z^6*\[Epsilon] - 
     979*x^6*z^6*\[Epsilon] - 1728*x^4*z^8*\[Epsilon] + 
     560*x^4*\[Epsilon]^2 + 787*x^2*z^2*\[Epsilon]^2 + 
     5174*x^4*z^2*\[Epsilon]^2 + 787*x^6*z^2*\[Epsilon]^2 - 
     2954*x^2*z^4*\[Epsilon]^2 - 2564*x^4*z^4*\[Epsilon]^2 - 
     2954*x^6*z^4*\[Epsilon]^2 - 5133*x^2*z^6*\[Epsilon]^2 - 
     17466*x^4*z^6*\[Epsilon]^2 - 5133*x^6*z^6*\[Epsilon]^2 - 
     7504*x^4*z^8*\[Epsilon]^2 + 3136*x^4*\[Epsilon]^3 + 
     2490*x^2*z^2*\[Epsilon]^3 + 20484*x^4*z^2*\[Epsilon]^3 + 
     2490*x^6*z^2*\[Epsilon]^3 + 24*z^4*\[Epsilon]^3 - 
     10728*x^2*z^4*\[Epsilon]^3 - 4496*x^4*z^4*\[Epsilon]^3 - 
     10728*x^6*z^4*\[Epsilon]^3 + 24*x^8*z^4*\[Epsilon]^3 - 
     13218*x^2*z^6*\[Epsilon]^3 - 35604*x^4*z^6*\[Epsilon]^3 - 
     13218*x^6*z^6*\[Epsilon]^3 - 13808*x^4*z^8*\[Epsilon]^3 + 
     6688*x^4*\[Epsilon]^4 + 3296*x^2*z^2*\[Epsilon]^4 + 
     35616*x^4*z^2*\[Epsilon]^4 + 3296*x^6*z^2*\[Epsilon]^4 + 
     120*z^4*\[Epsilon]^4 - 16064*x^2*z^4*\[Epsilon]^4 + 
     4208*x^4*z^4*\[Epsilon]^4 - 16064*x^6*z^4*\[Epsilon]^4 + 
     120*x^8*z^4*\[Epsilon]^4 - 17152*x^2*z^6*\[Epsilon]^4 - 
     28960*x^4*z^6*\[Epsilon]^4 - 17152*x^6*z^6*\[Epsilon]^4 - 
     8896*x^4*z^8*\[Epsilon]^4 + 4800*x^4*\[Epsilon]^5 + 
     1504*x^2*z^2*\[Epsilon]^5 + 22400*x^4*z^2*\[Epsilon]^5 + 
     1504*x^6*z^2*\[Epsilon]^5 + 96*z^4*\[Epsilon]^5 - 
     8576*x^2*z^4*\[Epsilon]^5 + 9344*x^4*z^4*\[Epsilon]^5 - 
     8576*x^6*z^4*\[Epsilon]^5 + 96*x^8*z^4*\[Epsilon]^5 - 
     8736*x^2*z^6*\[Epsilon]^5 - 5376*x^4*z^6*\[Epsilon]^5 - 
     8736*x^6*z^6*\[Epsilon]^5))/((1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (x^6*(1 + z^2)^3*(80*x^4 + 185*x^2*z^2 + 498*x^4*z^2 + 185*x^6*z^2 - 
     338*x^2*z^4 - 372*x^4*z^4 - 338*x^6*z^4 - 259*x^2*z^6 + 26*x^4*z^6 - 
     259*x^6*z^6 + 288*x^4*z^8 + 1440*x^4*\[Epsilon] + 
     1567*x^2*z^2*\[Epsilon] + 6126*x^4*z^2*\[Epsilon] + 
     1567*x^6*z^2*\[Epsilon] - 3618*x^2*z^4*\[Epsilon] - 
     2692*x^4*z^4*\[Epsilon] - 3618*x^6*z^4*\[Epsilon] - 
     2361*x^2*z^6*\[Epsilon] + 1150*x^4*z^6*\[Epsilon] - 
     2361*x^6*z^6*\[Epsilon] + 2880*x^4*z^8*\[Epsilon] + 
     8480*x^4*\[Epsilon]^2 + 5262*x^2*z^2*\[Epsilon]^2 + 
     31308*x^4*z^2*\[Epsilon]^2 + 5262*x^6*z^2*\[Epsilon]^2 + 
     96*z^4*\[Epsilon]^2 - 13600*x^2*z^4*\[Epsilon]^2 + 
     16*x^4*z^4*\[Epsilon]^2 - 13600*x^6*z^4*\[Epsilon]^2 + 
     96*x^8*z^4*\[Epsilon]^2 - 8398*x^2*z^6*\[Epsilon]^2 + 
     9588*x^4*z^6*\[Epsilon]^2 - 8398*x^6*z^6*\[Epsilon]^2 + 
     11280*x^4*z^8*\[Epsilon]^2 + 18720*x^4*\[Epsilon]^3 + 
     7880*x^2*z^2*\[Epsilon]^3 + 67248*x^4*z^2*\[Epsilon]^3 + 
     7880*x^6*z^2*\[Epsilon]^3 + 480*z^4*\[Epsilon]^3 - 
     20176*x^2*z^4*\[Epsilon]^3 + 26624*x^4*z^4*\[Epsilon]^3 - 
     20176*x^6*z^4*\[Epsilon]^3 + 480*x^8*z^4*\[Epsilon]^3 - 
     14904*x^2*z^6*\[Epsilon]^3 + 26480*x^4*z^6*\[Epsilon]^3 - 
     14904*x^6*z^6*\[Epsilon]^3 + 21120*x^4*z^8*\[Epsilon]^3 + 
     13760*x^4*\[Epsilon]^4 + 4288*x^2*z^2*\[Epsilon]^4 + 
     49344*x^4*z^2*\[Epsilon]^4 + 4288*x^6*z^2*\[Epsilon]^4 + 
     384*z^4*\[Epsilon]^4 - 11008*x^2*z^4*\[Epsilon]^4 + 
     32064*x^4*z^4*\[Epsilon]^4 - 11008*x^6*z^4*\[Epsilon]^4 + 
     384*x^8*z^4*\[Epsilon]^4 - 10048*x^2*z^6*\[Epsilon]^4 + 
     22336*x^4*z^6*\[Epsilon]^4 - 10048*x^6*z^6*\[Epsilon]^4 + 
     14592*x^4*z^8*\[Epsilon]^4))/((1 + x^2)^10*z^6*\[Epsilon]^3*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (3*x^6*(1 + z^2)^3*(32*x^4 - 7*x^2*z^2 + 114*x^4*z^2 - 7*x^6*z^2 - 
     98*x^2*z^4 - 36*x^4*z^4 - 98*x^6*z^4 + 29*x^2*z^6 + 122*x^4*z^6 + 
     29*x^6*z^6 + 576*x^4*\[Epsilon] - 251*x^2*z^2*\[Epsilon] + 
     1386*x^4*z^2*\[Epsilon] - 251*x^6*z^2*\[Epsilon] - 
     1098*x^2*z^4*\[Epsilon] + 44*x^4*z^4*\[Epsilon] - 
     1098*x^6*z^4*\[Epsilon] + 345*x^2*z^6*\[Epsilon] + 
     1810*x^4*z^6*\[Epsilon] + 345*x^6*z^6*\[Epsilon] + 
     192*x^4*z^8*\[Epsilon] + 3392*x^4*\[Epsilon]^2 - 
     1944*x^2*z^2*\[Epsilon]^2 + 6576*x^4*z^2*\[Epsilon]^2 - 
     1944*x^6*z^2*\[Epsilon]^2 + 24*z^4*\[Epsilon]^2 - 
     4384*x^2*z^4*\[Epsilon]^2 + 3760*x^4*z^4*\[Epsilon]^2 - 
     4384*x^6*z^4*\[Epsilon]^2 + 24*x^8*z^4*\[Epsilon]^2 + 
     1304*x^2*z^6*\[Epsilon]^2 + 9936*x^4*z^6*\[Epsilon]^2 + 
     1304*x^6*z^6*\[Epsilon]^2 + 1824*x^4*z^8*\[Epsilon]^2 + 
     7488*x^4*\[Epsilon]^3 - 4852*x^2*z^2*\[Epsilon]^3 + 
     13656*x^4*z^2*\[Epsilon]^3 - 4852*x^6*z^2*\[Epsilon]^3 + 
     120*z^4*\[Epsilon]^3 - 7576*x^2*z^4*\[Epsilon]^3 + 
     14240*x^4*z^4*\[Epsilon]^3 - 7576*x^6*z^4*\[Epsilon]^3 + 
     120*x^8*z^4*\[Epsilon]^3 + 1740*x^2*z^6*\[Epsilon]^3 + 
     22616*x^4*z^6*\[Epsilon]^3 + 1740*x^6*z^6*\[Epsilon]^3 + 
     5376*x^4*z^8*\[Epsilon]^3 + 5504*x^4*\[Epsilon]^4 - 
     3728*x^2*z^2*\[Epsilon]^4 + 10080*x^4*z^2*\[Epsilon]^4 - 
     3728*x^6*z^2*\[Epsilon]^4 + 96*z^4*\[Epsilon]^4 - 
     4768*x^2*z^4*\[Epsilon]^4 + 13440*x^4*z^4*\[Epsilon]^4 - 
     4768*x^6*z^4*\[Epsilon]^4 + 96*x^8*z^4*\[Epsilon]^4 + 
     752*x^2*z^6*\[Epsilon]^4 + 17248*x^4*z^6*\[Epsilon]^4 + 
     752*x^6*z^6*\[Epsilon]^4 + 4608*x^4*z^8*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (x^6*(1 + z^2)^3*(80*x^4 - 7*x^2*z^2 + 306*x^4*z^2 - 
     7*x^6*z^2 - 242*x^2*z^4 - 84*x^4*z^4 - 242*x^6*z^4 + 29*x^2*z^6 + 
     218*x^4*z^6 + 29*x^6*z^6 + 1392*x^4*\[Epsilon] - 
     539*x^2*z^2*\[Epsilon] + 3594*x^4*z^2*\[Epsilon] - 
     539*x^6*z^2*\[Epsilon] - 2706*x^2*z^4*\[Epsilon] + 
     332*x^4*z^4*\[Epsilon] - 2706*x^6*z^4*\[Epsilon] + 
     417*x^2*z^6*\[Epsilon] + 3874*x^4*z^6*\[Epsilon] + 
     417*x^6*z^6*\[Epsilon] + 576*x^4*z^8*\[Epsilon] + 
     7712*x^4*\[Epsilon]^2 - 4584*x^2*z^2*\[Epsilon]^2 + 
     15984*x^4*z^2*\[Epsilon]^2 - 4584*x^6*z^2*\[Epsilon]^2 + 
     96*z^4*\[Epsilon]^2 - 10168*x^2*z^4*\[Epsilon]^2 + 
     12112*x^4*z^4*\[Epsilon]^2 - 10168*x^6*z^4*\[Epsilon]^2 + 
     96*x^8*z^4*\[Epsilon]^2 + 1904*x^2*z^6*\[Epsilon]^2 + 
     24480*x^4*z^6*\[Epsilon]^2 + 1904*x^6*z^6*\[Epsilon]^2 + 
     5472*x^4*z^8*\[Epsilon]^2 + 16320*x^4*\[Epsilon]^3 - 
     11716*x^2*z^2*\[Epsilon]^3 + 31224*x^4*z^2*\[Epsilon]^3 - 
     11716*x^6*z^2*\[Epsilon]^3 + 480*z^4*\[Epsilon]^3 - 
     16312*x^2*z^4*\[Epsilon]^3 + 42896*x^4*z^4*\[Epsilon]^3 - 
     16312*x^6*z^4*\[Epsilon]^3 + 480*x^8*z^4*\[Epsilon]^3 + 
     3324*x^2*z^6*\[Epsilon]^3 + 60920*x^4*z^6*\[Epsilon]^3 + 
     3324*x^6*z^6*\[Epsilon]^3 + 16128*x^4*z^8*\[Epsilon]^3 + 
     11648*x^4*\[Epsilon]^4 - 9104*x^2*z^2*\[Epsilon]^4 + 
     21984*x^4*z^2*\[Epsilon]^4 - 9104*x^6*z^2*\[Epsilon]^4 + 
     384*z^4*\[Epsilon]^4 - 9760*x^2*z^4*\[Epsilon]^4 + 
     38976*x^4*z^4*\[Epsilon]^4 - 9760*x^6*z^4*\[Epsilon]^4 + 
     384*x^8*z^4*\[Epsilon]^4 + 2096*x^2*z^6*\[Epsilon]^4 + 
     48736*x^4*z^6*\[Epsilon]^4 + 2096*x^6*z^6*\[Epsilon]^4 + 
     13824*x^4*z^8*\[Epsilon]^4))/((1 + x^2)^10*z^6*\[Epsilon]^3*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-16*x^8*(1 + z^2)^3*(-6*z^6 - 24*x^2*z^6 - 6*x^4*z^6 - 12*x^2*z^8 + 
     144*x^2*\[Epsilon] - 141*z^2*\[Epsilon] + 132*x^2*z^2*\[Epsilon] - 
     141*x^4*z^2*\[Epsilon] + 6*z^4*\[Epsilon] + 228*x^2*z^4*\[Epsilon] + 
     6*x^4*z^4*\[Epsilon] + 85*z^6*\[Epsilon] - 188*x^2*z^6*\[Epsilon] + 
     85*x^4*z^6*\[Epsilon] - 304*x^2*z^8*\[Epsilon] + 1656*x^2*\[Epsilon]^2 - 
     1823*z^2*\[Epsilon]^2 + 1088*x^2*z^2*\[Epsilon]^2 - 
     1823*x^4*z^2*\[Epsilon]^2 - 136*z^4*\[Epsilon]^2 + 
     2266*x^2*z^4*\[Epsilon]^2 - 136*x^4*z^4*\[Epsilon]^2 + 
     1447*z^6*\[Epsilon]^2 - 88*x^2*z^6*\[Epsilon]^2 + 
     1447*x^4*z^6*\[Epsilon]^2 - 2442*x^2*z^8*\[Epsilon]^2 + 
     6768*x^2*\[Epsilon]^3 - 7786*z^2*\[Epsilon]^3 + 
     4084*x^2*z^2*\[Epsilon]^3 - 7786*x^4*z^2*\[Epsilon]^3 - 
     2008*z^4*\[Epsilon]^3 + 8440*x^2*z^4*\[Epsilon]^3 - 
     2008*x^4*z^4*\[Epsilon]^3 + 5338*z^6*\[Epsilon]^3 + 
     2812*x^2*z^6*\[Epsilon]^3 + 5338*x^4*z^6*\[Epsilon]^3 - 
     7432*x^2*z^8*\[Epsilon]^3 + 11520*x^2*\[Epsilon]^4 - 
     13456*z^2*\[Epsilon]^4 + 7936*x^2*z^2*\[Epsilon]^4 - 
     13456*x^4*z^2*\[Epsilon]^4 - 6440*z^4*\[Epsilon]^4 + 
     14336*x^2*z^4*\[Epsilon]^4 - 6440*x^4*z^4*\[Epsilon]^4 + 
     6632*z^6*\[Epsilon]^4 + 8464*x^2*z^6*\[Epsilon]^4 + 
     6632*x^4*z^6*\[Epsilon]^4 - 8688*x^2*z^8*\[Epsilon]^4 + 
     6912*x^2*\[Epsilon]^5 - 8096*z^2*\[Epsilon]^5 + 
     5696*x^2*z^2*\[Epsilon]^5 - 8096*x^4*z^2*\[Epsilon]^5 - 
     5600*z^4*\[Epsilon]^5 + 8960*x^2*z^4*\[Epsilon]^5 - 
     5600*x^4*z^4*\[Epsilon]^5 + 2368*z^6*\[Epsilon]^5 + 
     6784*x^2*z^6*\[Epsilon]^5 + 2368*x^4*z^6*\[Epsilon]^5 - 
     3136*x^2*z^8*\[Epsilon]^5))/(3*(1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (-16*x^8*(1 + z^2)^3*(-6*z^6 - 24*x^2*z^6 - 
     6*x^4*z^6 - 12*x^2*z^8 + 144*x^2*\[Epsilon] - 141*z^2*\[Epsilon] + 
     132*x^2*z^2*\[Epsilon] - 141*x^4*z^2*\[Epsilon] + 6*z^4*\[Epsilon] + 
     228*x^2*z^4*\[Epsilon] + 6*x^4*z^4*\[Epsilon] + 85*z^6*\[Epsilon] - 
     188*x^2*z^6*\[Epsilon] + 85*x^4*z^6*\[Epsilon] - 
     304*x^2*z^8*\[Epsilon] + 1656*x^2*\[Epsilon]^2 - 1571*z^2*\[Epsilon]^2 + 
     1592*x^2*z^2*\[Epsilon]^2 - 1571*x^4*z^2*\[Epsilon]^2 - 
     172*z^4*\[Epsilon]^2 + 2194*x^2*z^4*\[Epsilon]^2 - 
     172*x^4*z^4*\[Epsilon]^2 + 1159*z^6*\[Epsilon]^2 - 
     664*x^2*z^6*\[Epsilon]^2 + 1159*x^4*z^6*\[Epsilon]^2 - 
     2442*x^2*z^8*\[Epsilon]^2 + 6768*x^2*\[Epsilon]^3 - 
     6130*z^2*\[Epsilon]^3 + 7396*x^2*z^2*\[Epsilon]^3 - 
     6130*x^4*z^2*\[Epsilon]^3 - 1846*z^4*\[Epsilon]^3 + 
     8764*x^2*z^4*\[Epsilon]^3 - 1846*x^4*z^4*\[Epsilon]^3 + 
     3844*z^6*\[Epsilon]^3 - 176*x^2*z^6*\[Epsilon]^3 + 
     3844*x^4*z^6*\[Epsilon]^3 - 7432*x^2*z^8*\[Epsilon]^3 + 
     11520*x^2*\[Epsilon]^4 - 10000*z^2*\[Epsilon]^4 + 
     14848*x^2*z^2*\[Epsilon]^4 - 10000*x^4*z^2*\[Epsilon]^4 - 
     5144*z^4*\[Epsilon]^4 + 16928*x^2*z^4*\[Epsilon]^4 - 
     5144*x^4*z^4*\[Epsilon]^4 + 4472*z^6*\[Epsilon]^4 + 
     4144*x^2*z^6*\[Epsilon]^4 + 4472*x^4*z^6*\[Epsilon]^4 - 
     8688*x^2*z^8*\[Epsilon]^4 + 6912*x^2*\[Epsilon]^5 - 
     5792*z^2*\[Epsilon]^5 + 10304*x^2*z^2*\[Epsilon]^5 - 
     5792*x^4*z^2*\[Epsilon]^5 - 4160*z^4*\[Epsilon]^5 + 
     11840*x^2*z^4*\[Epsilon]^5 - 4160*x^4*z^4*\[Epsilon]^5 + 
     1504*z^6*\[Epsilon]^5 + 5056*x^2*z^6*\[Epsilon]^5 + 
     1504*x^4*z^6*\[Epsilon]^5 - 3136*x^2*z^8*\[Epsilon]^5))/
   ((1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (288*x^8*(1 + z^2)^2*(1 + 5*\[Epsilon] + 2*z^2*\[Epsilon] + 
     9*z^4*\[Epsilon] + 5*z^6*\[Epsilon] + 8*\[Epsilon]^2 + 
     6*z^2*\[Epsilon]^2 + 25*z^4*\[Epsilon]^2 + 11*z^6*\[Epsilon]^2 + 
     4*\[Epsilon]^3 + 4*z^2*\[Epsilon]^3 + 18*z^4*\[Epsilon]^3 + 
     6*z^6*\[Epsilon]^3))/((1 + x^2)^8*z^4*\[Epsilon]^3*(1 + \[Epsilon])^2*
    (1 + 2*\[Epsilon])), (-6*x^8*(1 + z^2)^2*(32*x^2 - 1321*z^2 - 
     2626*x^2*z^2 - 1321*x^4*z^2 - 1623*z^4 - 3214*x^2*z^4 - 1623*x^4*z^4 + 
     4989*z^6 + 10122*x^2*z^6 + 4989*x^4*z^6 + 5307*z^8 + 10710*x^2*z^8 + 
     5307*x^4*z^8 + 384*x^2*\[Epsilon] - 11364*z^2*\[Epsilon] - 
     22456*x^2*z^2*\[Epsilon] - 11364*x^4*z^2*\[Epsilon] - 
     23368*z^4*\[Epsilon] - 46736*x^2*z^4*\[Epsilon] - 
     23368*x^4*z^4*\[Epsilon] + 25564*z^6*\[Epsilon] + 
     51848*x^2*z^6*\[Epsilon] + 25564*x^4*z^6*\[Epsilon] + 
     37712*z^8*\[Epsilon] + 76032*x^2*z^8*\[Epsilon] + 
     37712*x^4*z^8*\[Epsilon] + 1664*x^2*\[Epsilon]^2 - 
     33204*z^2*\[Epsilon]^2 - 64808*x^2*z^2*\[Epsilon]^2 - 
     33204*x^4*z^2*\[Epsilon]^2 - 105636*z^4*\[Epsilon]^2 - 
     211656*x^2*z^4*\[Epsilon]^2 - 105636*x^4*z^4*\[Epsilon]^2 + 
     8788*z^6*\[Epsilon]^2 + 18664*x^2*z^6*\[Epsilon]^2 + 
     8788*x^4*z^6*\[Epsilon]^2 + 81828*z^8*\[Epsilon]^2 + 
     165064*x^2*z^8*\[Epsilon]^2 + 81828*x^4*z^8*\[Epsilon]^2 + 
     3072*x^2*\[Epsilon]^3 - 40320*z^2*\[Epsilon]^3 - 
     76800*x^2*z^2*\[Epsilon]^3 - 40320*x^4*z^2*\[Epsilon]^3 - 
     176640*z^4*\[Epsilon]^3 - 353408*x^2*z^4*\[Epsilon]^3 - 
     176640*x^4*z^4*\[Epsilon]^3 - 69760*z^6*\[Epsilon]^3 - 
     139008*x^2*z^6*\[Epsilon]^3 - 69760*x^4*z^6*\[Epsilon]^3 + 
     68032*z^8*\[Epsilon]^3 + 137472*x^2*z^8*\[Epsilon]^3 + 
     68032*x^4*z^8*\[Epsilon]^3 + 2048*x^2*\[Epsilon]^4 - 
     17600*z^2*\[Epsilon]^4 - 32128*x^2*z^2*\[Epsilon]^4 - 
     17600*x^4*z^2*\[Epsilon]^4 - 97984*z^4*\[Epsilon]^4 - 
     195456*x^2*z^4*\[Epsilon]^4 - 97984*x^4*z^4*\[Epsilon]^4 - 
     63808*z^6*\[Epsilon]^4 - 127616*x^2*z^6*\[Epsilon]^4 - 
     63808*x^4*z^6*\[Epsilon]^4 + 17856*z^8*\[Epsilon]^4 + 
     36224*x^2*z^8*\[Epsilon]^4 + 17856*x^4*z^8*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (-24*x^8*(1 + z^2)^2*(24*x^2 - 345*z^2 - 678*x^2*z^2 - 345*x^4*z^2 - 
     387*z^4 - 750*x^2*z^4 - 387*x^4*z^4 + 1251*z^6 + 2610*x^2*z^6 + 
     1251*x^4*z^6 + 1305*z^8 + 2682*x^2*z^8 + 1305*x^4*z^8 + 
     288*x^2*\[Epsilon] - 2997*z^2*\[Epsilon] - 5790*x^2*z^2*\[Epsilon] - 
     2997*x^4*z^2*\[Epsilon] - 5679*z^4*\[Epsilon] - 
     11358*x^2*z^4*\[Epsilon] - 5679*x^4*z^4*\[Epsilon] + 
     6387*z^6*\[Epsilon] + 13314*x^2*z^6*\[Epsilon] + 
     6387*x^4*z^6*\[Epsilon] + 9189*z^8*\[Epsilon] + 
     18834*x^2*z^8*\[Epsilon] + 9189*x^4*z^8*\[Epsilon] + 
     1248*x^2*\[Epsilon]^2 - 8902*z^2*\[Epsilon]^2 - 
     16604*x^2*z^2*\[Epsilon]^2 - 8902*x^4*z^2*\[Epsilon]^2 - 
     25922*z^4*\[Epsilon]^2 - 52132*x^2*z^4*\[Epsilon]^2 - 
     25922*x^4*z^4*\[Epsilon]^2 + 2050*z^6*\[Epsilon]^2 + 
     4916*x^2*z^6*\[Epsilon]^2 + 2050*x^4*z^6*\[Epsilon]^2 + 
     19562*z^8*\[Epsilon]^2 + 40180*x^2*z^8*\[Epsilon]^2 + 
     19562*x^4*z^8*\[Epsilon]^2 + 2304*x^2*\[Epsilon]^3 - 
     11088*z^2*\[Epsilon]^3 - 19296*x^2*z^2*\[Epsilon]^3 - 
     11088*x^4*z^2*\[Epsilon]^3 - 43552*z^4*\[Epsilon]^3 - 
     87200*x^2*z^4*\[Epsilon]^3 - 43552*x^4*z^4*\[Epsilon]^3 - 
     17776*z^6*\[Epsilon]^3 - 35168*x^2*z^6*\[Epsilon]^3 - 
     17776*x^4*z^6*\[Epsilon]^3 + 15696*z^8*\[Epsilon]^3 + 
     32448*x^2*z^8*\[Epsilon]^3 + 15696*x^4*z^8*\[Epsilon]^3 + 
     1536*x^2*\[Epsilon]^4 - 5024*z^2*\[Epsilon]^4 - 
     7744*x^2*z^2*\[Epsilon]^4 - 5024*x^4*z^2*\[Epsilon]^4 - 
     24224*z^4*\[Epsilon]^4 - 48064*x^2*z^4*\[Epsilon]^4 - 
     24224*x^4*z^4*\[Epsilon]^4 - 16160*z^6*\[Epsilon]^4 - 
     32320*x^2*z^6*\[Epsilon]^4 - 16160*x^4*z^6*\[Epsilon]^4 + 
     3808*z^8*\[Epsilon]^4 + 8000*x^2*z^8*\[Epsilon]^4 + 
     3808*x^4*z^8*\[Epsilon]^4))/((1 + x^2)^10*z^6*\[Epsilon]^3*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
    (3 + 4*\[Epsilon])), (4*x^8*(1 + z^2)^2*(24*z^4 + 96*x^2*z^4 + 
     24*x^4*z^4 + 24*z^6 + 144*x^2*z^6 + 24*x^4*z^6 + 48*x^2*z^8 - 
     237*\[Epsilon] - 906*x^2*\[Epsilon] - 237*x^4*\[Epsilon] - 
     27*z^2*\[Epsilon] - 702*x^2*z^2*\[Epsilon] - 27*x^4*z^2*\[Epsilon] + 
     389*z^4*\[Epsilon] + 2042*x^2*z^4*\[Epsilon] + 389*x^4*z^4*\[Epsilon] + 
     467*z^6*\[Epsilon] + 3678*x^2*z^6*\[Epsilon] + 467*x^4*z^6*\[Epsilon] + 
     1264*x^2*z^8*\[Epsilon] - 2179*\[Epsilon]^2 - 8822*x^2*\[Epsilon]^2 - 
     2179*x^4*\[Epsilon]^2 - 1731*z^2*\[Epsilon]^2 - 
     10590*x^2*z^2*\[Epsilon]^2 - 1731*x^4*z^2*\[Epsilon]^2 - 
     2161*z^4*\[Epsilon]^2 + 4934*x^2*z^4*\[Epsilon]^2 - 
     2161*x^4*z^4*\[Epsilon]^2 + 2503*z^6*\[Epsilon]^2 + 
     27046*x^2*z^6*\[Epsilon]^2 + 2503*x^4*z^6*\[Epsilon]^2 + 
     10120*x^2*z^8*\[Epsilon]^2 - 7230*\[Epsilon]^3 - 
     31740*x^2*\[Epsilon]^3 - 7230*x^4*\[Epsilon]^3 - 
     13396*z^2*\[Epsilon]^3 - 56312*x^2*z^2*\[Epsilon]^3 - 
     13396*x^4*z^2*\[Epsilon]^3 - 26214*z^4*\[Epsilon]^3 - 
     29492*x^2*z^4*\[Epsilon]^3 - 26214*x^4*z^4*\[Epsilon]^3 + 
     10408*z^6*\[Epsilon]^3 + 86128*x^2*z^6*\[Epsilon]^3 + 
     10408*x^4*z^6*\[Epsilon]^3 + 30136*x^2*z^8*\[Epsilon]^3 - 
     11080*\[Epsilon]^4 - 53840*x^2*\[Epsilon]^4 - 11080*x^4*\[Epsilon]^4 - 
     34636*z^2*\[Epsilon]^4 - 126872*x^2*z^2*\[Epsilon]^4 - 
     34636*x^4*z^2*\[Epsilon]^4 - 68808*z^4*\[Epsilon]^4 - 
     128432*x^2*z^4*\[Epsilon]^4 - 68808*x^4*z^4*\[Epsilon]^4 + 
     34380*z^6*\[Epsilon]^4 + 133208*x^2*z^6*\[Epsilon]^4 + 
     34380*x^4*z^6*\[Epsilon]^4 + 29344*x^2*z^8*\[Epsilon]^4 - 
     7968*\[Epsilon]^5 - 43584*x^2*\[Epsilon]^5 - 7968*x^4*\[Epsilon]^5 - 
     36704*z^2*\[Epsilon]^5 - 126400*x^2*z^2*\[Epsilon]^5 - 
     36704*x^4*z^2*\[Epsilon]^5 - 70208*z^4*\[Epsilon]^5 - 
     169152*x^2*z^4*\[Epsilon]^5 - 70208*x^4*z^4*\[Epsilon]^5 + 
     53856*z^6*\[Epsilon]^5 + 98624*x^2*z^6*\[Epsilon]^5 + 
     53856*x^4*z^6*\[Epsilon]^5 - 5696*x^2*z^8*\[Epsilon]^5 - 
     2176*\[Epsilon]^6 - 13568*x^2*\[Epsilon]^6 - 2176*x^4*\[Epsilon]^6 - 
     13760*z^2*\[Epsilon]^6 - 45952*x^2*z^2*\[Epsilon]^6 - 
     13760*x^4*z^2*\[Epsilon]^6 - 25088*z^4*\[Epsilon]^6 - 
     74496*x^2*z^4*\[Epsilon]^6 - 25088*x^4*z^4*\[Epsilon]^6 + 
     29120*z^6*\[Epsilon]^6 + 28032*x^2*z^6*\[Epsilon]^6 + 
     29120*x^4*z^6*\[Epsilon]^6 - 15104*x^2*z^8*\[Epsilon]^6))/
   (3*(1 + x^2)^10*z^4*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (2*x^8*(1 + z^2)^2*(48*z^4 + 192*x^2*z^4 + 48*x^4*z^4 + 48*z^6 + 
     288*x^2*z^6 + 48*x^4*z^6 + 96*x^2*z^8 - 285*\[Epsilon] - 
     1434*x^2*\[Epsilon] - 285*x^4*\[Epsilon] + 189*z^2*\[Epsilon] - 
     918*x^2*z^2*\[Epsilon] + 189*x^4*z^2*\[Epsilon] + 49*z^4*\[Epsilon] + 
     2626*x^2*z^4*\[Epsilon] + 49*x^4*z^4*\[Epsilon] + 151*z^6*\[Epsilon] + 
     5790*x^2*z^6*\[Epsilon] + 151*x^4*z^6*\[Epsilon] + 
     2528*x^2*z^8*\[Epsilon] - 2729*\[Epsilon]^2 - 14386*x^2*\[Epsilon]^2 - 
     2729*x^4*\[Epsilon]^2 + 345*z^2*\[Epsilon]^2 - 
     13566*x^2*z^2*\[Epsilon]^2 + 345*x^4*z^2*\[Epsilon]^2 - 
     7211*z^4*\[Epsilon]^2 + 4090*x^2*z^4*\[Epsilon]^2 - 
     7211*x^4*z^4*\[Epsilon]^2 - 1645*z^6*\[Epsilon]^2 + 
     40790*x^2*z^6*\[Epsilon]^2 - 1645*x^4*z^6*\[Epsilon]^2 + 
     20240*x^2*z^8*\[Epsilon]^2 - 9600*\[Epsilon]^3 - 
     53760*x^2*\[Epsilon]^3 - 9600*x^4*\[Epsilon]^3 - 5840*z^2*\[Epsilon]^3 - 
     70720*x^2*z^2*\[Epsilon]^3 - 5840*x^4*z^2*\[Epsilon]^3 - 
     47208*z^4*\[Epsilon]^3 - 48544*x^2*z^4*\[Epsilon]^3 - 
     47208*x^4*z^4*\[Epsilon]^3 - 3880*z^6*\[Epsilon]^3 + 
     122864*x^2*z^6*\[Epsilon]^3 - 3880*x^4*z^6*\[Epsilon]^3 + 
     60272*x^2*z^8*\[Epsilon]^3 - 15860*\[Epsilon]^4 - 
     95080*x^2*\[Epsilon]^4 - 15860*x^4*\[Epsilon]^4 - 
     21932*z^2*\[Epsilon]^4 - 159064*x^2*z^2*\[Epsilon]^4 - 
     21932*x^4*z^2*\[Epsilon]^4 - 106620*z^4*\[Epsilon]^4 - 
     194872*x^2*z^4*\[Epsilon]^4 - 106620*x^4*z^4*\[Epsilon]^4 + 
     16812*z^6*\[Epsilon]^4 + 162520*x^2*z^6*\[Epsilon]^4 + 
     16812*x^4*z^6*\[Epsilon]^4 + 58688*x^2*z^8*\[Epsilon]^4 - 
     12480*\[Epsilon]^5 - 80256*x^2*\[Epsilon]^5 - 12480*x^4*\[Epsilon]^5 - 
     26752*z^2*\[Epsilon]^5 - 159488*x^2*z^2*\[Epsilon]^5 - 
     26752*x^4*z^2*\[Epsilon]^5 - 101248*z^4*\[Epsilon]^5 - 
     259968*x^2*z^4*\[Epsilon]^5 - 101248*x^4*z^4*\[Epsilon]^5 + 
     49536*z^6*\[Epsilon]^5 + 80896*x^2*z^6*\[Epsilon]^5 + 
     49536*x^4*z^6*\[Epsilon]^5 - 11392*x^2*z^8*\[Epsilon]^5 - 
     3776*\[Epsilon]^6 - 25984*x^2*\[Epsilon]^6 - 3776*x^4*\[Epsilon]^6 - 
     10816*z^2*\[Epsilon]^6 - 58496*x^2*z^2*\[Epsilon]^6 - 
     10816*x^4*z^2*\[Epsilon]^6 - 34624*z^4*\[Epsilon]^6 - 
     117888*x^2*z^4*\[Epsilon]^6 - 34624*x^4*z^4*\[Epsilon]^6 + 
     32320*z^6*\[Epsilon]^6 + 4224*x^2*z^6*\[Epsilon]^6 + 
     32320*x^4*z^6*\[Epsilon]^6 - 30208*x^2*z^8*\[Epsilon]^6))/
   ((1 + x^2)^10*z^4*\[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])*(3 + 4*\[Epsilon])), 
  (8*x^8*(1 + z^2)^3*(-z^4 - 4*x^2*z^4 - x^4*z^4 - 2*x^2*z^6 - 
     12*\[Epsilon] - 8*x^2*\[Epsilon] - 12*x^4*\[Epsilon] + 
     4*z^2*\[Epsilon] + 16*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 
     7*z^4*\[Epsilon] - 36*x^2*z^4*\[Epsilon] + 7*x^4*z^4*\[Epsilon] - 
     42*x^2*z^6*\[Epsilon] - 96*\[Epsilon]^2 - 64*x^2*\[Epsilon]^2 - 
     96*x^4*\[Epsilon]^2 + 80*x^2*z^2*\[Epsilon]^2 + 44*z^4*\[Epsilon]^2 - 
     240*x^2*z^4*\[Epsilon]^2 + 44*x^4*z^4*\[Epsilon]^2 - 
     280*x^2*z^6*\[Epsilon]^2 - 240*\[Epsilon]^3 - 160*x^2*\[Epsilon]^3 - 
     240*x^4*\[Epsilon]^3 - 112*z^2*\[Epsilon]^3 + 32*x^2*z^2*\[Epsilon]^3 - 
     112*x^4*z^2*\[Epsilon]^3 + 116*z^4*\[Epsilon]^3 - 
     624*x^2*z^4*\[Epsilon]^3 + 116*x^4*z^4*\[Epsilon]^3 - 
     792*x^2*z^6*\[Epsilon]^3 - 192*\[Epsilon]^4 - 128*x^2*\[Epsilon]^4 - 
     192*x^4*\[Epsilon]^4 - 192*z^2*\[Epsilon]^4 - 128*x^2*z^2*\[Epsilon]^4 - 
     192*x^4*z^2*\[Epsilon]^4 + 32*z^4*\[Epsilon]^4 - 
     512*x^2*z^4*\[Epsilon]^4 + 32*x^4*z^4*\[Epsilon]^4 - 
     576*x^2*z^6*\[Epsilon]^4))/((1 + x^2)^10*z^4*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-96*x^8*(1 + z^2)^3*(-2 - 2*x^2 - 2*x^4 + z^2 + 3*x^2*z^2 + x^4*z^2 + 
     3*z^4 + 2*x^2*z^4 + 3*x^4*z^4 - 3*x^2*z^6 - 16*\[Epsilon] - 
     16*x^2*\[Epsilon] - 16*x^4*\[Epsilon] + 4*z^2*\[Epsilon] + 
     18*x^2*z^2*\[Epsilon] + 4*x^4*z^2*\[Epsilon] + 20*z^4*\[Epsilon] + 
     4*x^2*z^4*\[Epsilon] + 20*x^4*z^4*\[Epsilon] - 30*x^2*z^6*\[Epsilon] - 
     40*\[Epsilon]^2 - 40*x^2*\[Epsilon]^2 - 40*x^4*\[Epsilon]^2 - 
     4*z^2*\[Epsilon]^2 + 24*x^2*z^2*\[Epsilon]^2 - 4*x^4*z^2*\[Epsilon]^2 + 
     52*z^4*\[Epsilon]^2 - 8*x^2*z^4*\[Epsilon]^2 + 52*x^4*z^4*\[Epsilon]^2 - 
     104*x^2*z^6*\[Epsilon]^2 - 32*\[Epsilon]^3 - 32*x^2*\[Epsilon]^3 - 
     32*x^4*\[Epsilon]^3 - 16*z^2*\[Epsilon]^3 - 16*x^4*z^2*\[Epsilon]^3 + 
     32*z^4*\[Epsilon]^3 - 16*x^2*z^4*\[Epsilon]^3 + 
     32*x^4*z^4*\[Epsilon]^3 - 80*x^2*z^6*\[Epsilon]^3))/
   ((1 + x^2)^10*z^4*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-192*x^8*(1 + z^2)^4*(-x^2 + z^2 + x^2*z^2 + 
     x^4*z^2)*(-5 + 5*z^2 - 18*\[Epsilon] + 11*z^2*\[Epsilon] - 
     16*\[Epsilon]^2 + 6*z^2*\[Epsilon]^2))/((1 + x^2)^10*z^6*\[Epsilon]^2*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (-144*x^8*(1 + z^2)^4*(10*x^2 - 6*z^2 - 12*x^2*z^2 - 6*x^4*z^2 + 5*z^4 + 
     5*x^4*z^4 + 36*x^2*\[Epsilon] - 22*z^2*\[Epsilon] - 
     30*x^2*z^2*\[Epsilon] - 22*x^4*z^2*\[Epsilon] + 11*z^4*\[Epsilon] + 
     11*x^4*z^4*\[Epsilon] + 32*x^2*\[Epsilon]^2 - 20*z^2*\[Epsilon]^2 - 
     20*x^2*z^2*\[Epsilon]^2 - 20*x^4*z^2*\[Epsilon]^2 + 6*z^4*\[Epsilon]^2 + 
     6*x^4*z^4*\[Epsilon]^2))/((1 + x^2)^10*z^6*\[Epsilon]^2*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])), 
  (12*x^8*(1 + z^2)^4*(-8*x^2 - 7*z^2 - 38*x^2*z^2 - 7*x^4*z^2 + 29*z^4 + 
     42*x^2*z^4 + 29*x^4*z^4 - 152*x^2*\[Epsilon] + z^2*\[Epsilon] - 
     374*x^2*z^2*\[Epsilon] + x^4*z^2*\[Epsilon] + 297*z^4*\[Epsilon] + 
     338*x^2*z^4*\[Epsilon] + 297*x^4*z^4*\[Epsilon] - 
     64*x^2*z^6*\[Epsilon] - 976*x^2*\[Epsilon]^2 + 492*z^2*\[Epsilon]^2 - 
     1448*x^2*z^2*\[Epsilon]^2 + 492*x^4*z^2*\[Epsilon]^2 + 
     1224*z^4*\[Epsilon]^2 + 640*x^2*z^4*\[Epsilon]^2 + 
     1224*x^4*z^4*\[Epsilon]^2 - 608*x^2*z^6*\[Epsilon]^2 - 
     2272*x^2*\[Epsilon]^3 + 1652*z^2*\[Epsilon]^3 - 
     2712*x^2*z^2*\[Epsilon]^3 + 1652*x^4*z^2*\[Epsilon]^3 + 
     2444*z^4*\[Epsilon]^3 - 232*x^2*z^4*\[Epsilon]^3 + 
     2444*x^4*z^4*\[Epsilon]^3 - 1792*x^2*z^6*\[Epsilon]^3 - 
     1728*x^2*\[Epsilon]^4 + 1456*z^2*\[Epsilon]^4 - 
     1888*x^2*z^2*\[Epsilon]^4 + 1456*x^4*z^2*\[Epsilon]^4 + 
     1776*z^4*\[Epsilon]^4 - 864*x^2*z^4*\[Epsilon]^4 + 
     1776*x^4*z^4*\[Epsilon]^4 - 1536*x^2*z^6*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (1152*(-1 + x)*x^8*(1 + x)*(1 + z^2)^4*
    (4 + 2*z^2 + 15*\[Epsilon] + 11*z^2*\[Epsilon] + 14*\[Epsilon]^2 + 
     12*z^2*\[Epsilon]^2))/((1 + x^2)^9*z^4*\[Epsilon]*(1 + \[Epsilon])^2*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (12*x^8*(1 + z^2)^3*(-16*x^2 - 7*z^2 - 78*x^2*z^2 - 7*x^4*z^2 + 46*z^4 + 
     12*x^2*z^4 + 46*x^4*z^4 + 29*z^6 + 26*x^2*z^6 + 29*x^4*z^6 - 
     288*x^2*\[Epsilon] + 19*z^2*\[Epsilon] - 906*x^2*z^2*\[Epsilon] + 
     19*x^4*z^2*\[Epsilon] + 558*z^4*\[Epsilon] - 4*x^2*z^4*\[Epsilon] + 
     558*x^4*z^4*\[Epsilon] + 291*z^6*\[Epsilon] + 22*x^2*z^6*\[Epsilon] + 
     291*x^4*z^6*\[Epsilon] - 96*x^2*z^8*\[Epsilon] - 1696*x^2*\[Epsilon]^2 + 
     570*z^2*\[Epsilon]^2 - 4092*x^2*z^2*\[Epsilon]^2 + 
     570*x^4*z^2*\[Epsilon]^2 + 2624*z^4*\[Epsilon]^2 - 
     1040*x^2*z^4*\[Epsilon]^2 + 2624*x^4*z^4*\[Epsilon]^2 + 
     1190*z^6*\[Epsilon]^2 - 1284*x^2*z^6*\[Epsilon]^2 + 
     1190*x^4*z^6*\[Epsilon]^2 - 912*x^2*z^8*\[Epsilon]^2 - 
     3744*x^2*\[Epsilon]^3 + 1760*z^2*\[Epsilon]^3 - 
     8160*x^2*z^2*\[Epsilon]^3 + 1760*x^4*z^2*\[Epsilon]^3 + 
     5312*z^4*\[Epsilon]^3 - 4192*x^2*z^4*\[Epsilon]^3 + 
     5312*x^4*z^4*\[Epsilon]^3 + 2400*z^6*\[Epsilon]^3 - 
     4768*x^2*z^6*\[Epsilon]^3 + 2400*x^4*z^6*\[Epsilon]^3 - 
     2688*x^2*z^8*\[Epsilon]^3 - 2752*x^2*\[Epsilon]^4 + 
     1504*z^2*\[Epsilon]^4 - 5760*x^2*z^2*\[Epsilon]^4 + 
     1504*x^4*z^2*\[Epsilon]^4 + 3776*z^4*\[Epsilon]^4 - 
     4032*x^2*z^4*\[Epsilon]^4 + 3776*x^4*z^4*\[Epsilon]^4 + 
     1760*z^6*\[Epsilon]^4 - 4352*x^2*z^6*\[Epsilon]^4 + 
     1760*x^4*z^6*\[Epsilon]^4 - 2304*x^2*z^8*\[Epsilon]^4))/
   ((1 + x^2)^10*z^6*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (24*x^8*(1 + z^2)^3*(-8*x^2 - 3*z^2 - 14*x^2*z^2 - 
     3*x^4*z^2 + 8*z^4 + 40*x^2*z^4 + 8*x^4*z^4 + 3*z^6 + 46*x^2*z^6 + 
     3*x^4*z^6 + 16*x^2*z^8 - 128*x^2*\[Epsilon] - 21*z^2*\[Epsilon] - 
     210*x^2*z^2*\[Epsilon] - 21*x^4*z^2*\[Epsilon] + 44*z^4*\[Epsilon] + 
     288*x^2*z^4*\[Epsilon] + 44*x^4*z^4*\[Epsilon] + 17*z^6*\[Epsilon] + 
     426*x^2*z^6*\[Epsilon] + 17*x^4*z^6*\[Epsilon] + 
     152*x^2*z^8*\[Epsilon] - 400*x^2*\[Epsilon]^2 - 42*z^2*\[Epsilon]^2 - 
     708*x^2*z^2*\[Epsilon]^2 - 42*x^4*z^2*\[Epsilon]^2 + 
     52*z^4*\[Epsilon]^2 + 504*x^2*z^4*\[Epsilon]^2 + 
     52*x^4*z^4*\[Epsilon]^2 + 22*z^6*\[Epsilon]^2 + 
     1116*x^2*z^6*\[Epsilon]^2 + 22*x^4*z^6*\[Epsilon]^2 + 
     448*x^2*z^8*\[Epsilon]^2 - 352*x^2*\[Epsilon]^3 - 24*z^2*\[Epsilon]^3 - 
     656*x^2*z^2*\[Epsilon]^3 - 24*x^4*z^2*\[Epsilon]^3 + 
     16*z^4*\[Epsilon]^3 + 256*x^2*z^4*\[Epsilon]^3 + 
     16*x^4*z^4*\[Epsilon]^3 + 8*z^6*\[Epsilon]^3 + 
     880*x^2*z^6*\[Epsilon]^3 + 8*x^4*z^6*\[Epsilon]^3 + 
     384*x^2*z^8*\[Epsilon]^3))/((1 + x^2)^10*z^6*\[Epsilon]^2*
    (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (96*(-1 + x)*x^6*(1 + x)*(1 + z^2)^3)/((1 + x^2)^7*z^2*\[Epsilon]*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (6*x^6*(1 + z^2)^3*(7*x^2 + 2*x^2*z^2 - 29*x^2*z^4 + 24*x^2*\[Epsilon] + 
     28*x^2*z^2*\[Epsilon] - 164*x^2*z^4*\[Epsilon] + 20*x^2*\[Epsilon]^2 + 
     8*z^2*\[Epsilon]^2 + 16*x^2*z^2*\[Epsilon]^2 + 8*x^4*z^2*\[Epsilon]^2 - 
     164*x^2*z^4*\[Epsilon]^2))/((1 + x^2)^8*z^4*\[Epsilon]^3*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (24*x^8*(1 + z^2)^3*(z^4 + 4*x^2*z^4 + x^4*z^4 + 2*x^2*z^6 - 
     4*x^2*\[Epsilon] + 2*z^2*\[Epsilon] + 2*x^2*z^2*\[Epsilon] + 
     2*x^4*z^2*\[Epsilon] + 5*z^4*\[Epsilon] + 24*x^2*z^4*\[Epsilon] + 
     5*x^4*z^4*\[Epsilon] + 12*x^2*z^6*\[Epsilon] - 8*x^2*\[Epsilon]^2 + 
     6*z^2*\[Epsilon]^2 + 4*x^2*z^2*\[Epsilon]^2 + 6*x^4*z^2*\[Epsilon]^2 + 
     8*z^4*\[Epsilon]^2 + 28*x^2*z^4*\[Epsilon]^2 + 8*x^4*z^4*\[Epsilon]^2 + 
     12*x^2*z^6*\[Epsilon]^2))/((1 + x^2)^10*z^4*\[Epsilon]^4*
    (1 + \[Epsilon])), (-144*(-1 + x)*x^8*(1 + x)*(1 + z^2)^3*
    (1 + 4*\[Epsilon] + 2*z^2*\[Epsilon] + 5*z^4*\[Epsilon] + 
     4*\[Epsilon]^2 + 4*z^2*\[Epsilon]^2 + 6*z^4*\[Epsilon]^2))/
   (7*(1 + x^2)^9*z^4*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (36*x^8*(1 + z^2)^3*(1 + 5*z^2 + 2*\[Epsilon] + 6*z^2*\[Epsilon]))/
   ((1 + x^2)^8*z^2*\[Epsilon]^2*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (192*x^7*(1 + z^2)^3*(-9*x^2 + 3*z^2 + 15*x^2*z^2 + 3*x^4*z^2 - z^4 - 
     29*x^2*z^4 - x^4*z^4 - 45*x^2*z^6 - 62*x^2*\[Epsilon] + 
     16*z^2*\[Epsilon] + 170*x^2*z^2*\[Epsilon] + 16*x^4*z^2*\[Epsilon] + 
     4*z^4*\[Epsilon] - 226*x^2*z^4*\[Epsilon] + 4*x^4*z^4*\[Epsilon] - 
     466*x^2*z^6*\[Epsilon] - 156*x^2*\[Epsilon]^2 + 28*z^2*\[Epsilon]^2 + 
     580*x^2*z^2*\[Epsilon]^2 + 28*x^4*z^2*\[Epsilon]^2 + 
     20*z^4*\[Epsilon]^2 - 492*x^2*z^4*\[Epsilon]^2 + 
     20*x^4*z^4*\[Epsilon]^2 - 1436*x^2*z^6*\[Epsilon]^2 - 
     136*x^2*\[Epsilon]^3 + 16*z^2*\[Epsilon]^3 + 536*x^2*z^2*\[Epsilon]^3 + 
     16*x^4*z^2*\[Epsilon]^3 + 16*z^4*\[Epsilon]^3 - 
     312*x^2*z^4*\[Epsilon]^3 + 16*x^4*z^4*\[Epsilon]^3 - 
     1176*x^2*z^6*\[Epsilon]^3))/((1 + x^2)^9*z^5*\[Epsilon]^4*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (96*(-1 + x)*x^8*(1 + x)*(1 + z^2)^3*(-9 + 12*z^2 + 29*z^4 - 
     40*\[Epsilon] + 68*z^2*\[Epsilon] + 164*z^4*\[Epsilon] - 
     44*\[Epsilon]^2 + 72*z^2*\[Epsilon]^2 + 164*z^4*\[Epsilon]^2))/
   ((1 + x^2)^9*z^4*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (96*x^8*(1 + z^2)^3*(-7 - 2*z^2 + 29*z^4 - 26*\[Epsilon] - 
     24*z^2*\[Epsilon] + 130*z^4*\[Epsilon] - 24*\[Epsilon]^2 - 
     32*z^2*\[Epsilon]^2 + 120*z^4*\[Epsilon]^2))/
   ((1 + x^2)^8*z^4*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (-96*x^8*(1 + z^2)^3*(-1 + 8*z^2 + 17*z^4 - 2*\[Epsilon] + 
     12*z^2*\[Epsilon] + 22*z^4*\[Epsilon]))/((1 + x^2)^8*z^4*\[Epsilon]^2*
    (1 + \[Epsilon])*(1 + 2*\[Epsilon])), 0, 0, 
  (-8*x^8*(1 + z^2)^3*(2*x^2 - z^2 - x^4*z^2 + 2*z^6 + 8*x^2*z^6 + 
     2*x^4*z^6 + 4*x^2*z^8 + 12*x^2*\[Epsilon] - 5*z^2*\[Epsilon] - 
     5*x^4*z^2*\[Epsilon] - 4*x^2*z^4*\[Epsilon] + 8*z^6*\[Epsilon] + 
     32*x^2*z^6*\[Epsilon] + 8*x^4*z^6*\[Epsilon] + 18*x^2*z^8*\[Epsilon] + 
     16*x^2*\[Epsilon]^2 - 6*z^2*\[Epsilon]^2 + 4*x^2*z^2*\[Epsilon]^2 - 
     6*x^4*z^2*\[Epsilon]^2 - 4*x^2*z^4*\[Epsilon]^2 + 8*z^6*\[Epsilon]^2 + 
     28*x^2*z^6*\[Epsilon]^2 + 8*x^4*z^6*\[Epsilon]^2 + 
     16*x^2*z^8*\[Epsilon]^2))/((1 + x^2)^10*z^6*\[Epsilon]^4*
    (1 + \[Epsilon])), (-6*x^8*(1 + z^2)^4*(1 + x^2 + x^4 - x^2*z^2)*
    (-2 + 3*z^2 - 4*\[Epsilon] + 4*z^2*\[Epsilon]))/
   ((1 + x^2)^10*z^4*\[Epsilon]^3*(1 + \[Epsilon])), 
  (6*x^8*(1 + z^2)^3*(-2*x^2 + z^2 + x^4*z^2 + z^6 + 4*x^2*z^6 + x^4*z^6 + 
     2*x^2*z^8 - 12*x^2*\[Epsilon] + 3*z^2*\[Epsilon] - 
     8*x^2*z^2*\[Epsilon] + 3*x^4*z^2*\[Epsilon] + 4*z^4*\[Epsilon] + 
     10*x^2*z^4*\[Epsilon] + 4*x^4*z^4*\[Epsilon] + 7*z^6*\[Epsilon] + 
     24*x^2*z^6*\[Epsilon] + 7*x^4*z^6*\[Epsilon] + 6*x^2*z^8*\[Epsilon] - 
     16*x^2*\[Epsilon]^2 + 2*z^2*\[Epsilon]^2 - 20*x^2*z^2*\[Epsilon]^2 + 
     2*x^4*z^2*\[Epsilon]^2 + 6*z^4*\[Epsilon]^2 + 8*x^2*z^4*\[Epsilon]^2 + 
     6*x^4*z^4*\[Epsilon]^2 + 8*z^6*\[Epsilon]^2 + 24*x^2*z^6*\[Epsilon]^2 + 
     8*x^4*z^6*\[Epsilon]^2 + 4*x^2*z^8*\[Epsilon]^2))/
   ((1 + x^2)^10*z^6*\[Epsilon]^4*(1 + \[Epsilon]))}}


==> anc/jThresholdResults.m <==
(*

Results for 47 original master integrals on the threshold.
Notations:
  d = 4-2\[Epsilon] is the space-time dimension,
  Loop integration measure factor: $Exp[\[Epsilon]*EulerGamma]/(I Pi^(2-\[Epsilon]))$
  m = 1 is the mass of both final particles,
  H[{...},x] = HPL[{...},x] is the harmonic polylogarithm (GiNaC notations)

*)
{SeriesData[\[Epsilon], 0, {1, 2, 3 + Pi^2/6, 4 + Pi^2/3 - (2*Zeta[3])/3, 
   5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3, 6 + (2*Pi^2)/3 + (7*Pi^4)/180 - 
    2*Zeta[3] - (Pi^2*Zeta[3])/9 - (2*Zeta[5])/5}, -2, 4, 1], 
 SeriesData[\[Epsilon], 0, {1, 13/2 + (2*I)*Pi - 4*Log[2], 
   115/4 + (13*I)*Pi - (13*Pi^2)/6 - 26*Log[2] - (8*I)*Pi*Log[2] + 
    8*Log[2]^2, 865/8 + ((115*I)/2)*Pi - (169*Pi^2)/12 - ((5*I)/3)*Pi^3 - 
    115*Log[2] - (52*I)*Pi*Log[2] + (26*Pi^2*Log[2])/3 + 52*Log[2]^2 + 
    (16*I)*Pi*Log[2]^2 - (32*Log[2]^3)/3 - (32*Zeta[3])/3, 
   5971/16 + ((865*I)/4)*Pi - (1495*Pi^2)/24 - ((65*I)/6)*Pi^3 + 
    (101*Pi^4)/120 - (865*Log[2])/2 - (230*I)*Pi*Log[2] + 
    (169*Pi^2*Log[2])/3 + ((20*I)/3)*Pi^3*Log[2] + 230*Log[2]^2 + 
    (104*I)*Pi*Log[2]^2 - (52*Pi^2*Log[2]^2)/3 - (208*Log[2]^3)/3 - 
    ((64*I)/3)*Pi*Log[2]^3 + (32*Log[2]^4)/3 - (208*Zeta[3])/3 - 
    ((64*I)/3)*Pi*Zeta[3] + (128*Log[2]*Zeta[3])/3, 
   39193/32 + ((5971*I)/8)*Pi - (11245*Pi^2)/48 - ((575*I)/12)*Pi^3 + 
    (1313*Pi^4)/240 + ((31*I)/180)*Pi^5 - (5971*Log[2])/4 - 
    (865*I)*Pi*Log[2] + (1495*Pi^2*Log[2])/6 + ((130*I)/3)*Pi^3*Log[2] - 
    (101*Pi^4*Log[2])/30 + 865*Log[2]^2 + (460*I)*Pi*Log[2]^2 - 
    (338*Pi^2*Log[2]^2)/3 - ((40*I)/3)*Pi^3*Log[2]^2 - (920*Log[2]^3)/3 - 
    ((416*I)/3)*Pi*Log[2]^3 + (208*Pi^2*Log[2]^3)/9 + (208*Log[2]^4)/3 + 
    ((64*I)/3)*Pi*Log[2]^4 - (128*Log[2]^5)/15 - (920*Zeta[3])/3 - 
    ((416*I)/3)*Pi*Zeta[3] + (208*Pi^2*Zeta[3])/9 + (832*Log[2]*Zeta[3])/3 + 
    ((256*I)/3)*Pi*Log[2]*Zeta[3] - (256*Log[2]^2*Zeta[3])/3 - 
    (272*Zeta[5])/5}, -1, 5, 1], SeriesData[\[Epsilon], 0, 
  {-1/2, -5/4, -11/8 - (5*Pi^2)/12, 55/16 - (25*Pi^2)/24 - (11*Zeta[3])/3, 
   949/32 - (55*Pi^2)/48 - (101*Pi^4)/240 - (55*Zeta[3])/6, 
   8575/64 + (275*Pi^2)/96 - (101*Pi^4)/96 - (121*Zeta[3])/12 - 
    (55*Pi^2*Zeta[3])/18 - (359*Zeta[5])/5}, -2, 4, 1], 
 SeriesData[\[Epsilon], 0, {-1/2, -7/4, -37/8 - Pi^2/6, 
   -175/16 - (7*Pi^2)/12 + (19*Zeta[3])/12, -781/32 - (37*Pi^2)/24 - 
    (11*Pi^4)/240 + (133*Zeta[3])/24, -3367/64 - (175*Pi^2)/48 - 
    (77*Pi^4)/480 + (703*Zeta[3])/48 + (19*Pi^2*Zeta[3])/36 + 
    (301*Zeta[5])/80}, -2, 4, 1], SeriesData[\[Epsilon], 0, 
  {-1/2, -3/2 + 2*Log[2], -9/2 + 6*Log[2] - 4*Log[2]^2, 
   -27/2 + 18*Log[2] - 12*Log[2]^2 + (16*Log[2]^3)/3 + (61*Zeta[3])/12, 
   -81/2 + (19*Pi^4)/240 + 54*Log[2] - 36*Log[2]^2 + 16*Log[2]^3 - 
    (16*Log[2]^4)/3 + (61*Zeta[3])/4 - (61*Log[2]*Zeta[3])/3, 
   -243/2 + (19*Pi^4)/80 + 162*Log[2] - (19*Pi^4*Log[2])/60 - 108*Log[2]^2 + 
    48*Log[2]^3 - 16*Log[2]^4 + (64*Log[2]^5)/15 + (183*Zeta[3])/4 - 
    61*Log[2]*Zeta[3] + (122*Log[2]^2*Zeta[3])/3 + (2131*Zeta[5])/80}, -2, 4, 
  1], SeriesData[\[Epsilon], 0, {-1/2, -7/4, -37/8 - Pi^2/6, 
   -175/16 - (7*Pi^2)/12 + (19*Zeta[3])/12, -781/32 - (37*Pi^2)/24 - 
    (11*Pi^4)/240 + (133*Zeta[3])/24, -3367/64 - (175*Pi^2)/48 - 
    (77*Pi^4)/480 + (703*Zeta[3])/48 + (19*Pi^2*Zeta[3])/36 + 
    (301*Zeta[5])/80}, -2, 4, 1], SeriesData[\[Epsilon], 0, 
  {-1/2, -3/2 + 2*Log[2], -9/2 + 6*Log[2] - 4*Log[2]^2, 
   -27/2 + 18*Log[2] - 12*Log[2]^2 + (16*Log[2]^3)/3 + (61*Zeta[3])/12, 
   -81/2 + (19*Pi^4)/240 + 54*Log[2] - 36*Log[2]^2 + 16*Log[2]^3 - 
    (16*Log[2]^4)/3 + (61*Zeta[3])/4 - (61*Log[2]*Zeta[3])/3, 
   -243/2 + (19*Pi^4)/80 + 162*Log[2] - (19*Pi^4*Log[2])/60 - 108*Log[2]^2 + 
    48*Log[2]^3 - 16*Log[2]^4 + (64*Log[2]^5)/15 + (183*Zeta[3])/4 - 
    61*Log[2]*Zeta[3] + (122*Log[2]^2*Zeta[3])/3 + (2131*Zeta[5])/80}, -2, 4, 
  1], SeriesData[\[Epsilon], 0, {-1, -3 + 2*Log[2], 
   -7 + 6*Log[2] - 2*Log[2]^2, -15 + 14*Log[2] - 6*Log[2]^2 + 
    (4*Log[2]^3)/3 + (8*Zeta[3])/3, -31 + Pi^4/30 + 30*Log[2] - 14*Log[2]^2 + 
    4*Log[2]^3 - (2*Log[2]^4)/3 + 8*Zeta[3] - (16*Log[2]*Zeta[3])/3, 
   -63 + Pi^4/10 + 62*Log[2] - (Pi^4*Log[2])/15 - 30*Log[2]^2 + 
    (28*Log[2]^3)/3 - 2*Log[2]^4 + (4*Log[2]^5)/15 + (56*Zeta[3])/3 - 
    16*Log[2]*Zeta[3] + (16*Log[2]^2*Zeta[3])/3 + (32*Zeta[5])/5}, -2, 4, 1], 
 SeriesData[\[Epsilon], 0, {1/2, 5/2 - 2*Log[2], 19/2 + Pi^2/12 - 10*Log[2] + 
    4*Log[2]^2, 65/2 + (5*Pi^2)/12 - 38*Log[2] - (Pi^2*Log[2])/3 + 
    20*Log[2]^2 - (16*Log[2]^3)/3 - (13*Zeta[3])/3, 
   211/2 + (19*Pi^2)/12 - (41*Pi^4)/720 - 130*Log[2] - (5*Pi^2*Log[2])/3 + 
    76*Log[2]^2 + (2*Pi^2*Log[2]^2)/3 - (80*Log[2]^3)/3 + (16*Log[2]^4)/3 - 
    (65*Zeta[3])/3 + (52*Log[2]*Zeta[3])/3, 665/2 + (65*Pi^2)/12 - 
    (41*Pi^4)/144 - 422*Log[2] - (19*Pi^2*Log[2])/3 + (41*Pi^4*Log[2])/180 + 
    260*Log[2]^2 + (10*Pi^2*Log[2]^2)/3 - (304*Log[2]^3)/3 - 
    (8*Pi^2*Log[2]^3)/9 + (80*Log[2]^4)/3 - (64*Log[2]^5)/15 - 
    (247*Zeta[3])/3 - (13*Pi^2*Zeta[3])/18 + (260*Log[2]*Zeta[3])/3 - 
    (104*Log[2]^2*Zeta[3])/3 - (121*Zeta[5])/5}, -2, 4, 1], 
 SeriesData[\[Epsilon], 0, {1/2, 5/2, 19/2 + (2*I)*Pi + (5*Pi^2)/12 - 
    4*Log[2], 65/2 + (14*I)*Pi - (11*Pi^2)/12 - 28*Log[2] - (8*I)*Pi*Log[2] + 
    8*Log[2]^2 + (11*Zeta[3])/3, 211/2 + (66*I)*Pi - (157*Pi^2)/12 - 
    ((5*I)/3)*Pi^3 + (101*Pi^4)/240 - 132*Log[2] - (56*I)*Pi*Log[2] + 
    (26*Pi^2*Log[2])/3 + 56*Log[2]^2 + (16*I)*Pi*Log[2]^2 - (32*Log[2]^3)/3 + 
    Zeta[3]/3, 665/2 + (262*I)*Pi - (863*Pi^2)/12 - ((35*I)/3)*Pi^3 + 
    (101*Pi^4)/48 - 524*Log[2] - (264*I)*Pi*Log[2] + (182*Pi^2*Log[2])/3 + 
    ((20*I)/3)*Pi^3*Log[2] + 264*Log[2]^2 + (112*I)*Pi*Log[2]^2 - 
    (52*Pi^2*Log[2]^2)/3 - (224*Log[2]^3)/3 - ((64*I)/3)*Pi*Log[2]^3 + 
    (32*Log[2]^4)/3 - (169*Zeta[3])/3 - ((64*I)/3)*Pi*Zeta[3] + 
    (55*Pi^2*Zeta[3])/18 + (128*Log[2]*Zeta[3])/3 + (359*Zeta[5])/5}, -2, 4, 
  1], SeriesData[\[Epsilon], 0, {1, 4 - 4*Log[2], 
   12 - Pi^2/6 - 16*Log[2] + 8*Log[2]^2, 32 - (2*Pi^2)/3 - 48*Log[2] + 
    (2*Pi^2*Log[2])/3 + 32*Log[2]^2 - (32*Log[2]^3)/3 - (14*Zeta[3])/3, 
   80 - 2*Pi^2 - (7*Pi^4)/120 - 128*Log[2] + (8*Pi^2*Log[2])/3 + 
    96*Log[2]^2 - (4*Pi^2*Log[2]^2)/3 - (128*Log[2]^3)/3 + (32*Log[2]^4)/3 - 
    (56*Zeta[3])/3 + (56*Log[2]*Zeta[3])/3, 192 - (16*Pi^2)/3 - (7*Pi^4)/30 - 
    320*Log[2] + 8*Pi^2*Log[2] + (7*Pi^4*Log[2])/30 + 256*Log[2]^2 - 
    (16*Pi^2*Log[2]^2)/3 - 128*Log[2]^3 + (16*Pi^2*Log[2]^3)/9 + 
    (128*Log[2]^4)/3 - (128*Log[2]^5)/15 - 56*Zeta[3] + (7*Pi^2*Zeta[3])/9 + 
    (224*Log[2]*Zeta[3])/3 - (112*Log[2]^2*Zeta[3])/3 - (62*Zeta[5])/5}, -2, 
  4, 1], SeriesData[\[Epsilon], 0, {1/2, 5/2 - 2*Log[2], 
   19/2 - 10*Log[2] + 3*Log[2]^2 + Log[2]^3/6 - (Pi^2*Log[3])/4 - 
    (Log[2]^2*Log[3])/4 + (Log[2]*PolyLog[2, -1/2])/2 + PolyLog[3, -1/2]/2 + 
    (21*Zeta[3])/16, 65/2 - (619*Pi^4)/4320 - 38*Log[2] - (5*Pi^2*Log[2])/6 + 
    15*Log[2]^2 - (10*Pi^2*Log[2]^2)/9 - (7*Log[2]^3)/2 + (37*Log[2]^4)/36 + 
    (Pi^2*Log[3])/4 + (4*Pi^2*Log[2]*Log[3])/3 + (Log[2]^2*Log[3])/4 - 
    (3*Log[2]^3*Log[3])/2 - (3*Pi^2*Log[3]^2)/8 + (3*Log[2]^2*Log[3]^2)/2 - 
    Log[2]*Log[3]^3 + (5*Log[3]^4)/16 - (5*Pi^2*PolyLog[2, -1/2])/6 - 
    (Log[2]*PolyLog[2, -1/2])/2 - 2*Log[2]^2*PolyLog[2, -1/2] - 
    PolyLog[3, -1/2]/2 - 5*Log[2]*PolyLog[3, -1/2] + (3*PolyLog[4, -1/3])/2 + 
    (14*PolyLog[4, 1/2])/3 + 6*PolyLog[4, 2/3] + (3*PolyLog[4, 3/4])/2 - 
    (187*Zeta[3])/48 - (7*Log[2]*Zeta[3])/24, 211/2 - (1139*Pi^4)/4320 - 
    2*H[{-3, -2}, 1/2] + 6*H[{2, -3}, 1/2] + 5*H[{3, -2}, 1/2] - 130*Log[2] - 
    (25*Pi^2*Log[2])/6 + (221*Pi^4*Log[2])/4320 + 57*Log[2]^2 + 
    (43*Pi^2*Log[2]^2)/36 - (37*Log[2]^3)/2 - (223*Pi^2*Log[2]^3)/216 + 
    (65*Log[2]^4)/36 + (139*Log[2]^5)/40 + (11*Pi^2*Log[3])/4 - 
    (359*Pi^4*Log[3])/720 - (4*Pi^2*Log[2]*Log[3])/3 + 
    (11*Log[2]^2*Log[3])/4 + (3*Pi^2*Log[2]^2*Log[3])/4 + 
    (3*Log[2]^3*Log[3])/2 - (29*Log[2]^4*Log[3])/8 + (3*Pi^2*Log[3]^2)/8 - 
    (2*Pi^2*Log[2]*Log[3]^2)/3 - (3*Log[2]^2*Log[3]^2)/2 + 
    2*Log[2]^3*Log[3]^2 + (Pi^2*Log[3]^3)/3 + Log[2]*Log[3]^3 - 
    (5*Log[2]^2*Log[3]^3)/3 - (5*Log[3]^4)/16 + (2*Log[2]*Log[3]^4)/3 - 
    (13*Pi^2*PolyLog[2, -1/2])/6 - (11*Log[2]*PolyLog[2, -1/2])/2 + 
    (7*Pi^2*Log[2]*PolyLog[2, -1/2])/4 - Log[2]^2*PolyLog[2, -1/2] + 
    4*Log[2]^3*PolyLog[2, -1/2] - Pi^2*Log[3]*PolyLog[2, -1/2] - 
    Log[2]^2*Log[3]*PolyLog[2, -1/2] + Log[2]*PolyLog[2, -1/2]^2 - 
    (11*PolyLog[3, -1/2])/2 + (17*Pi^2*PolyLog[3, -1/2])/12 - 
    7*Log[2]*PolyLog[3, -1/2] + 12*Log[2]^2*PolyLog[3, -1/2] + 
    2*PolyLog[2, -1/2]*PolyLog[3, -1/2] - 2*Pi^2*PolyLog[3, 2/3] - 
    2*Log[2]^2*PolyLog[3, 2/3] - 18*PolyLog[4, -1/2] + 
    36*Log[2]*PolyLog[4, -1/2] + 6*Log[3]*PolyLog[4, -1/2] - 
    (3*PolyLog[4, -1/3])/2 + 4*Log[2]*PolyLog[4, -1/3] - 
    (8*PolyLog[4, 1/2])/3 + (79*Log[2]*PolyLog[4, 1/2])/3 - 
    3*Log[3]*PolyLog[4, 1/2] - 6*PolyLog[4, 2/3] + 
    12*Log[2]*PolyLog[4, 2/3] - (3*PolyLog[4, 3/4])/2 + 
    2*Log[2]*PolyLog[4, 3/4] + 25*PolyLog[5, -1/2] + (20*PolyLog[5, 1/2])/3 - 
    (1313*Zeta[3])/48 + (851*Pi^2*Zeta[3])/288 + (145*Log[2]*Zeta[3])/8 + 
    (15*Log[2]^2*Zeta[3])/2 - (41*PolyLog[2, -1/2]*Zeta[3])/8 + 
    (6217*Zeta[5])/192}, -2, 3, 1], SeriesData[\[Epsilon], 0, 
  {-Log[2]^3/6 + (Pi^2*Log[3])/4 + (Log[2]^2*Log[3])/4 - 
    (Log[2]*PolyLog[2, -1/2])/2 - PolyLog[3, -1/2]/2 - (21*Zeta[3])/16, 
   (619*Pi^4)/4320 + (10*Pi^2*Log[2]^2)/9 - (37*Log[2]^4)/36 - 
    (4*Pi^2*Log[2]*Log[3])/3 + (3*Log[2]^3*Log[3])/2 + (3*Pi^2*Log[3]^2)/8 - 
    (3*Log[2]^2*Log[3]^2)/2 + Log[2]*Log[3]^3 - (5*Log[3]^4)/16 + 
    (5*Pi^2*PolyLog[2, -1/2])/6 + 2*Log[2]^2*PolyLog[2, -1/2] + 
    5*Log[2]*PolyLog[3, -1/2] - (3*PolyLog[4, -1/3])/2 - 
    (14*PolyLog[4, 1/2])/3 - 6*PolyLog[4, 2/3] - (3*PolyLog[4, 3/4])/2 + 
    (7*Log[2]*Zeta[3])/24, 2*H[{-3, -2}, 1/2] - 6*H[{2, -3}, 1/2] - 
    5*H[{3, -2}, 1/2] - (221*Pi^4*Log[2])/4320 + (223*Pi^2*Log[2]^3)/216 - 
    (139*Log[2]^5)/40 + (359*Pi^4*Log[3])/720 - (3*Pi^2*Log[2]^2*Log[3])/4 + 
    (29*Log[2]^4*Log[3])/8 + (2*Pi^2*Log[2]*Log[3]^2)/3 - 
    2*Log[2]^3*Log[3]^2 - (Pi^2*Log[3]^3)/3 + (5*Log[2]^2*Log[3]^3)/3 - 
    (2*Log[2]*Log[3]^4)/3 - (7*Pi^2*Log[2]*PolyLog[2, -1/2])/4 - 
    4*Log[2]^3*PolyLog[2, -1/2] + Pi^2*Log[3]*PolyLog[2, -1/2] + 
    Log[2]^2*Log[3]*PolyLog[2, -1/2] - Log[2]*PolyLog[2, -1/2]^2 - 
    (17*Pi^2*PolyLog[3, -1/2])/12 - 12*Log[2]^2*PolyLog[3, -1/2] - 
    2*PolyLog[2, -1/2]*PolyLog[3, -1/2] + 2*Pi^2*PolyLog[3, 2/3] + 
    2*Log[2]^2*PolyLog[3, 2/3] - 36*Log[2]*PolyLog[4, -1/2] - 
    6*Log[3]*PolyLog[4, -1/2] - 4*Log[2]*PolyLog[4, -1/3] - 
    (79*Log[2]*PolyLog[4, 1/2])/3 + 3*Log[3]*PolyLog[4, 1/2] - 
    12*Log[2]*PolyLog[4, 2/3] - 2*Log[2]*PolyLog[4, 3/4] - 
    25*PolyLog[5, -1/2] - (20*PolyLog[5, 1/2])/3 - (851*Pi^2*Zeta[3])/288 - 
    (15*Log[2]^2*Zeta[3])/2 + (41*PolyLog[2, -1/2]*Zeta[3])/8 - 
    (6217*Zeta[5])/192}, 0, 3, 1], SeriesData[\[Epsilon], 0, 
  {-Pi^2/8, (Pi^2*Log[2])/4 + Log[2]^3/6 - (Pi^2*Log[3])/4 - 
    (Log[2]^2*Log[3])/4 + (Log[2]*PolyLog[2, -1/2])/2 + PolyLog[3, -1/2]/2 - 
    (21*Zeta[3])/16, (-1057*Pi^4)/4320 - (65*Pi^2*Log[2]^2)/72 + 
    (31*Log[2]^4)/36 + (4*Pi^2*Log[2]*Log[3])/3 - (3*Log[2]^3*Log[3])/2 - 
    (3*Pi^2*Log[3]^2)/8 + (3*Log[2]^2*Log[3]^2)/2 - Log[2]*Log[3]^3 + 
    (5*Log[3]^4)/16 - (Pi^2*PolyLog[2, -1/2])/3 - 
    (3*Log[2]^2*PolyLog[2, -1/2])/2 - 3*Log[2]*PolyLog[3, -1/2] + 
    3*PolyLog[4, -1/2] + (3*PolyLog[4, -1/3])/2 - PolyLog[4, 1/2]/3 + 
    6*PolyLog[4, 2/3] + (3*PolyLog[4, 3/4])/2 - (49*Log[2]*Zeta[3])/24, 
   -2*H[{-3, -2}, 1/2] + 2*H[{2, -3}, 1/2] + H[{3, -2}, 1/2] + 
    (121*Pi^4*Log[2])/288 - (67*Pi^2*Log[2]^3)/72 + (401*Log[2]^5)/120 - 
    (359*Pi^4*Log[3])/720 + (3*Pi^2*Log[2]^2*Log[3])/4 - 
    (29*Log[2]^4*Log[3])/8 - (2*Pi^2*Log[2]*Log[3]^2)/3 + 
    2*Log[2]^3*Log[3]^2 + (Pi^2*Log[3]^3)/3 - (5*Log[2]^2*Log[3]^3)/3 + 
    (2*Log[2]*Log[3]^4)/3 + (13*Pi^2*Log[2]*PolyLog[2, -1/2])/12 + 
    3*Log[2]^3*PolyLog[2, -1/2] - Pi^2*Log[3]*PolyLog[2, -1/2] - 
    Log[2]^2*Log[3]*PolyLog[2, -1/2] + Log[2]*PolyLog[2, -1/2]^2 + 
    (Pi^2*PolyLog[3, -1/2])/12 + 6*Log[2]^2*PolyLog[3, -1/2] + 
    2*PolyLog[2, -1/2]*PolyLog[3, -1/2] - 2*Pi^2*PolyLog[3, 2/3] - 
    2*Log[2]^2*PolyLog[3, 2/3] + 18*Log[2]*PolyLog[4, -1/2] + 
    6*Log[3]*PolyLog[4, -1/2] + 4*Log[2]*PolyLog[4, -1/3] + 
    23*Log[2]*PolyLog[4, 1/2] - 3*Log[3]*PolyLog[4, 1/2] + 
    12*Log[2]*PolyLog[4, 2/3] + 2*Log[2]*PolyLog[4, 3/4] + 
    9*PolyLog[5, -1/2] + (83*Pi^2*Zeta[3])/288 + (79*Log[2]^2*Zeta[3])/12 + 
    (11*PolyLog[2, -1/2]*Zeta[3])/8 - (4681*Zeta[5])/192}, -1, 3, 1], 
 SeriesData[\[Epsilon], 0, {1/2, 5/2, 19/2 - Pi^2/6 - (7*Zeta[3])/4, 
   65/2 - (5*Pi^2)/6 - (53*Pi^4)/1440 + (Pi^2*Log[2])/2 - (Pi^2*Log[2]^2)/6 + 
    Log[2]^4/6 + 4*PolyLog[4, 1/2] - (22*Zeta[3])/3, 
   211/2 - (19*Pi^2)/6 - (211*Pi^4)/1440 + (5*Pi^2*Log[2])/2 - 
    (53*Pi^4*Log[2])/720 - (Pi^2*Log[2]^2)/2 - (Pi^2*Log[2]^3)/9 + 
    Log[2]^5/15 - 8*PolyLog[5, 1/2] - (157*Zeta[3])/6 - (7*Pi^2*Zeta[3])/24 - 
    (31*Zeta[5])/32}, -2, 3, 1], SeriesData[\[Epsilon], 0, 
  {-Pi^2/8, (Pi^2*Log[2])/4 - (21*Zeta[3])/8, 
   (-43*Pi^4)/720 - (Pi^2*Log[2]^2)/6 - Log[2]^4/12 - 2*PolyLog[4, 1/2], 
   (11*Pi^4*Log[2])/240 + Log[2]^5/10 - 12*PolyLog[5, 1/2] + 
    (7*Pi^2*Zeta[3])/12 - (341*Zeta[5])/32}, -1, 3, 1], 
 SeriesData[\[Epsilon], 0, {1/2, 5/2, 19/2 - Pi^2/6 - (7*Zeta[3])/4, 
   65/2 - (5*Pi^2)/6 - (53*Pi^4)/1440 + (Pi^2*Log[2])/2 - (Pi^2*Log[2]^2)/6 + 
    Log[2]^4/6 + 4*PolyLog[4, 1/2] - (22*Zeta[3])/3, 
   211/2 - (19*Pi^2)/6 - (211*Pi^4)/1440 + (5*Pi^2*Log[2])/2 - 
    (53*Pi^4*Log[2])/720 - (Pi^2*Log[2]^2)/2 - (Pi^2*Log[2]^3)/9 + 
    Log[2]^5/15 - 8*PolyLog[5, 1/2] - (157*Zeta[3])/6 - (7*Pi^2*Zeta[3])/24 - 
    (31*Zeta[5])/32}, -2, 3, 1], SeriesData[\[Epsilon], 0, 
  {-Pi^2/8, (Pi^2*Log[2])/4 - (21*Zeta[3])/8, 
   (-43*Pi^4)/720 - (Pi^2*Log[2]^2)/6 - Log[2]^4/12 - 2*PolyLog[4, 1/2], 
   (11*Pi^4*Log[2])/240 + Log[2]^5/10 - 12*PolyLog[5, 1/2] + 
    (7*Pi^2*Zeta[3])/12 - (341*Zeta[5])/32}, -1, 3, 1], 
 SeriesData[\[Epsilon], 0, {Pi^2/8, (7*Zeta[3])/2, 
   (353*Pi^4)/1440 + (Pi^2*Log[2]^2)/6 - Log[2]^4/6 - 4*PolyLog[4, 1/2] - 
    (7*Log[2]*Zeta[3])/2, (-4*Pi^2*Log[2]^3)/9 + (8*Log[2]^5)/15 + 
    16*Log[2]*PolyLog[4, 1/2] + 16*PolyLog[5, 1/2] + (37*Pi^2*Zeta[3])/24 + 
    7*Log[2]^2*Zeta[3] + (1023*Zeta[5])/32}, -2, 2, 1], 
 SeriesData[\[Epsilon], 0, {-1/8, Log[2]/2, (5*Pi^2)/16 - Log[2]^2, 
   (4*Log[2]^3)/3 + (115*Zeta[3])/12, (1739*Pi^4)/2880 + (Pi^2*Log[2]^2)/3 - 
    (5*Log[2]^4)/3 - 8*PolyLog[4, 1/2] - (145*Log[2]*Zeta[3])/12, 
   (-19*Pi^4*Log[2])/240 - (8*Pi^2*Log[2]^3)/9 + (32*Log[2]^5)/15 + 
    32*Log[2]*PolyLog[4, 1/2] + 32*PolyLog[5, 1/2] + (191*Pi^2*Zeta[3])/48 + 
    (145*Log[2]^2*Zeta[3])/6 + (7159*Zeta[5])/80}, -3, 3, 1], 
 SeriesData[\[Epsilon], 0, {1/4, 1/2 + (I/4)*Pi - Log[2], 
   1 + (I/2)*Pi - Pi^2/4 - 2*Log[2] - I*Pi*Log[2] + 2*Log[2]^2, 
   2 + I*Pi - Pi^2/2 - ((5*I)/24)*Pi^3 - 4*Log[2] - (2*I)*Pi*Log[2] + 
    Pi^2*Log[2] + 4*Log[2]^2 + (2*I)*Pi*Log[2]^2 - (8*Log[2]^3)/3 - 
    (29*Zeta[3])/12, 4 + (2*I)*Pi - Pi^2 - ((5*I)/12)*Pi^3 + 
    (131*Pi^4)/1440 - 8*Log[2] - (4*I)*Pi*Log[2] + 2*Pi^2*Log[2] + 
    ((5*I)/6)*Pi^3*Log[2] + 8*Log[2]^2 + (4*I)*Pi*Log[2]^2 - 
    2*Pi^2*Log[2]^2 - (16*Log[2]^3)/3 - ((8*I)/3)*Pi*Log[2]^3 + 
    (8*Log[2]^4)/3 - (29*Zeta[3])/6 - ((8*I)/3)*Pi*Zeta[3] + 
    (29*Log[2]*Zeta[3])/3, 8 + (4*I)*Pi - 2*Pi^2 - ((5*I)/6)*Pi^3 + 
    (131*Pi^4)/720 + ((31*I)/1440)*Pi^5 - 16*Log[2] - (8*I)*Pi*Log[2] + 
    4*Pi^2*Log[2] + ((5*I)/3)*Pi^3*Log[2] - (131*Pi^4*Log[2])/360 + 
    16*Log[2]^2 + (8*I)*Pi*Log[2]^2 - 4*Pi^2*Log[2]^2 - 
    ((5*I)/3)*Pi^3*Log[2]^2 - (32*Log[2]^3)/3 - ((16*I)/3)*Pi*Log[2]^3 + 
    (8*Pi^2*Log[2]^3)/3 + (16*Log[2]^4)/3 + ((8*I)/3)*Pi*Log[2]^4 - 
    (32*Log[2]^5)/15 - (29*Zeta[3])/3 - ((16*I)/3)*Pi*Zeta[3] + 
    (65*Pi^2*Zeta[3])/24 + (58*Log[2]*Zeta[3])/3 + 
    ((32*I)/3)*Pi*Log[2]*Zeta[3] - (58*Log[2]^2*Zeta[3])/3 - 
    (257*Zeta[5])/20}, -3, 3, 1], SeriesData[\[Epsilon], 0, 
  {(-I/12)*Pi^3 - (Pi^2*Log[2])/8 + (5*Zeta[3])/8, 
   -Pi^4/576 + (I/3)*Pi^3*Log[2] - (Pi^2*Log[2]^2)/4 + Log[2]^4/2 + 
    12*PolyLog[4, 1/2] - ((7*I)/2)*Pi*Zeta[3] + (43*Log[2]*Zeta[3])/8, 
   ((-7*I)/72)*Pi^5 - (13*Pi^4*Log[2])/72 - ((2*I)/3)*Pi^3*Log[2]^2 + 
    (Pi^2*Log[2]^3)/3 - (2*Log[2]^5)/5 + 48*PolyLog[5, 1/2] + 
    (397*Pi^2*Zeta[3])/96 + (14*I)*Pi*Log[2]*Zeta[3] - 
    (43*Log[2]^2*Zeta[3])/4 - (983*Zeta[5])/32}, -1, 2, 1], 
 SeriesData[\[Epsilon], 0, {5/48, -5/48 + (I/8)*Pi - (5*Log[2])/12, 
   5/48 - (I/8)*Pi - (19*Pi^2)/96 + (5*Log[2])/12 - (I/2)*Pi*Log[2] + 
    (5*Log[2]^2)/6, -5/48 + (I/8)*Pi + (19*Pi^2)/96 - ((3*I)/16)*Pi^3 - 
    (5*Log[2])/12 + (I/2)*Pi*Log[2] + (5*Pi^2*Log[2])/12 - (5*Log[2]^2)/6 + 
    I*Pi*Log[2]^2 - (10*Log[2]^3)/9 - (16*Zeta[3])/9, 
   5/48 - (I/8)*Pi - (19*Pi^2)/96 + ((3*I)/16)*Pi^3 - (19*Pi^4)/384 + 
    (5*Log[2])/12 - (I/2)*Pi*Log[2] - (5*Pi^2*Log[2])/12 + 
    ((3*I)/4)*Pi^3*Log[2] + (5*Log[2]^2)/6 - I*Pi*Log[2]^2 - 
    (4*Pi^2*Log[2]^2)/3 + (10*Log[2]^3)/9 - ((4*I)/3)*Pi*Log[2]^3 + 
    (29*Log[2]^4)/18 + 12*PolyLog[4, 1/2] + (16*Zeta[3])/9 - 
    ((29*I)/6)*Pi*Zeta[3] + (701*Log[2]*Zeta[3])/72, 
   -5/48 + (I/8)*Pi + (19*Pi^2)/96 - ((3*I)/16)*Pi^3 + (19*Pi^4)/384 - 
    ((83*I)/960)*Pi^5 - (5*Log[2])/12 + (I/2)*Pi*Log[2] + 
    (5*Pi^2*Log[2])/12 - ((3*I)/4)*Pi^3*Log[2] - (35*Pi^4*Log[2])/96 - 
    (5*Log[2]^2)/6 + I*Pi*Log[2]^2 + (4*Pi^2*Log[2]^2)/3 - 
    ((3*I)/2)*Pi^3*Log[2]^2 - (10*Log[2]^3)/9 + ((4*I)/3)*Pi*Log[2]^3 + 
    (16*Pi^2*Log[2]^3)/9 - (29*Log[2]^4)/18 + ((4*I)/3)*Pi*Log[2]^4 - 
    (58*Log[2]^5)/45 - 12*PolyLog[4, 1/2] + 48*PolyLog[5, 1/2] - 
    (16*Zeta[3])/9 + ((29*I)/6)*Pi*Zeta[3] + (1349*Pi^2*Zeta[3])/288 - 
    (701*Log[2]*Zeta[3])/72 + ((58*I)/3)*Pi*Log[2]*Zeta[3] - 
    (701*Log[2]^2*Zeta[3])/36 - (2651*Zeta[5])/48}, -2, 4, 1], 
 SeriesData[\[Epsilon], 0, {(-I/12)*Pi^3 - (Pi^2*Log[2])/8 + (5*Zeta[3])/8, 
   -Pi^4/576 + (I/3)*Pi^3*Log[2] - (Pi^2*Log[2]^2)/4 + Log[2]^4/2 + 
    12*PolyLog[4, 1/2] - ((7*I)/2)*Pi*Zeta[3] + (43*Log[2]*Zeta[3])/8, 
   ((-7*I)/72)*Pi^5 - (13*Pi^4*Log[2])/72 - ((2*I)/3)*Pi^3*Log[2]^2 + 
    (Pi^2*Log[2]^3)/3 - (2*Log[2]^5)/5 + 48*PolyLog[5, 1/2] + 
    (397*Pi^2*Zeta[3])/96 + (14*I)*Pi*Log[2]*Zeta[3] - 
    (43*Log[2]^2*Zeta[3])/4 - (983*Zeta[5])/32}, -1, 2, 1], 
 SeriesData[\[Epsilon], 0, {5/48, -5/48 + (I/8)*Pi - (5*Log[2])/12, 
   5/48 - (I/8)*Pi - (19*Pi^2)/96 + (5*Log[2])/12 - (I/2)*Pi*Log[2] + 
    (5*Log[2]^2)/6, -5/48 + (I/8)*Pi + (19*Pi^2)/96 - ((3*I)/16)*Pi^3 - 
    (5*Log[2])/12 + (I/2)*Pi*Log[2] + (5*Pi^2*Log[2])/12 - (5*Log[2]^2)/6 + 
    I*Pi*Log[2]^2 - (10*Log[2]^3)/9 - (16*Zeta[3])/9, 
   5/48 - (I/8)*Pi - (19*Pi^2)/96 + ((3*I)/16)*Pi^3 - (19*Pi^4)/384 + 
    (5*Log[2])/12 - (I/2)*Pi*Log[2] - (5*Pi^2*Log[2])/12 + 
    ((3*I)/4)*Pi^3*Log[2] + (5*Log[2]^2)/6 - I*Pi*Log[2]^2 - 
    (4*Pi^2*Log[2]^2)/3 + (10*Log[2]^3)/9 - ((4*I)/3)*Pi*Log[2]^3 + 
    (29*Log[2]^4)/18 + 12*PolyLog[4, 1/2] + (16*Zeta[3])/9 - 
    ((29*I)/6)*Pi*Zeta[3] + (701*Log[2]*Zeta[3])/72, 
   -5/48 + (I/8)*Pi + (19*Pi^2)/96 - ((3*I)/16)*Pi^3 + (19*Pi^4)/384 - 
    ((83*I)/960)*Pi^5 - (5*Log[2])/12 + (I/2)*Pi*Log[2] + 
    (5*Pi^2*Log[2])/12 - ((3*I)/4)*Pi^3*Log[2] - (35*Pi^4*Log[2])/96 - 
    (5*Log[2]^2)/6 + I*Pi*Log[2]^2 + (4*Pi^2*Log[2]^2)/3 - 
    ((3*I)/2)*Pi^3*Log[2]^2 - (10*Log[2]^3)/9 + ((4*I)/3)*Pi*Log[2]^3 + 
    (16*Pi^2*Log[2]^3)/9 - (29*Log[2]^4)/18 + ((4*I)/3)*Pi*Log[2]^4 - 
    (58*Log[2]^5)/45 - 12*PolyLog[4, 1/2] + 48*PolyLog[5, 1/2] - 
    (16*Zeta[3])/9 + ((29*I)/6)*Pi*Zeta[3] + (1349*Pi^2*Zeta[3])/288 - 
    (701*Log[2]*Zeta[3])/72 + ((58*I)/3)*Pi*Log[2]*Zeta[3] - 
    (701*Log[2]^2*Zeta[3])/36 - (2651*Zeta[5])/48}, -2, 4, 1], 
 SeriesData[\[Epsilon], 0, {(29*Pi^4)/2880 - (Pi^2*Log[2]^2)/6 + Log[2]^4/6 + 
    4*PolyLog[4, 1/2] + (7*Log[2]*Zeta[3])/2, (29*Pi^4*Log[2])/1440 + 
    (Pi^2*Log[2]^3)/9 - Log[2]^5/5 - 8*Log[2]*PolyLog[4, 1/2] - 
    16*PolyLog[5, 1/2] + (35*Pi^2*Zeta[3])/32 + (341*Zeta[5])/16}, 0, 2, 1], 
 SeriesData[\[Epsilon], 0, {-5/96, (5*Log[2])/24, 
   (5*Pi^2)/192 - (5*Log[2]^2)/12, (-5*Pi^2*Log[2])/48 + (5*Log[2]^3)/9 + 
    (55*Zeta[3])/72, (-13*Pi^4)/11520 + (Pi^2*Log[2]^2)/8 - 
    (17*Log[2]^4)/36 + 2*PolyLog[4, 1/2] - (47*Log[2]*Zeta[3])/36, 
   (13*Pi^4*Log[2])/2880 - (Pi^2*Log[2]^3)/6 + (17*Log[2]^5)/45 + 
    8*PolyLog[5, 1/2] - (31*Pi^2*Zeta[3])/144 + (47*Log[2]^2*Zeta[3])/18 - 
    (29*Zeta[5])/192}, -3, 3, 1], SeriesData[\[Epsilon], 0, 
  {1/4, 1/2 - Log[2], 1 - Pi^2/12 - 2*Log[2] + 2*Log[2]^2, 
   2 - Pi^2/6 - 4*Log[2] + (Pi^2*Log[2])/12 + 4*Log[2]^2 - (17*Log[2]^3)/6 + 
    (Pi^2*Log[3])/4 + (Log[2]^2*Log[3])/4 - (Log[2]*PolyLog[2, -1/2])/2 - 
    PolyLog[3, -1/2]/2 - (215*Zeta[3])/48, 4 - Pi^2/3 + (13*Pi^4)/4320 - 
    8*Log[2] + (Pi^2*Log[2])/6 + 8*Log[2]^2 + (49*Pi^2*Log[2]^2)/36 - 
    (17*Log[2]^3)/3 + (41*Log[2]^4)/36 + (Pi^2*Log[3])/2 - 
    (4*Pi^2*Log[2]*Log[3])/3 + (Log[2]^2*Log[3])/2 + (3*Log[2]^3*Log[3])/2 + 
    (3*Pi^2*Log[3]^2)/8 - (3*Log[2]^2*Log[3]^2)/2 + Log[2]*Log[3]^3 - 
    (5*Log[3]^4)/16 - (Pi^2*PolyLog[2, -1/2])/6 - Log[2]*PolyLog[2, -1/2] + 
    Log[2]^2*PolyLog[2, -1/2] - PolyLog[3, -1/2] + Log[2]*PolyLog[3, -1/2] - 
    6*PolyLog[4, -1/2] - (3*PolyLog[4, -1/3])/2 - (44*PolyLog[4, 1/2])/3 - 
    6*PolyLog[4, 2/3] - (3*PolyLog[4, 3/4])/2 - (215*Zeta[3])/24 + 
    (269*Log[2]*Zeta[3])/24, 8 - (2*Pi^2)/3 + (13*Pi^4)/2160 + 
    2*H[{-3, -2}, 1/2] + 2*H[{2, -3}, 1/2] + 3*H[{3, -2}, 1/2] - 16*Log[2] + 
    (Pi^2*Log[2])/3 + (1631*Pi^4*Log[2])/4320 + 16*Log[2]^2 + 
    (49*Pi^2*Log[2]^2)/18 - (34*Log[2]^3)/3 + (19*Pi^2*Log[2]^3)/72 + 
    (41*Log[2]^4)/18 - (1727*Log[2]^5)/360 + Pi^2*Log[3] + 
    (359*Pi^4*Log[3])/720 - (8*Pi^2*Log[2]*Log[3])/3 + Log[2]^2*Log[3] - 
    (3*Pi^2*Log[2]^2*Log[3])/4 + 3*Log[2]^3*Log[3] + (29*Log[2]^4*Log[3])/8 + 
    (3*Pi^2*Log[3]^2)/4 + (2*Pi^2*Log[2]*Log[3]^2)/3 - 3*Log[2]^2*Log[3]^2 - 
    2*Log[2]^3*Log[3]^2 - (Pi^2*Log[3]^3)/3 + 2*Log[2]*Log[3]^3 + 
    (5*Log[2]^2*Log[3]^3)/3 - (5*Log[3]^4)/8 - (2*Log[2]*Log[3]^4)/3 - 
    (Pi^2*PolyLog[2, -1/2])/3 - 2*Log[2]*PolyLog[2, -1/2] - 
    (5*Pi^2*Log[2]*PolyLog[2, -1/2])/12 + 2*Log[2]^2*PolyLog[2, -1/2] - 
    2*Log[2]^3*PolyLog[2, -1/2] + Pi^2*Log[3]*PolyLog[2, -1/2] + 
    Log[2]^2*Log[3]*PolyLog[2, -1/2] - Log[2]*PolyLog[2, -1/2]^2 - 
    2*PolyLog[3, -1/2] - (7*Pi^2*PolyLog[3, -1/2])/4 + 
    2*Log[2]*PolyLog[3, -1/2] - 3*Log[2]^2*PolyLog[3, -1/2] - 
    2*PolyLog[2, -1/2]*PolyLog[3, -1/2] + 2*Pi^2*PolyLog[3, 2/3] + 
    2*Log[2]^2*PolyLog[3, 2/3] - 12*PolyLog[4, -1/2] - 
    18*Log[2]*PolyLog[4, -1/2] - 6*Log[3]*PolyLog[4, -1/2] - 
    3*PolyLog[4, -1/3] - 4*Log[2]*PolyLog[4, -1/3] - (88*PolyLog[4, 1/2])/3 - 
    (37*Log[2]*PolyLog[4, 1/2])/3 + 3*Log[3]*PolyLog[4, 1/2] - 
    12*PolyLog[4, 2/3] - 12*Log[2]*PolyLog[4, 2/3] - 3*PolyLog[4, 3/4] - 
    2*Log[2]*PolyLog[4, 3/4] - 29*PolyLog[5, -1/2] - 16*PolyLog[5, 1/2] - 
    (215*Zeta[3])/12 - (1003*Pi^2*Zeta[3])/288 + (269*Log[2]*Zeta[3])/12 - 
    (541*Log[2]^2*Zeta[3])/24 - (63*PolyLog[2, -1/2]*Zeta[3])/8 - 
    (55381*Zeta[5])/960}, -3, 3, 1], SeriesData[\[Epsilon], 0, 
  {-3/16, Log[2]/2, (7*Pi^2)/32 - (3*Log[2]^2)/4, 
   -(Pi^2*Log[2])/4 + (2*Log[2]^3)/3 + (Pi^2*Log[3])/4 + 
    (Log[2]^2*Log[3])/4 - (Log[2]*PolyLog[2, -1/2])/2 - PolyLog[3, -1/2]/2 + 
    (41*Zeta[3])/8, (6859*Pi^4)/17280 + (169*Pi^2*Log[2]^2)/144 - 
    (125*Log[2]^4)/72 - (4*Pi^2*Log[2]*Log[3])/3 + (3*Log[2]^3*Log[3])/2 + 
    (3*Pi^2*Log[3]^2)/8 - (3*Log[2]^2*Log[3]^2)/2 + Log[2]*Log[3]^3 - 
    (5*Log[3]^4)/16 + (7*Pi^2*PolyLog[2, -1/2])/12 + 
    (7*Log[2]^2*PolyLog[2, -1/2])/4 + 4*Log[2]*PolyLog[3, -1/2] - 
    (3*PolyLog[4, -1/2])/2 - (3*PolyLog[4, -1/3])/2 - 
    (19*PolyLog[4, 1/2])/6 - 6*PolyLog[4, 2/3] - (3*PolyLog[4, 3/4])/2 - 
    (49*Log[2]*Zeta[3])/24, 2*H[{-3, -2}, 1/2] - 4*H[{2, -3}, 1/2] - 
    3*H[{3, -2}, 1/2] - (233*Pi^4*Log[2])/864 + (28*Pi^2*Log[2]^3)/27 - 
    (117*Log[2]^5)/40 + (359*Pi^4*Log[3])/720 - (3*Pi^2*Log[2]^2*Log[3])/4 + 
    (29*Log[2]^4*Log[3])/8 + (2*Pi^2*Log[2]*Log[3]^2)/3 - 
    2*Log[2]^3*Log[3]^2 - (Pi^2*Log[3]^3)/3 + (5*Log[2]^2*Log[3]^3)/3 - 
    (2*Log[2]*Log[3]^4)/3 - (17*Pi^2*Log[2]*PolyLog[2, -1/2])/12 - 
    (7*Log[2]^3*PolyLog[2, -1/2])/2 + Pi^2*Log[3]*PolyLog[2, -1/2] + 
    Log[2]^2*Log[3]*PolyLog[2, -1/2] - Log[2]*PolyLog[2, -1/2]^2 - 
    (3*Pi^2*PolyLog[3, -1/2])/4 - 9*Log[2]^2*PolyLog[3, -1/2] - 
    2*PolyLog[2, -1/2]*PolyLog[3, -1/2] + 2*Pi^2*PolyLog[3, 2/3] + 
    2*Log[2]^2*PolyLog[3, 2/3] - 27*Log[2]*PolyLog[4, -1/2] - 
    6*Log[3]*PolyLog[4, -1/2] - 4*Log[2]*PolyLog[4, -1/3] - 
    (74*Log[2]*PolyLog[4, 1/2])/3 + 3*Log[3]*PolyLog[4, 1/2] - 
    12*Log[2]*PolyLog[4, 2/3] - 2*Log[2]*PolyLog[4, 3/4] - 
    17*PolyLog[5, -1/2] + (20*PolyLog[5, 1/2])/3 - (61*Pi^2*Zeta[3])/144 - 
    (31*Log[2]^2*Zeta[3])/24 + (15*PolyLog[2, -1/2]*Zeta[3])/8 + 
    (10969*Zeta[5])/320}, -3, 3, 1], SeriesData[\[Epsilon], 0, 
  {(2*Pi^2*Log[2])/3 + 3*Zeta[3], (137*Pi^4)/720 + 4*Pi^2*Log[2] - 
    (4*Pi^2*Log[2]^2)/3 - Log[2]^4/2 - 12*PolyLog[4, 1/2] + 18*Zeta[3] - 
    (15*Log[2]*Zeta[3])/2}, 0, 2, 1], SeriesData[\[Epsilon], 0, 
  {-5/48, (5*Log[2])/12, (17*Pi^2)/96 - (5*Log[2]^2)/6, 
   (-5*Pi^2*Log[2])/24 + (10*Log[2]^3)/9 + (299*Zeta[3])/72, 
   (647*Pi^4)/5760 - (Pi^2*Log[2]^2)/4 - (17*Log[2]^4)/18 + 
    4*PolyLog[4, 1/2] - (55*Log[2]*Zeta[3])/9, (-409*Pi^4*Log[2])/1440 + 
    (4*Pi^2*Log[2]^3)/9 + (8*Log[2]^5)/9 - (203*Pi^2*Zeta[3])/144 + 
    (110*Log[2]^2*Zeta[3])/9 + (1241*Zeta[5])/48}, -3, 3, 1], 
 SeriesData[\[Epsilon], 0, {-1/48, Log[2]/12, (-5*Pi^2)/96 - Log[2]^2/6, 
   -(Pi^2*Log[2])/24 + (2*Log[2]^3)/9 - (163*Zeta[3])/144, 
   (-59*Pi^4)/1152 + (Pi^2*Log[2]^2)/3 - (2*Log[2]^4)/9 + 
    (37*Log[2]*Zeta[3])/36, (11*Pi^4*Log[2])/90 - (Pi^2*Log[2]^3)/2 + 
    Log[2]^5/9 + 8*PolyLog[5, 1/2] + (49*Pi^2*Zeta[3])/72 - 
    (37*Log[2]^2*Zeta[3])/18 - (4331*Zeta[5])/480}, -3, 3, 1], 
 SeriesData[\[Epsilon], 0, {-1/48, Log[2]/12, (-5*Pi^2)/96 - Log[2]^2/6, 
   -(Pi^2*Log[2])/24 + (2*Log[2]^3)/9 - (163*Zeta[3])/144, 
   (-59*Pi^4)/1152 + (Pi^2*Log[2]^2)/3 - (2*Log[2]^4)/9 + 
    (37*Log[2]*Zeta[3])/36, (11*Pi^4*Log[2])/90 - (Pi^2*Log[2]^3)/2 + 
    Log[2]^5/9 + 8*PolyLog[5, 1/2] + (49*Pi^2*Zeta[3])/72 - 
    (37*Log[2]^2*Zeta[3])/18 - (4331*Zeta[5])/480}, -3, 3, 1], 
 SeriesData[\[Epsilon], 0, {(I/6)*Pi^3 + (2*Pi^2*Log[2])/3 - (3*Zeta[3])/2, 
   (I/3)*Pi^3 + (11*Pi^4)/72 + (4*Pi^2*Log[2])/3 - ((2*I)/3)*Pi^3*Log[2] - 
    (4*Log[2]^4)/3 - 32*PolyLog[4, 1/2] - 3*Zeta[3] + (7*I)*Pi*Zeta[3] - 
    14*Log[2]*Zeta[3]}, 0, 2, 1], SeriesData[\[Epsilon], 0, 
  {-1/8, 1/4 - (I/4)*Pi + Log[2]/2, -1/2 - (I/2)*Pi + (17*Pi^2)/48 + Log[2] + 
    I*Pi*Log[2] - Log[2]^2, 1 - I*Pi + (19*Pi^2)/24 + (I/8)*Pi^3 + 2*Log[2] + 
    (2*I)*Pi*Log[2] - (17*Pi^2*Log[2])/12 - 2*Log[2]^2 - (2*I)*Pi*Log[2]^2 + 
    (4*Log[2]^3)/3 + (37*Zeta[3])/12, -2 - (2*I)*Pi + (17*Pi^2)/12 + 
    (I/4)*Pi^3 - (227*Pi^4)/2880 + 4*Log[2] + (4*I)*Pi*Log[2] - 
    (17*Pi^2*Log[2])/6 - (I/2)*Pi^3*Log[2] - 4*Log[2]^2 - (4*I)*Pi*Log[2]^2 + 
    (13*Pi^2*Log[2]^2)/6 + (8*Log[2]^3)/3 + ((8*I)/3)*Pi*Log[2]^3 - 
    (2*Log[2]^4)/3 + 16*PolyLog[4, 1/2] + (35*Zeta[3])/6 - 
    ((5*I)/6)*Pi*Zeta[3] + (5*Log[2]*Zeta[3])/3, 4 - (4*I)*Pi + (19*Pi^2)/6 + 
    (I/2)*Pi^3 - (71*Pi^4)/480 - ((19*I)/160)*Pi^5 + 8*Log[2] + 
    (8*I)*Pi*Log[2] - (17*Pi^2*Log[2])/3 - I*Pi^3*Log[2] + 
    (227*Pi^4*Log[2])/720 - 8*Log[2]^2 - (8*I)*Pi*Log[2]^2 + 
    (13*Pi^2*Log[2]^2)/3 + I*Pi^3*Log[2]^2 + (16*Log[2]^3)/3 + 
    ((16*I)/3)*Pi*Log[2]^3 - (26*Pi^2*Log[2]^3)/9 - (4*Log[2]^4)/3 - 
    ((8*I)/3)*Pi*Log[2]^4 + (8*Log[2]^5)/15 + 32*PolyLog[4, 1/2] + 
    64*PolyLog[5, 1/2] + (37*Zeta[3])/3 - ((5*I)/3)*Pi*Zeta[3] + 
    (91*Pi^2*Zeta[3])/72 + (10*Log[2]*Zeta[3])/3 + 
    ((10*I)/3)*Pi*Log[2]*Zeta[3] - (10*Log[2]^2*Zeta[3])/3 - 
    (813*Zeta[5])/40}, -2, 4, 1], SeriesData[\[Epsilon], 0, 
  {1/48, -Log[2]/12, -Pi^2/48 + Log[2]^2/6, (Pi^2*Log[2])/12 - 
    (2*Log[2]^3)/9 - (269*Zeta[3])/144, (-833*Pi^4)/5760 - 
    (Pi^2*Log[2]^2)/6 + (2*Log[2]^4)/9 + (143*Log[2]*Zeta[3])/36, 
   (617*Pi^4*Log[2])/2880 + (53*Pi^2*Log[2]^3)/144 - (139*Log[2]^5)/360 + 
    (Pi^2*PolyLog[3, -1/2])/4 + (Log[2]^2*PolyLog[3, -1/2])/4 + 
    (3*Log[2]*PolyLog[4, -1/2])/2 - (11*Log[2]*PolyLog[4, 1/2])/2 + 
    3*PolyLog[5, -1/2] - 3*PolyLog[5, 1/2] - (1717*Pi^2*Zeta[3])/576 - 
    (2351*Log[2]^2*Zeta[3])/288 - (29723*Zeta[5])/960}, -4, 2, 1], 
 SeriesData[\[Epsilon], 0, {(I/8)*Pi - Log[2]/4, 
   (-3*Pi^2)/16 - (I/2)*Pi*Log[2] + (3*Log[2]^2)/4, 
   ((-3*I)/16)*Pi^3 + (3*Pi^2*Log[2])/8 + I*Pi*Log[2]^2 - (7*Log[2]^3)/6 - 
    (25*Zeta[3])/16, (-161*Pi^4)/2880 + ((3*I)/4)*Pi^3*Log[2] - 
    (13*Pi^2*Log[2]^2)/12 - ((4*I)/3)*Pi*Log[2]^3 + (19*Log[2]^4)/12 + 
    8*PolyLog[4, 1/2] - ((29*I)/6)*Pi*Zeta[3] + (145*Log[2]*Zeta[3])/24}, -2, 
  2, 1], SeriesData[\[Epsilon], 0, {5/384, 7/192 - (5*Log[2])/96, 
   -1/192 + (I/32)*Pi - (5*Pi^2)/768 - (7*Log[2])/48 + (5*Log[2]^2)/48, 
   -11/192 + (I/8)*Pi - (11*Pi^2)/128 - (5*Log[2])/48 - (I/8)*Pi*Log[2] + 
    (5*Pi^2*Log[2])/192 + (7*Log[2]^2)/24 - (5*Log[2]^3)/36 - 
    (55*Zeta[3])/288, 35/192 - ((5*I)/16)*Pi - (9*Pi^2)/128 - 
    ((3*I)/64)*Pi^3 + (13*Pi^4)/46080 + (23*Log[2])/48 - (I/2)*Pi*Log[2] + 
    (5*Pi^2*Log[2])/32 + (5*Log[2]^2)/24 + (I/4)*Pi*Log[2]^2 - 
    (Pi^2*Log[2]^2)/32 - (7*Log[2]^3)/18 + (17*Log[2]^4)/144 - 
    PolyLog[4, 1/2]/2 - (167*Zeta[3])/144 + (47*Log[2]*Zeta[3])/144}, -3, 2, 
  1], SeriesData[\[Epsilon], 0, {(-I/16)*Pi^3 + (7*Zeta[3])/8, 
   (103*Pi^4)/2880 + (I/4)*Pi^3*Log[2] - (Pi^2*Log[2]^2)/3 + Log[2]^4/3 + 
    8*PolyLog[4, 1/2] - ((21*I)/8)*Pi*Zeta[3] + (7*Log[2]*Zeta[3])/2, 
   ((-7*I)/96)*Pi^5 - (103*Pi^4*Log[2])/720 - (I/2)*Pi^3*Log[2]^2 + 
    (4*Pi^2*Log[2]^3)/9 - (4*Log[2]^5)/15 + 32*PolyLog[5, 1/2] + 
    (161*Pi^2*Zeta[3])/48 + ((21*I)/2)*Pi*Log[2]*Zeta[3] - 
    7*Log[2]^2*Zeta[3] - (279*Zeta[5])/16}, -1, 2, 1], 
 SeriesData[\[Epsilon], 0, {5/192, 5/48 - (5*Log[2])/48, 
   1/48 + ((3*I)/16)*Pi - (17*Pi^2)/384 + (I/64)*Pi^3 - (5*Log[2])/12 + 
    (5*Log[2]^2)/24 - (7*Zeta[3])/32, -37/48 - ((3*I)/8)*Pi - (23*Pi^2)/96 + 
    (I/32)*Pi^3 - (103*Pi^4)/11520 + (11*Log[2])/12 - ((3*I)/4)*Pi*Log[2] + 
    (5*Pi^2*Log[2])/96 - (I/16)*Pi^3*Log[2] + (5*Log[2]^2)/6 + 
    (Pi^2*Log[2]^2)/12 - (5*Log[2]^3)/18 - Log[2]^4/12 - 2*PolyLog[4, 1/2] - 
    (425*Zeta[3])/288 + ((21*I)/32)*Pi*Zeta[3] - (7*Log[2]*Zeta[3])/8, 
   187/48 + ((3*I)/4)*Pi + (9*Pi^2)/16 - ((5*I)/32)*Pi^3 - (353*Pi^4)/7680 + 
    ((7*I)/384)*Pi^5 - (13*Log[2])/6 + ((3*I)/2)*Pi*Log[2] + 
    (23*Pi^2*Log[2])/24 - (I/8)*Pi^3*Log[2] + (103*Pi^4*Log[2])/2880 - 
    (11*Log[2]^2)/6 + ((3*I)/2)*Pi*Log[2]^2 + (11*Pi^2*Log[2]^2)/48 + 
    (I/8)*Pi^3*Log[2]^2 - (10*Log[2]^3)/9 - (Pi^2*Log[2]^3)/9 + 
    (5*Log[2]^4)/72 + Log[2]^5/15 - 5*PolyLog[4, 1/2] - 8*PolyLog[5, 1/2] - 
    (377*Zeta[3])/288 + ((21*I)/16)*Pi*Zeta[3] - (161*Pi^2*Zeta[3])/192 - 
    (2*Log[2]*Zeta[3])/9 - ((21*I)/8)*Pi*Log[2]*Zeta[3] + 
    (7*Log[2]^2*Zeta[3])/4 + (279*Zeta[5])/64}, -3, 2, 1], 
 SeriesData[\[Epsilon], 0, {5/192, 5/48 - (5*Log[2])/48, 
   1/48 + ((3*I)/16)*Pi - (17*Pi^2)/384 + (I/64)*Pi^3 - (5*Log[2])/12 + 
    (5*Log[2]^2)/24 - (7*Zeta[3])/32, -37/48 - ((3*I)/8)*Pi - (23*Pi^2)/96 + 
    (I/32)*Pi^3 - (103*Pi^4)/11520 + (11*Log[2])/12 - ((3*I)/4)*Pi*Log[2] + 
    (5*Pi^2*Log[2])/96 - (I/16)*Pi^3*Log[2] + (5*Log[2]^2)/6 + 
    (Pi^2*Log[2]^2)/12 - (5*Log[2]^3)/18 - Log[2]^4/12 - 2*PolyLog[4, 1/2] - 
    (425*Zeta[3])/288 + ((21*I)/32)*Pi*Zeta[3] - (7*Log[2]*Zeta[3])/8, 
   187/48 + ((3*I)/4)*Pi + (9*Pi^2)/16 - ((5*I)/32)*Pi^3 - (353*Pi^4)/7680 + 
    ((7*I)/384)*Pi^5 - (13*Log[2])/6 + ((3*I)/2)*Pi*Log[2] + 
    (23*Pi^2*Log[2])/24 - (I/8)*Pi^3*Log[2] + (103*Pi^4*Log[2])/2880 - 
    (11*Log[2]^2)/6 + ((3*I)/2)*Pi*Log[2]^2 + (11*Pi^2*Log[2]^2)/48 + 
    (I/8)*Pi^3*Log[2]^2 - (10*Log[2]^3)/9 - (Pi^2*Log[2]^3)/9 + 
    (5*Log[2]^4)/72 + Log[2]^5/15 - 5*PolyLog[4, 1/2] - 8*PolyLog[5, 1/2] - 
    (377*Zeta[3])/288 + ((21*I)/16)*Pi*Zeta[3] - (161*Pi^2*Zeta[3])/192 - 
    (2*Log[2]*Zeta[3])/9 - ((21*I)/8)*Pi*Log[2]*Zeta[3] + 
    (7*Log[2]^2*Zeta[3])/4 + (279*Zeta[5])/64}, -3, 2, 1], 
 SeriesData[\[Epsilon], 0, {-1/16 + (I/32)*Pi + (I/128)*Pi^3 - 
    (7*Zeta[3])/64, -1/16 - (I/32)*Pi - (7*Pi^2)/192 + ((5*I)/128)*Pi^3 - 
    (103*Pi^4)/23040 - (I/8)*Pi*Log[2] - (I/32)*Pi^3*Log[2] + 
    (Pi^2*Log[2]^2)/24 - Log[2]^4/24 - PolyLog[4, 1/2] - (35*Zeta[3])/64 + 
    ((21*I)/64)*Pi*Zeta[3] - (7*Log[2]*Zeta[3])/16, 
   19/16 + (I/32)*Pi + (11*Pi^2)/192 + (I/128)*Pi^3 - (103*Pi^4)/4608 + 
    ((7*I)/768)*Pi^5 - Log[2]/4 + (I/8)*Pi*Log[2] + (5*Pi^2*Log[2])/24 - 
    ((5*I)/32)*Pi^3*Log[2] + (103*Pi^4*Log[2])/5760 + (I/4)*Pi*Log[2]^2 + 
    (5*Pi^2*Log[2]^2)/24 + (I/16)*Pi^3*Log[2]^2 - (Pi^2*Log[2]^3)/18 - 
    (5*Log[2]^4)/24 + Log[2]^5/30 - 5*PolyLog[4, 1/2] - 4*PolyLog[5, 1/2] - 
    (13*Zeta[3])/64 + ((105*I)/64)*Pi*Zeta[3] - (161*Pi^2*Zeta[3])/384 - 
    (35*Log[2]*Zeta[3])/16 - ((21*I)/16)*Pi*Log[2]*Zeta[3] + 
    (7*Log[2]^2*Zeta[3])/8 + (279*Zeta[5])/128}, -1, 2, 1], 
 SeriesData[\[Epsilon], 0, {-1/12, ((-3*I)/32)*Pi + Log[2]/3, 
   (3*Pi^2)/32 + ((3*I)/8)*Pi*Log[2] - (2*Log[2]^2)/3, 
   ((5*I)/64)*Pi^3 - (3*Pi^2*Log[2])/8 - ((3*I)/4)*Pi*Log[2]^2 + 
    (8*Log[2]^3)/9 + (17*Zeta[3])/36, (-71*Pi^4)/1440 - 
    ((5*I)/16)*Pi^3*Log[2] + (3*Pi^2*Log[2]^2)/4 + I*Pi*Log[2]^3 - 
    (8*Log[2]^4)/9 + ((3*I)/4)*Pi*Zeta[3] - (17*Log[2]*Zeta[3])/9, 
   ((-23*I)/768)*Pi^5 + (71*Pi^4*Log[2])/360 + ((5*I)/8)*Pi^3*Log[2]^2 - 
    Pi^2*Log[2]^3 - I*Pi*Log[2]^4 + (32*Log[2]^5)/45 - (33*Pi^2*Zeta[3])/32 - 
    (3*I)*Pi*Log[2]*Zeta[3] + (34*Log[2]^2*Zeta[3])/9 + (931*Zeta[5])/480}, 
  -4, 2, 1], SeriesData[\[Epsilon], 0, 
  {1/48, 23/384 + ((3*I)/128)*Pi - Log[2]/12, 15/256 + ((5*I)/64)*Pi - 
    (3*Pi^2)/128 - (23*Log[2])/96 - ((3*I)/32)*Pi*Log[2] + Log[2]^2/6, 
   39/128 + ((3*I)/32)*Pi - (59*Pi^2)/768 - ((5*I)/256)*Pi^3 - 
    (15*Log[2])/64 - ((5*I)/16)*Pi*Log[2] + (3*Pi^2*Log[2])/32 + 
    (23*Log[2]^2)/48 + ((3*I)/16)*Pi*Log[2]^2 - (2*Log[2]^3)/9 - 
    (17*Zeta[3])/144, -71/64 - ((3*I)/16)*Pi - (149*Pi^2)/1536 - 
    ((9*I)/128)*Pi^3 + (71*Pi^4)/5760 + (9*Log[2])/32 - ((3*I)/8)*Pi*Log[2] + 
    (59*Pi^2*Log[2])/192 + ((5*I)/64)*Pi^3*Log[2] + (15*Log[2]^2)/32 + 
    ((5*I)/8)*Pi*Log[2]^2 - (3*Pi^2*Log[2]^2)/16 - (23*Log[2]^3)/36 - 
    (I/4)*Pi*Log[2]^3 + (2*Log[2]^4)/9 - (191*Zeta[3])/576 - 
    ((3*I)/16)*Pi*Zeta[3] + (17*Log[2]*Zeta[3])/36, 
   107/32 + ((3*I)/8)*Pi + (265*Pi^2)/768 - ((5*I)/64)*Pi^3 + 
    (1877*Pi^4)/46080 + ((23*I)/3072)*Pi^5 - (3*Log[2])/8 + 
    ((3*I)/4)*Pi*Log[2] + (149*Pi^2*Log[2])/384 + ((9*I)/32)*Pi^3*Log[2] - 
    (71*Pi^4*Log[2])/1440 - (9*Log[2]^2)/16 + ((3*I)/4)*Pi*Log[2]^2 - 
    (31*Pi^2*Log[2]^2)/48 - ((5*I)/32)*Pi^3*Log[2]^2 - (5*Log[2]^3)/8 - 
    ((5*I)/6)*Pi*Log[2]^3 + (Pi^2*Log[2]^3)/4 + (193*Log[2]^4)/288 + 
    (I/4)*Pi*Log[2]^4 - (8*Log[2]^5)/45 + (3*PolyLog[4, 1/2])/4 - 
    (11*Zeta[3])/16 - ((89*I)/96)*Pi*Zeta[3] + (33*Pi^2*Zeta[3])/128 + 
    (571*Log[2]*Zeta[3])/288 + ((3*I)/4)*Pi*Log[2]*Zeta[3] - 
    (17*Log[2]^2*Zeta[3])/18 - (931*Zeta[5])/1920}, -4, 2, 1], 
 SeriesData[\[Epsilon], 0, {-5/96, -7/96 - ((3*I)/64)*Pi + (5*Log[2])/24, 
   7/24 - (I/8)*Pi + (11*Pi^2)/192 + (7*Log[2])/24 + ((3*I)/16)*Pi*Log[2] - 
    (5*Log[2]^2)/12, -7/6 + (I/2)*Pi - Pi^2/192 + ((9*I)/128)*Pi^3 - 
    (7*Log[2])/6 + (I/2)*Pi*Log[2] - (11*Pi^2*Log[2])/48 - (7*Log[2]^2)/12 - 
    ((3*I)/8)*Pi*Log[2]^2 + (5*Log[2]^3)/9 + (211*Zeta[3])/288, 
   14/3 - (2*I)*Pi + Pi^2/48 + (I/16)*Pi^3 + (23*Pi^4)/1280 + (14*Log[2])/3 - 
    (2*I)*Pi*Log[2] - (29*Pi^2*Log[2])/48 - ((7*I)/32)*Pi^3*Log[2] + 
    (7*Log[2]^2)/3 - I*Pi*Log[2]^2 + (7*Pi^2*Log[2]^2)/12 + (7*Log[2]^3)/9 + 
    (I/2)*Pi*Log[2]^3 - (49*Log[2]^4)/72 - 3*PolyLog[4, 1/2] - 
    (395*Zeta[3])/144 + ((61*I)/32)*Pi*Zeta[3] - (337*Log[2]*Zeta[3])/72, 
   -56/3 + (8*I)*Pi - Pi^2/12 - (I/4)*Pi^3 - (3691*Pi^4)/11520 + 
    ((697*I)/7680)*Pi^5 - (56*Log[2])/3 + (8*I)*Pi*Log[2] + 
    (29*Pi^2*Log[2])/12 - (I/4)*Pi^3*Log[2] + (143*Pi^4*Log[2])/1920 - 
    (28*Log[2]^2)/3 + (4*I)*Pi*Log[2]^2 + (19*Pi^2*Log[2]^2)/24 + 
    ((7*I)/16)*Pi^3*Log[2]^2 - (28*Log[2]^3)/9 + ((4*I)/3)*Pi*Log[2]^3 - 
    (703*Pi^2*Log[2]^3)/864 - (13*Log[2]^4)/36 - ((5*I)/8)*Pi*Log[2]^4 + 
    (161*Log[2]^5)/240 - (Pi^2*PolyLog[3, -1/2])/8 - 
    (Log[2]^2*PolyLog[3, -1/2])/8 - (3*Log[2]*PolyLog[4, -1/2])/4 + 
    10*PolyLog[4, 1/2] - (3*I)*Pi*PolyLog[4, 1/2] + 
    (65*Log[2]*PolyLog[4, 1/2])/12 - (3*PolyLog[5, -1/2])/2 + 
    PolyLog[5, 1/2]/6 + (395*Zeta[3])/36 - ((5*I)/12)*Pi*Zeta[3] - 
    (1271*Pi^2*Zeta[3])/1152 + (223*Log[2]*Zeta[3])/72 - 
    ((61*I)/8)*Pi*Log[2]*Zeta[3] + (5119*Log[2]^2*Zeta[3])/576 + 
    (281*Zeta[5])/32}, -4, 2, 1], SeriesData[\[Epsilon], 0, 
  {1/48, 7/1152 + ((3*I)/128)*Pi - Log[2]/12, -881/6912 + ((11*I)/192)*Pi - 
    (3*Pi^2)/128 - (7*Log[2])/288 - ((3*I)/32)*Pi*Log[2] + Log[2]^2/6, 
   2509/10368 - ((13*I)/72)*Pi + (25*Pi^2)/2304 - ((9*I)/256)*Pi^3 + 
    (881*Log[2])/1728 - ((11*I)/48)*Pi*Log[2] + (3*Pi^2*Log[2])/32 + 
    (7*Log[2]^2)/144 + ((3*I)/16)*Pi*Log[2]^2 - (2*Log[2]^3)/9 + 
    (29*Zeta[3])/288, -4183/7776 + ((20*I)/27)*Pi + (2281*Pi^2)/13824 - 
    ((23*I)/384)*Pi^3 + (313*Pi^4)/11520 - (5101*Log[2])/2592 + 
    ((13*I)/18)*Pi*Log[2] + (95*Pi^2*Log[2])/576 + ((7*I)/64)*Pi^3*Log[2] - 
    (881*Log[2]^2)/864 + ((11*I)/24)*Pi*Log[2]^2 - (Pi^2*Log[2]^2)/4 - 
    (7*Log[2]^3)/108 - (I/4)*Pi*Log[2]^3 + (41*Log[2]^4)/144 + 
    (3*PolyLog[4, 1/2])/2 + (4391*Zeta[3])/1728 - ((61*I)/64)*Pi*Zeta[3] + 
    (97*Log[2]*Zeta[3])/72, 83603/46656 - ((3251*I)/1296)*Pi - 
    (9071*Pi^2)/20736 + ((13*I)/144)*Pi^3 + (6149*Pi^4)/27648 - 
    ((697*I)/15360)*Pi^5 + (27401*Log[2])/3888 - ((80*I)/27)*Pi*Log[2] - 
    (3961*Pi^2*Log[2])/3456 + ((17*I)/96)*Pi^3*Log[2] - 
    (523*Pi^4*Log[2])/5760 + (4939*Log[2]^2)/1296 - ((13*I)/9)*Pi*Log[2]^2 - 
    (11*Pi^2*Log[2]^2)/36 - ((7*I)/32)*Pi^3*Log[2]^2 + (1681*Log[2]^3)/1296 - 
    ((11*I)/18)*Pi*Log[2]^3 + (17*Pi^2*Log[2]^3)/54 + (35*Log[2]^4)/864 + 
    ((5*I)/16)*Pi*Log[2]^4 - (43*Log[2]^5)/180 + (3*Pi^2*Log[3])/32 + 
    (3*Log[2]^2*Log[3])/32 - (3*Log[2]*PolyLog[2, -1/2])/16 - 
    (3*PolyLog[3, -1/2])/16 - (7*PolyLog[4, 1/2])/12 + 
    ((3*I)/2)*Pi*PolyLog[4, 1/2] - (4*Log[2]*PolyLog[4, 1/2])/3 + 
    (2*PolyLog[5, 1/2])/3 - (6151*Zeta[3])/10368 - ((175*I)/144)*Pi*Zeta[3] + 
    (83*Pi^2*Zeta[3])/64 - (2167*Log[2]*Zeta[3])/864 + 
    ((61*I)/16)*Pi*Log[2]*Zeta[3] - (173*Log[2]^2*Zeta[3])/72 + 
    (12863*Zeta[5])/3840}, -4, 2, 1], SeriesData[\[Epsilon], 0, 
  {1/192, -11/1152 - Log[2]/48, -1205/6912 - (I/48)*Pi - Pi^2/192 + 
    (11*Log[2])/288 + Log[2]^2/24, 11579/20736 - ((7*I)/288)*Pi + 
    (139*Pi^2)/2304 + (989*Log[2])/1728 + (I/12)*Pi*Log[2] + 
    (Pi^2*Log[2])/48 - (11*Log[2]^2)/144 - Log[2]^3/18 - (269*Zeta[3])/576, 
   -122645/62208 + ((73*I)/864)*Pi - (1499*Pi^2)/13824 + ((7*I)/384)*Pi^3 - 
    (833*Pi^4)/23040 + (85*Log[2])/5184 + ((7*I)/72)*Pi*Log[2] + 
    (17*Pi^2*Log[2])/576 - (881*Log[2]^2)/864 - (I/6)*Pi*Log[2]^2 - 
    (Pi^2*Log[2]^2)/24 + (11*Log[2]^3)/108 + Log[2]^4/18 - 
    (185*Zeta[3])/864 + (143*Log[2]*Zeta[3])/144, 
   1389275/186624 - ((427*I)/2592)*Pi + (13097*Pi^2)/41472 + 
    ((23*I)/1152)*Pi^3 - (9233*Pi^4)/138240 - (26719*Log[2])/15552 - 
    ((73*I)/216)*Pi*Log[2] + (899*Pi^2*Log[2])/3456 - 
    ((7*I)/96)*Pi^3*Log[2] + (617*Pi^4*Log[2])/11520 + (887*Log[2]^2)/2592 - 
    ((7*I)/36)*Pi*Log[2]^2 - (85*Pi^2*Log[2]^2)/1152 + (227*Log[2]^3)/162 + 
    ((2*I)/9)*Pi*Log[2]^3 + (53*Pi^2*Log[2]^3)/576 - (227*Log[2]^4)/1728 - 
    (139*Log[2]^5)/1440 - (3*Pi^2*Log[3])/16 - (3*Log[2]^2*Log[3])/16 + 
    (Pi^2*PolyLog[2, -1/2])/32 + (3*Log[2]*PolyLog[2, -1/2])/8 + 
    (Log[2]^2*PolyLog[2, -1/2])/32 + (3*PolyLog[3, -1/2])/8 + 
    (Pi^2*PolyLog[3, -1/2])/16 + (Log[2]*PolyLog[3, -1/2])/8 + 
    (Log[2]^2*PolyLog[3, -1/2])/16 + (3*PolyLog[4, -1/2])/16 + 
    (3*Log[2]*PolyLog[4, -1/2])/8 - (37*PolyLog[4, 1/2])/48 - 
    (11*Log[2]*PolyLog[4, 1/2])/8 + (3*PolyLog[5, -1/2])/4 - 
    (3*PolyLog[5, 1/2])/4 - (5465*Zeta[3])/5184 + ((149*I)/576)*Pi*Zeta[3] - 
    (1717*Pi^2*Zeta[3])/2304 + (3937*Log[2]*Zeta[3])/1728 - 
    (2351*Log[2]^2*Zeta[3])/1152 - (29723*Zeta[5])/3840}, -4, 2, 1]}

